Coupled frustrated ferromagnetic and antiferromagnetic quantum spin chains in the quasi-one-dimensional mineral antlerite, Cu$_3$SO$_4$(OH)$_4$

Magnetic frustration, the competition among exchange interactions, often leads to novel magnetic ground states with unique physical properties which can hinge on details of interactions that are otherwise difficult to observe. Such states are particularly interesting when it is possible to tune the balance among the interactions to access multiple types of magnetic order. We present antlerite, Cu$_3$SO$_4$(OH)$_4$, as a potential platform for tuning frustration. Contrary to previous reports, the low-temperature magnetic state of its three-leg zigzag ladders is a quasi-one-dimensional analog of the magnetic state recently proposed to exhibit spinon-magnon mixing in botallackite. Density functional theory calculations indicate that antlerite's magnetic ground state is exquisitely sensitive to fine details of the atomic positions, with each chain independently on the cusp of a phase transition, indicating an excellent potential for tunability.

==> anc/Antlerite_2p2K_mag.mcif <==
#  ------------------------------------------------
#  Magnetic CIF file generated from FP_Studio in P1
#  ------------------------------------------------
# This is a simple mCIF in P1 in the magnetic unit cell
 
data_
_citation_journal_abbrev ?
_citation_journal_volume ?
_citation_page_first     ?
_citation_page_last      ?
_citation_article_id     ?
_citation_year           ?
loop_
_citation_author_name
?

_atomic_positions_source_database_code_ICSD  ?
_atomic_positions_source_other    .  

_Neel_temperature  ?
_magn_diffrn_temperature  ?
_exptl_crystal_magnetic_properties_details
;
;
 
_magnetic_space_group_standard_setting  'no'

_space_group.magn_number_BNS  ?
_space_group.magn_name_BNS    ?
_space_group.magn_number_OG   ?
_space_group.magn_name_OG     ?

_cell_length_a          8.2097
_cell_length_b          6.0337
_cell_length_c         11.9527
_cell_angle_alpha      90.0000
_cell_angle_beta       90.0000
_cell_angle_gamma      90.0000


loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1   x,y,z,+1

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Cu_1  Cu   0.00465   0.25000   0.00134   1.00000
Cu_2  Cu   0.49535   0.75000   0.50134   1.00000
Cu_3  Cu   0.99535   0.75000   0.99866   1.00000
Cu_4  Cu   0.50465   0.25000   0.49866   1.00000
Cu_5  Cu   0.29002   0.00302   0.12598   1.00000
Cu_6  Cu   0.20998   0.99698   0.62598   1.00000
Cu_7  Cu   0.70998   0.50302   0.87402   1.00000
Cu_8  Cu   0.79002   0.49698   0.37402   1.00000
Cu_9  Cu   0.70998   0.99698   0.87402   1.00000
Cu_10  Cu   0.79002   0.00302   0.37402   1.00000
Cu_11  Cu   0.29002   0.49698   0.12598   1.00000
Cu_12  Cu   0.20998   0.50302   0.62598   1.00000

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.spherical_modulus
Cu_1   0.53849   0.00000   0.58722   0.79674
Cu_2  -0.53849   0.00000   0.58722   0.79674
Cu_3  -0.53849   0.00000  -0.58722   0.79674
Cu_4   0.53849   0.00000  -0.58722   0.79674
Cu_5   0.00000   0.38094   0.88899   0.96717
Cu_6   0.00000   -0.38094   0.88899   0.96717
Cu_7   0.00000   0.38094  -0.88899   0.96717
Cu_8   0.00000   -0.38094   -0.88899   0.96717
Cu_9   0.00000  -0.38094  -0.88899   0.96717
Cu_10   0.00000   0.38094  -0.88899   0.96717
Cu_11   0.00000  -0.38094   0.88899   0.96717
Cu_12   0.00000   0.38094   0.88899   0.96717


==> anc/Antlerite_NPD_5p9K.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 19/01/2021  Time: 18:02:00.648
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  19/01/2021  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; 'Coupled ferromagnetic and antiferromagnetic quantum spin chains in the frustrated quasi-one-dimensional mineral antlerite, Cu3 SO4 (OH)4'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Cu     0.77180 V.F._Sears_Neutron_News_3_26_(1992)
S      0.28470 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
  
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Orthorhombic
_symmetry_space_group_name_H-M       'P n m a'
_symmetry_space_group_name_Hall      '-P 2ac 2n'
 
loop_
    _symmetry_equiv_pos_as_xyz   #<--must include 'x,y,z'
'x,y,z'
'x+1/2,-y+1/2,-z+1/2'
'-x,y+1/2,-z'
'-x+1/2,-y,z+1/2'
'-x,-y,-z'
'-x+1/2,y+1/2,z+1/2'
'x,-y+1/2,z'
'x+1/2,y,-z+1/2'
 
_cell_length_a                       8.2097(5)
_cell_length_b                       6.0337(3)
_cell_length_c                       11.9527(10)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000
_cell_volume                         592.08(7)
_cell_formula_units_Z                4
_cell_measurement_temperature        5.9
_cell_special_details
; ?
;
_exptl_crystal_description           'Powder'
_exptl_crystal_colour                'Transparent green'
_exptl_crystal_size_max              ?
_exptl_crystal_size_mid              ?
_exptl_crystal_size_min              ?
_exptl_crystal_size_rad              ?
_exptl_crystal_density_diffrn        ?
_exptl_crystal_density_meas          ?
_exptl_crystal_density_method        ?
_exptl_crystal_F_000                 ?
 
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          5.9
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           2.52000
_diffrn_source_type      'D1B, ILL'
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      'D1B, ILL'
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         1280
_pd_meas_2theta_range_min         0.77000
_pd_meas_2theta_range_max         128.67000
_pd_meas_2theta_range_inc         0.100078
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                3.6259
_pd_proc_ls_prof_wR_factor               4.6413
_pd_proc_ls_prof_wR_expected             1.5497
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                7.8033
_pd_proc_ls_prof_cwR_factor               8.2455
_pd_proc_ls_prof_cwR_expected             2.7531
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 8.9699
_pd_proc_ls_prof_echi2                8.9699
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 5.5852
_refine_ls_number_reflns                   181
_refine_ls_number_parameters                42
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                0.8056
_pd_proc_2theta_range_max              128.7056
_pd_proc_2theta_range_inc              0.100078
_pd_proc_wavelength                    2.520000
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1  0.00465  0.25000  0.00134  0.00341  1.00000 Uani Cu    
 Cu2  0.29002  0.00302  0.12598  0.00348  1.00000 Uani Cu    
 S1  0.13130  0.25000  0.36417  0.00337  1.00000 Uani S     
 O1  0.26314  0.25000  0.28199  0.00562  1.00000 Uani O     
 O2  0.19969  0.25000  0.47789  0.00597  1.00000 Uani O     
 O3  0.03189  0.04640  0.34822  0.00529  1.00000 Uani O     
 O4  0.28118  0.25000  0.02503  0.00502  1.00000 Uani O     
 O5  0.70100  0.25000  0.77786  0.00576  1.00000 Uani O     
 O6  0.04686  0.50644  0.10221  0.00476  1.00000 Uani O     
 D1  0.3588(9)  0.25000  0.9675(7)  0.00582  0.955(3) Uiso D     
 H1  0.3588(9)  0.25000  0.9675(7)  0.00582  0.045(3) Uiso H     
 D2  0.2875(12)  0.25000  0.7699(7)  0.02649  0.955(3) Uiso D     
 H2  0.2875(12)  0.25000  0.7699(7)  0.02649  0.045(3) Uiso H     
 D3  0.5121(8)  0.0110(12)  0.6721(4)  0.02802  0.9554(14) Uiso D     
 H3  0.5121(8)  0.0110(12)  0.6721(4)  0.02802  0.0446(14) Uiso H     
 
loop_
    _atom_site_aniso_label 
    _atom_site_aniso_U_11  
    _atom_site_aniso_U_22  
    _atom_site_aniso_U_33  
    _atom_site_aniso_U_12  
    _atom_site_aniso_U_13  
    _atom_site_aniso_U_23  
    _atom_site_aniso_type_symbol
 Cu1  0.00434  0.00199  0.00391  0.00000 -0.0011  0.00000  Cu    
 Cu2  0.00318  0.00255  0.00470 -0.00005 -0.00089  0.00055  Cu    
 S1  0.00280  0.00347  0.00384  0.00000  0.00020  0.00000  S     
 O1  0.00481  0.00590  0.00615  0.00000  0.00308  0.00000  O     
 O2  0.00720  0.00585  0.00485  0.00000 -0.00070  0.00000  O     
 O3  0.00396  0.00336  0.00854 -0.00083  0.00035 -0.00007  O     
 O4  0.00512  0.00467  0.00528  0.00000  0.00139  0.00000  O     
 O5  0.00635  0.00544  0.00550  0.00000  0.00144  0.00000  O     
 O6  0.00444  0.00587  0.00398 -0.00020 -0.00025 -0.00077  O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
data_global
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Tetragonal
_symmetry_space_group_name_H-M       'I 41/a m d'
_symmetry_space_group_name_Hall      '-I 4bd 2'
 
loop_
    _symmetry_equiv_pos_as_xyz   #<--must include 'x,y,z'
'x,y,z'
'-y+1/4,x+3/4,z+1/4'
'-x+1/2,-y,z+1/2'
'y+1/4,-x+1/4,z+3/4'
'-x,y,z'
'y+3/4,x+3/4,z+1/4'
'x+1/2,-y,z+1/2'
'-y+3/4,-x+1/4,z+3/4'
'-x,-y,-z'
'y+3/4,-x+1/4,-z+3/4'
'x+1/2,y,-z+1/2'
'-y+3/4,x+3/4,-z+1/4'
'x,-y,-z'
'-y+1/4,-x+1/4,-z+3/4'
'-x+1/2,y,-z+1/2'
'y+1/4,x+3/4,-z+1/4'
'x+1/2,y+1/2,z+1/2'
'-y+3/4,x+1/4,z+3/4'
'-x,-y+1/2,z'
'y+3/4,-x+3/4,z+1/4'
'-x+1/2,y+1/2,z+1/2'
'y+1/4,x+1/4,z+3/4'
'x,-y+1/2,z'
'-y+1/4,-x+3/4,z+1/4'
'-x+1/2,-y+1/2,-z+1/2'
'y+1/4,-x+3/4,-z+1/4'
'x,y+1/2,-z'
'-y+1/4,x+1/4,-z+3/4'
'x+1/2,-y+1/2,-z+1/2'
'-y+3/4,-x+3/4,-z+1/4'
'-x,y+1/2,-z'
'y+3/4,x+1/4,-z+3/4'
 
_cell_length_a                       5.373(15)
_cell_length_b                       5.373(15)
_cell_length_c                       10.20(7)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000
_cell_volume                         294(2)
_cell_formula_units_Z                ?
_cell_measurement_temperature        5.9
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           2.52000
_diffrn_source_type      'D1B, ILL'
 
_diffrn_radiation_monochromator      'Pyrolytic graphite [002]'
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         0
_pd_meas_2theta_range_min         0.77000
_pd_meas_2theta_range_max         128.67000
_pd_meas_2theta_range_inc         0.100078
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                3.6259
_pd_proc_ls_prof_wR_factor               4.6413
_pd_proc_ls_prof_wR_expected             1.5497
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                7.8033
_pd_proc_ls_prof_cwR_factor               8.2455
_pd_proc_ls_prof_cwR_expected             2.7531
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 8.9699
_pd_proc_ls_prof_echi2                8.9699
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 7.0340
_refine_ls_number_reflns                    27
_refine_ls_number_parameters                42
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                0.8056
_pd_proc_2theta_range_max              128.7056
_pd_proc_2theta_range_inc              0.100078
_pd_proc_wavelength                    2.520000
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1  0.00000  0.00000  0.00000  0.00000  1.00000 Uiso Cu    
 Cu2  0.00000  0.00000  0.50000  0.00000  1.00000 Uiso Cu    
 O1  0.00000  0.25000  0.14822  0.00000  1.00000 Uiso O     
 O2  0.00000  0.25000  0.37500  0.00000  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/Antlerite_XRD_100K.cif <==
 
data_shelx
 
_audit_creation_method            'SHELXL-2014/7'
_shelx_SHELXL_version_number      '2014/7'
_chemical_name_systematic         ?
_chemical_name_common             ?
_chemical_melting_point           ?
_chemical_formula_moiety          ?
_chemical_formula_sum
 'Cu3 H4 O8 S' 
_chemical_formula_weight          354.71

loop_
 _atom_type_symbol
 _atom_type_description
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 'O'  'O'   0.0106   0.0060
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'H'  'H'   0.0000   0.0000
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'S'  'S'   0.1246   0.1234
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'Cu'  'Cu'   0.3201   1.2651
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 
_space_group_crystal_system       orthorhombic
_space_group_IT_number            62
_space_group_name_H-M_alt         'P n m a'
_space_group_name_Hall            '-P 2ac 2n'
 
_shelx_space_group_comment
;
The symmetry employed for this shelxl refinement is uniquely defined
by the following loop, which should always be used as a source of
symmetry information in preference to the above space-group names.
They are only intended as comments.
;
 
loop_
 _space_group_symop_operation_xyz
 'x, y, z'
 '-x+1/2, -y, z+1/2'
 '-x, y+1/2, -z'
 'x+1/2, -y+1/2, -z+1/2'
 '-x, -y, -z'
 'x-1/2, y, -z-1/2'
 'x, -y-1/2, z'
 '-x-1/2, y-1/2, z-1/2'
 
_cell_length_a                    8.2267(12)
_cell_length_b                    6.0457(9)
_cell_length_c                    11.9741(18)
_cell_angle_alpha                 90
_cell_angle_beta                  90
_cell_angle_gamma                 90
_cell_volume                      595.55(15)
_cell_formula_units_Z             4
_cell_measurement_temperature     100(2)
_cell_measurement_reflns_used     ?
_cell_measurement_theta_min       ?
_cell_measurement_theta_max       ?
 
_exptl_crystal_description        ?
_exptl_crystal_colour             ?
_exptl_crystal_density_meas       ?
_exptl_crystal_density_method     ?
_exptl_crystal_density_diffrn     3.956          
_exptl_crystal_F_000              684
_exptl_transmission_factor_min    ?
_exptl_transmission_factor_max    ?
_exptl_crystal_size_max           ?
_exptl_crystal_size_mid           ?
_exptl_crystal_size_min           ?
_exptl_absorpt_coefficient_mu     10.971
_shelx_estimated_absorpt_T_min    ?
_shelx_estimated_absorpt_T_max    ?
_exptl_absorpt_correction_type    ?
_exptl_absorpt_correction_T_min   ?
_exptl_absorpt_correction_T_max   ?
_exptl_absorpt_process_details    ?
_exptl_absorpt_special_details    ?
_diffrn_ambient_temperature       100(2)
_diffrn_radiation_wavelength      0.71073
_diffrn_radiation_type            MoK\a
_diffrn_source                    ?
_diffrn_measurement_device_type   ?
_diffrn_measurement_method        ?
_diffrn_detector_area_resol_mean  ?
_diffrn_reflns_number             15998
_diffrn_reflns_av_unetI/netI      0.0259
_diffrn_reflns_av_R_equivalents   0.0469
_diffrn_reflns_limit_h_min        -13
_diffrn_reflns_limit_h_max        13
_diffrn_reflns_limit_k_min        -10
_diffrn_reflns_limit_k_max        9
_diffrn_reflns_limit_l_min        -19
_diffrn_reflns_limit_l_max        19
_diffrn_reflns_theta_min          3.004
_diffrn_reflns_theta_max          36.305
_diffrn_reflns_theta_full         25.242
_diffrn_measured_fraction_theta_max   0.997
_diffrn_measured_fraction_theta_full  0.993
_diffrn_reflns_Laue_measured_fraction_max    0.997
_diffrn_reflns_Laue_measured_fraction_full   0.993
_diffrn_reflns_point_group_measured_fraction_max   0.997
_diffrn_reflns_point_group_measured_fraction_full  0.993
_reflns_number_total              1544
_reflns_number_gt                 1210
_reflns_threshold_expression      'I > 2\s(I)'
_reflns_Friedel_coverage          0.000
_reflns_Friedel_fraction_max      .
_reflns_Friedel_fraction_full     .
 
_reflns_special_details
;
 Reflections were merged by SHELXL according to the crystal
 class for the calculation of statistics and refinement.
 
 _reflns_Friedel_fraction is defined as the number of unique
 Friedel pairs measured divided by the number that would be
 possible theoretically, ignoring centric projections and
 systematic absences.
;
 
_computing_data_collection        ?
_computing_cell_refinement        ?
_computing_data_reduction         ?
_computing_structure_solution     ?
_computing_structure_refinement 'SHELXL-2014/7 (Sheldrick, 2014)'
_computing_molecular_graphics     ?
_computing_publication_material   ?
_refine_special_details           ?
_refine_ls_structure_factor_coef  Fsqd
_refine_ls_matrix_type            full
_refine_ls_weighting_scheme       calc
_refine_ls_weighting_details
'w=1/[\s^2^(Fo^2^)+(0.0194P)^2^+0.6275P] where P=(Fo^2^+2Fc^2^)/3'
_atom_sites_solution_primary      ?
_atom_sites_solution_secondary    ?
_atom_sites_solution_hydrogens    difmap
_refine_ls_hydrogen_treatment     refall
_refine_ls_extinction_method      'SHELXL-2014/7 (Sheldrick 2014'
_refine_ls_extinction_coef        0.0010(2)
_refine_ls_extinction_expression
 'Fc^*^=kFc[1+0.001xFc^2^\l^3^/sin(2\q)]^-1/4^'
_refine_ls_number_reflns          1544
_refine_ls_number_parameters      72
_refine_ls_number_restraints      0
_refine_ls_R_factor_all           0.0388
_refine_ls_R_factor_gt            0.0236
_refine_ls_wR_factor_ref          0.0487
_refine_ls_wR_factor_gt           0.0445
_refine_ls_goodness_of_fit_ref    1.014
_refine_ls_restrained_S_all       1.014
_refine_ls_shift/su_max           0.000
_refine_ls_shift/su_mean          0.000
 
loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_U_iso_or_equiv
 _atom_site_adp_type
 _atom_site_occupancy
 _atom_site_site_symmetry_order  
 _atom_site_calc_flag
 _atom_site_refinement_flags_posn
 _atom_site_refinement_flags_adp
 _atom_site_refinement_flags_occupancy
 _atom_site_disorder_assembly
 _atom_site_disorder_group
Cu1 Cu 0.00465(4) 0.2500 0.00133(3) 0.00355(7) Uani 1 2 d S T P . .
Cu2 Cu 0.29003(2) 0.00300(4) 0.12598(2) 0.00362(6) Uani 1 1 d . . . . .
S1 S 0.13126(7) 0.2500 0.36416(5) 0.00329(10) Uani 1 2 d S T P . .
O1 O 0.2635(2) 0.2500 0.28210(14) 0.0060(3) Uani 1 2 d S T P . .
O2 O 0.1994(2) 0.2500 0.47802(15) 0.0060(3) Uani 1 2 d S T P . .
O3 O 0.03205(15) 0.0469(2) 0.34816(11) 0.0055(2) Uani 1 1 d . . . . .
O4 O 0.2816(2) 0.2500 0.02488(15) 0.0048(3) Uani 1 2 d S T P . .
O5 O 0.7014(2) 0.2500 0.77753(14) 0.0054(3) Uani 1 2 d S T P . .
O6 O 0.04683(15) 0.5064(2) 0.10239(10) 0.0049(2) Uani 1 1 d . . . . .
Q1 H -0.004(4) 0.516(6) 0.162(4) 0.051(12) Uiso 1 1 d . . . . .
Q2 H 0.355(6) 0.2500 -0.019(4) 0.037(13) Uiso 1 2 d S . P . .
 
loop_
 _atom_site_aniso_label
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_23
 _atom_site_aniso_U_13
 _atom_site_aniso_U_12
Cu1 0.00449(12) 0.00212(12) 0.00405(11) 0.000 -0.00115(9) 0.000
Cu2 0.00332(9) 0.00275(9) 0.00478(9) 0.00062(7) -0.00086(6) -0.00012(8)
S1 0.0027(2) 0.0033(2) 0.0039(2) 0.000 0.00040(19) 0.000
O1 0.0049(8) 0.0067(8) 0.0063(7) 0.000 0.0030(6) 0.000
O2 0.0084(8) 0.0052(8) 0.0044(7) 0.000 -0.0019(6) 0.000
O3 0.0045(5) 0.0043(6) 0.0077(5) 0.0001(4) 0.0005(4) -0.0012(4)
O4 0.0054(8) 0.0037(8) 0.0052(7) 0.000 0.0005(6) 0.000
O5 0.0077(8) 0.0034(8) 0.0051(7) 0.000 0.0001(6) 0.000
O6 0.0048(5) 0.0059(5) 0.0040(4) -0.0004(5) -0.0003(4) 0.0000(5)
 
_geom_special_details
;
 All esds (except the esd in the dihedral angle between two l.s. planes)
 are estimated using the full covariance matrix.  The cell esds are taken
 into account individually in the estimation of esds in distances, angles
 and torsion angles; correlations between esds in cell parameters are only
 used when they are defined by crystal symmetry.  An approximate (isotropic)
 treatment of cell esds is used for estimating esds involving l.s. planes.
;
 
loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_distance
 _geom_bond_site_symmetry_2
 _geom_bond_publ_flag
Cu1 O6 1.9725(13) 3_545 ?
Cu1 O6 1.9725(13) 5_565 ?
Cu1 O6 1.9969(13) . ?
Cu1 O6 1.9969(13) 7_565 ?
Cu1 O4 2.2955(19) . ?
Cu1 Cu1 3.0240(5) 5 ?
Cu1 Cu1 3.0240(4) 5_565 ?
Cu2 O5 1.9181(11) 5_656 ?
Cu2 O4 1.9236(12) . ?
Cu2 O6 2.0213(13) 7_565 ?
Cu2 O3 2.0324(13) 6_656 ?
Cu2 O2 2.3422(14) 2_554 ?
Cu2 O1 2.4025(14) . ?
Cu2 Cu2 2.9866(6) 7_565 ?
Cu2 Cu2 3.0591(6) 7 ?
S1 O1 1.4662(18) . ?
S1 O2 1.4742(19) . ?
S1 O3 1.4867(13) . ?
S1 O3 1.4867(13) 7_565 ?
O1 Cu2 2.4025(14) 7_565 ?
O2 Cu2 2.3422(14) 8_666 ?
O2 Cu2 2.3422(14) 2 ?
O3 Cu2 2.0324(13) 6_556 ?
O4 Cu2 1.9236(12) 7_565 ?
O5 Cu2 1.9181(11) 3_656 ?
O5 Cu2 1.9181(11) 5_656 ?
O6 Cu1 1.9725(13) 5_565 ?
O6 Cu2 2.0213(13) 7_565 ?
 
loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_3
 _geom_angle_publ_flag
O6 Cu1 O6 96.60(7) 3_545 5_565 ?
O6 Cu1 O6 176.80(4) 3_545 . ?
O6 Cu1 O6 80.75(5) 5_565 . ?
O6 Cu1 O6 80.75(5) 3_545 7_565 ?
O6 Cu1 O6 176.80(4) 5_565 7_565 ?
O6 Cu1 O6 101.84(7) . 7_565 ?
O6 Cu1 O4 106.88(5) 3_545 . ?
O6 Cu1 O4 106.88(5) 5_565 . ?
O6 Cu1 O4 75.71(5) . . ?
O6 Cu1 O4 75.71(5) 7_565 . ?
O6 Cu1 Cu1 40.68(4) 3_545 5 ?
O6 Cu1 Cu1 137.25(4) 5_565 5 ?
O6 Cu1 Cu1 141.88(4) . 5 ?
O6 Cu1 Cu1 40.08(4) 7_565 5 ?
O4 Cu1 Cu1 91.512(12) . 5 ?
O6 Cu1 Cu1 137.25(4) 3_545 5_565 ?
O6 Cu1 Cu1 40.68(4) 5_565 5_565 ?
O6 Cu1 Cu1 40.08(4) . 5_565 ?
O6 Cu1 Cu1 141.88(4) 7_565 5_565 ?
O4 Cu1 Cu1 91.512(12) . 5_565 ?
Cu1 Cu1 Cu1 176.86(2) 5 5_565 ?
O5 Cu2 O4 178.04(6) 5_656 . ?
O5 Cu2 O6 95.64(7) 5_656 7_565 ?
O4 Cu2 O6 84.15(7) . 7_565 ?
O5 Cu2 O3 88.64(7) 5_656 6_656 ?
O4 Cu2 O3 91.72(7) . 6_656 ?
O6 Cu2 O3 174.05(5) 7_565 6_656 ?
O5 Cu2 O2 86.19(5) 5_656 2_554 ?
O4 Cu2 O2 91.85(5) . 2_554 ?
O6 Cu2 O2 84.99(6) 7_565 2_554 ?
O3 Cu2 O2 99.45(6) 6_656 2_554 ?
O5 Cu2 O1 91.74(5) 5_656 . ?
O4 Cu2 O1 90.22(5) . . ?
O6 Cu2 O1 92.09(6) 7_565 . ?
O3 Cu2 O1 83.63(6) 6_656 . ?
O2 Cu2 O1 176.23(5) 2_554 . ?
O5 Cu2 Cu2 142.88(4) 5_656 7_565 ?
O4 Cu2 Cu2 39.08(4) . 7_565 ?
O6 Cu2 Cu2 91.61(4) 7_565 7_565 ?
O3 Cu2 Cu2 82.49(4) 6_656 7_565 ?
O2 Cu2 Cu2 130.77(3) 2_554 7_565 ?
O1 Cu2 Cu2 51.57(3) . 7_565 ?
O5 Cu2 Cu2 37.12(4) 5_656 7 ?
O4 Cu2 Cu2 140.92(4) . 7 ?
O6 Cu2 Cu2 88.39(4) 7_565 7 ?
O3 Cu2 Cu2 97.51(4) 6_656 7 ?
O2 Cu2 Cu2 49.23(3) 2_554 7 ?
O1 Cu2 Cu2 128.43(3) . 7 ?
Cu2 Cu2 Cu2 180.0 7_565 7 ?
O1 S1 O2 109.72(11) . . ?
O1 S1 O3 108.73(6) . . ?
O2 S1 O3 109.15(6) . . ?
O1 S1 O3 108.73(6) . 7_565 ?
O2 S1 O3 109.15(6) . 7_565 ?
O3 S1 O3 111.35(11) . 7_565 ?
S1 O1 Cu2 126.07(7) . 7_565 ?
S1 O1 Cu2 126.07(7) . . ?
Cu2 O1 Cu2 76.86(5) 7_565 . ?
S1 O2 Cu2 135.53(5) . 8_666 ?
S1 O2 Cu2 135.53(5) . 2 ?
Cu2 O2 Cu2 81.54(6) 8_666 2 ?
S1 O3 Cu2 128.76(8) . 6_556 ?
Cu2 O4 Cu2 101.85(8) . 7_565 ?
Cu2 O4 Cu1 96.50(6) . . ?
Cu2 O4 Cu1 96.50(6) 7_565 . ?
Cu2 O5 Cu2 105.77(8) 3_656 5_656 ?
Cu1 O6 Cu1 99.25(5) 5_565 . ?
Cu1 O6 Cu2 108.75(6) 5_565 7_565 ?
Cu1 O6 Cu2 103.58(6) . 7_565 ?
 
_refine_diff_density_max    0.848
_refine_diff_density_min   -0.837
_refine_diff_density_rms    0.178

_shelx_res_file
;

    shelx.res created by SHELXL-2014/7


TITL shelxt_a.res in Pnma
REM Old TITL S in Pnma
REM SHELXT solution in Pnma: R1 0.029, Rweak 0.001, Alpha 0.023
REM <I/s>   0.563 for   82 systematic absences,  Orientation as input
REM Formula found by SHELXT:  O8 S Cu3

CELL  0.71073   8.2267   6.0457  11.9741   90.000   90.000   90.000
ZERR    4.000   0.0012   0.0009   0.0018    0.000    0.000    0.000
LATT  1
SYMM 1/2-X, -Y, 1/2+Z
SYMM -X, 1/2+Y, -Z
SYMM 1/2+X, 1/2-Y, 1/2-Z
SFAC O H S CU
UNIT 32 16 4 12
TEMP -173.0
L.S. 20
OMIT 3 0 3
OMIT 2 2 0
OMIT 2 0 4
OMIT 2 1 3
SHEL 99.9 0.60
ACTA
BOND
LIST 3
FMAP 2
PLAN 25
WGHT    0.019400    0.627500
EXTI    0.001036
FVAR       0.28144
CU1   4    0.004648    0.250000    0.001329    10.50000    0.00449    0.00212 =
         0.00405    0.00000   -0.00115    0.00000
CU2   4    0.290025    0.002997    0.125981    11.00000    0.00332    0.00275 =
         0.00478    0.00062   -0.00086   -0.00012
S1    3    0.131256    0.250000    0.364160    10.50000    0.00271    0.00327 =
         0.00388    0.00000    0.00040    0.00000
O1    1    0.263536    0.250000    0.282098    10.50000    0.00491    0.00668 =
         0.00627    0.00000    0.00302    0.00000
O2    1    0.199415    0.250000    0.478025    10.50000    0.00842    0.00522 =
         0.00437    0.00000   -0.00187    0.00000
O3    1    0.032052    0.046909    0.348160    11.00000    0.00450    0.00428 =
         0.00773    0.00012    0.00050   -0.00121
O4    1    0.281560    0.250000    0.024882    10.50000    0.00544    0.00373 =
         0.00518    0.00000    0.00048    0.00000
O5    1    0.701368    0.250000    0.777534    10.50000    0.00765    0.00339 =
         0.00512    0.00000    0.00015    0.00000
O6    1    0.046828    0.506400    0.102392    11.00000    0.00484    0.00585 =
         0.00402   -0.00043   -0.00032   -0.00005
Q1    2   -0.003989    0.515906    0.161885    11.00000    0.05052
Q2    2    0.354906    0.250000   -0.018711    10.50000    0.03719

HKLF 4

REM  shelxt_a.res in Pnma
REM R1 =  0.0236 for    1210 Fo > 4sig(Fo)  and  0.0388 for all    1544 data
REM     72 parameters refined using      0 restraints

END

WGHT      0.0194      0.6275

REM Highest difference peak  0.848,  deepest hole -0.837,  1-sigma level  0.178
Q1    1   0.0694  0.2500  0.5566  10.50000  0.05    0.85
Q2    1   0.8178  0.2500  0.7509  10.50000  0.05    0.80
Q3    1   0.7634  0.2500  0.7333  10.50000  0.05    0.77
Q4    1  -0.1376  0.2500 -0.0923  10.50000  0.05    0.70
Q5    1   0.1646  0.2500  0.4221  10.50000  0.05    0.68
Q6    1   0.0017  0.2500  0.2409  10.50000  0.05    0.67
Q7    1   0.0355  0.2500 -0.0517  10.50000  0.05    0.67
Q8    1   0.3161  0.2500  0.4925  10.50000  0.05    0.63
Q9    1   0.0232  0.2500  0.1460  10.50000  0.05    0.63
Q10   1   0.6599  0.2500  0.7318  10.50000  0.05    0.62
Q11   1   0.7061  0.2500  0.8385  10.50000  0.05    0.62
Q12   1   0.0660  0.1718  0.3450  11.00000  0.05    0.57
Q13   1   0.3942  0.2500 -0.0493  10.50000  0.05    0.56
Q14   1   0.8160  0.2500  0.6830  10.50000  0.05    0.56
Q15   1   0.4679  0.1639 -0.0180  11.00000  0.05    0.55
Q16   1   0.0353  0.2500  0.0746  10.50000  0.05    0.54
Q17   1   0.2414  0.0684  0.2814  11.00000  0.05    0.54
Q18   1   0.2427  0.0109  0.3432  11.00000  0.05    0.54
Q19   1   0.3631  0.2500  0.1214  10.50000  0.05    0.53
Q20   1   0.1274  0.2500  0.2088  10.50000  0.05    0.53
Q21   1  -0.0466  0.7500  0.1833  10.50000  0.05    0.53
Q22   1   0.3821  0.2500  0.3050  10.50000  0.05    0.53
Q23   1   0.2021  0.2084  0.3117  11.00000  0.05    0.53
Q24   1  -0.0108  0.4963  0.0626  11.00000  0.05    0.51
Q25   1   0.3031  0.1788  0.0790  11.00000  0.05    0.51
;
_shelx_res_checksum   31061

_shelx_hkl_file
;
   1   0   0    0.57    1.16
  -1   0   0    0.42    1.16
   2   0   0  565.03   14.41
  -2   0   0  563.49   13.96
  -3   0   0    5.53    1.84
   3   0   0   -0.36    1.64
  -3   0   0    0.61    1.96
   3   0   0    0.38    0.78
   3   0   0   -1.07    2.34
   4   0   0 4258.86   82.82
  -4   0   0 4033.89   87.31
   4   0   0 3973.69   87.91
   4   0   0 4268.40   82.66
  -4   0   0 4082.63   85.43
   4   0   0 4102.30   85.23
   5   0   0   -1.15    1.99
  -5   0   0    2.97    3.11
  -5   0   0   -0.49    1.97
   5   0   0    1.55    3.12
  -6   0   0  307.87   11.25
  -6   0   0  310.84   13.25
   6   0   0  342.50   11.38
   6   0   0  328.40   14.02
  -7   0   0   -0.06    2.48
   7   0   0   -0.02    2.66
  -7   0   0   -4.31    3.22
   8   0   0   10.59    3.55
  -8   0   0   14.34    4.86
  -8   0   0   23.38    6.41
  -8   0   0   12.62    3.81
   9   0   0   -1.06    3.08
  -9   0   0    1.01    3.71
  -9   0   0   -3.63    4.43
  -9   0   0    3.59    5.56
  10   0   0  639.26   21.21
 -10   0   0  597.45   25.07
 -10   0   0  641.09   21.91
 -10   0   0  626.52   28.41
 -11   0   0   15.37    5.89
 -11   0   0   -0.97    7.27
 -11   0   0    1.40    5.60
 -12   0   0  536.13   22.49
 -12   0   0  566.83   30.81
   0  -1   0    0.85    0.92
   0   1   0    2.11    1.06
   0  -1   0   -2.10    1.33
   0  -1   0   -2.25    1.56
  -1   1   0   -0.20    1.40
  -1   1   0    4.93    2.21
  -1  -1   0    0.89    1.55
  -1  -1   0   -0.76    1.08
   1  -1   0    0.40    2.34
  -2   1   0  417.11   12.14
  -2   1   0  416.97   10.93
   2  -1   0  436.23   13.26
  -2  -1   0  405.65   11.14
   2  -1   0  429.76   11.13
  -2  -1   0  411.98   10.03
   3  -1   0   -0.62    1.79
   3  -1   0   -0.66    1.75
  -3  -1   0    0.78    2.02
   3  -1   0   -2.30    2.74
  -3   1   0    0.02    1.73
  -3  -1   0    3.54    1.69
  -3   1   0    1.42    2.42
  -3  -1   0    0.23    0.91
  -4   1   0   -1.23    2.25
  -4  -1   0   -0.72    2.42
  -4   1   0   -4.42    2.86
   4  -1   0    0.78    2.14
  -4  -1   0    2.78    1.98
   4  -1   0    3.48    1.88
   4  -1   0    3.30    3.20
   4   1   0    0.75    1.66
  -5   1   0   -1.58    2.75
  -5   1   0   -1.19    2.15
  -5  -1   0    0.06    2.76
   5  -1   0    0.40    2.20
   5  -1   0    0.22    1.56
   5   1   0    0.13    1.72
   5  -1   0   -2.17    3.00
  -5  -1   0    0.11    2.12
   6  -1   0    9.17    2.24
   6  -1   0   10.55    3.08
  -6  -1   0   11.82    3.00
   6   1   0    9.77    2.50
  -6  -1   0    6.20    3.52
  -6   1   0    7.60    3.41
   6  -1   0    6.86    4.26
  -6   1   0   11.95    4.63
   7  -1   0   -2.32    3.75
  -7  -1   0    0.82    3.24
  -7  -1   0    0.70    2.38
   7  -1   0   -0.49    2.90
  -7   1   0   -5.75    3.66
  -7   1   0   -2.55    2.63
   7   1   0    0.88    2.26
  -7   1   0    0.59    3.77
   8  -1   0   73.53    7.50
  -8  -1   0   75.29    8.35
  -8   1   0   65.78    7.20
  -8   1   0   74.76   10.15
  -8   1   0   77.61    9.48
  -8  -1   0   75.67    6.96
   8  -1   0   87.75   10.56
  -9   1   0   -3.29    4.84
  -9   1   0   -3.74    3.38
  -9   1   0   -1.62    3.93
  -9  -1   0   -3.13    4.51
   9  -1   0    1.78    3.79
  -9  -1   0   -2.29    3.39
  -9  -1   0    6.30    4.79
 -10  -1   0   62.79    9.02
 -10   1   0   57.29    9.41
  10  -1   0   49.19    7.16
 -10   1   0   44.67    7.09
 -10  -1   0   49.05   10.72
 -10  -1   0   51.89    7.22
 -10   1   0   35.10    9.31
 -11   1   0   13.56    6.81
  11  -1   0   -1.46    4.24
 -11   1   0   -7.61    6.08
 -11   1   0    4.27    5.09
 -11  -1   0   -6.59    6.68
 -12  -1   0   28.47   12.24
 -12   1   0   23.06   10.70
 -12   1   0   13.29    6.92
  12  -1   0   24.14    7.98
 -12   1   0   21.68    8.39
 -13   1   0   10.15    7.19
 -13   1   0   -6.59   11.68
   0  -2   0  142.74    7.06
   0  -2   0  155.11    4.51
   0   2   0  147.62    4.76
   0  -2   0  154.99    6.75
   1  -2   0    0.90    1.97
  -1   2   0    0.12    1.74
  -1   2   0    1.87    2.77
   1  -2   0    2.11    2.86
  -1   2   0   -1.66    2.03
   1  -2   0   -0.42    2.64
  -1  -2   0    1.02    1.75
  -1  -2   0   -2.81    2.31
  -2   2   0  719.24   18.32
  -2  -2   0  690.00   16.78
   2  -2   0  675.12   20.30
   2  -2   0  718.96   17.87
  -2   2   0  715.67   18.04
   2  -2   0  699.11   19.31
  -2  -2   0  688.05   17.99
  -2  -2   0  715.46   16.50
  -2   2   0  723.30   19.91
  -3   2   0    4.51    3.25
  -3  -2   0    2.16    2.21
   3  -2   0    4.25    2.94
  -3   2   0    0.34    2.48
   3  -2   0   -1.43    3.10
  -3  -2   0    0.48    1.89
  -3   2   0   -1.28    2.17
   3  -2   0    0.59    2.12
  -4  -2   0  121.35    6.96
  -4   2   0  120.68    8.22
   4  -2   0  118.46    6.78
  -4   2   0  118.22    6.60
  -4   2   0  116.06    7.79
  -4  -2   0  126.61    5.78
   4  -2   0  129.27    7.34
   4  -2   0  113.06    9.07
  -4  -2   0  133.15    5.28
  -5  -2   0   -2.34    2.55
  -5   2   0    3.59    3.82
   5  -2   0    3.29    2.84
   5  -2   0   -0.35    2.39
  -5  -2   0    0.28    1.27
  -5   2   0    2.46    2.85
   5  -2   0    0.66    3.80
  -5  -2   0    0.53    2.10
  -5   2   0   -0.76    3.98
   6  -2   0  373.41   11.46
  -6  -2   0  329.82   11.70
  -6   2   0  414.65   17.13
  -6   2   0  353.37   15.97
   6  -2   0  350.26   17.14
  -6   2   0  333.33   13.18
  -6  -2   0  335.27   13.69
   6  -2   0  371.53   13.11
  -7   2   0   -5.40    4.14
  -7  -2   0   -0.20    2.68
  -7  -2   0   -0.56    3.25
   7  -2   0    0.46    2.43
  -7   2   0    2.71    4.34
   7  -2   0   -2.07    5.10
  -7   2   0    3.39    3.41
   7  -2   0   -2.40    3.50
   8  -2   0 1199.34   39.04
  -8  -2   0 1219.29   31.21
   8  -2   0 1195.23   33.11
  -8  -2   0 1208.52   34.41
  -8   2   0 1146.22   37.77
  -8   2   0 1150.12   37.16
  -8   2   0 1174.81   32.93
  -9  -2   0   -2.34    3.12
  -9   2   0    4.37    4.15
  -9   2   0    4.00    5.55
  -9   2   0    2.37    5.26
   9  -2   0    0.35    3.87
   9  -2   0    3.73    5.09
  -9  -2   0   -4.48    3.92
  -9  -2   0    3.86    5.44
 -10   2   0   -1.12    6.03
 -10  -2   0    1.56    5.81
 -10   2   0    1.48    4.58
 -10   2   0    9.59    7.81
  10  -2   0   11.02    5.39
 -10  -2   0    8.50    4.57
 -11   2   0    4.12    7.83
 -11   2   0    2.62    5.49
 -11  -2   0    3.93    6.93
 -11   2   0  -11.08    5.69
  11  -2   0   -8.85    6.03
  12  -2   0  601.76   25.05
 -12   2   0  569.77   29.09
 -12  -2   0  590.01   30.56
 -12   2   0  596.22   25.36
 -12   2   0  535.88   29.47
 -13   2   0    6.65    8.09
  13  -2   0    8.07    9.07
 -13   2   0   -8.29   11.28
   0  -3   0    1.95    1.94
   0  -3   0   -2.13    3.05
   0   3   0    1.30    2.46
   0   3   0    0.27    1.28
   0  -3   0   -0.36    2.44
  -1   3   0    0.53    2.85
   1  -3   0   -0.62    2.15
  -1   3   0   -1.04    3.53
  -1  -3   0    0.00    1.51
   1  -3   0   -1.64    3.01
  -1   3   0    0.22    1.59
   1  -3   0    3.48    3.28
  -1  -3   0    1.27    2.22
  -1  -3   0   -3.18    3.04
  -2  -3   0  185.38    7.54
   2  -3   0  178.44    7.70
  -2   3   0  165.15    7.52
  -2  -3   0  186.76    8.78
   2  -3   0  170.95    9.86
  -2   3   0  171.61    6.87
   2  -3   0  191.28    9.85
  -2   3   0  186.59    8.26
  -2  -3   0  182.81    7.06
  -2   3   0  174.26    9.82
   3  -3   0    5.12    2.90
  -3  -3   0   -1.84    1.55
  -3  -3   0   -0.40    2.52
  -3   3   0   -2.56    2.52
   3  -3   0   -0.63    3.55
  -3  -3   0    0.50    2.03
  -3   3   0    4.23    2.88
  -3   3   0   -1.40    3.62
   3  -3   0    1.64    3.53
  -4  -3   0   55.26    5.35
  -4   3   0   68.65    7.89
   4  -3   0   54.91    8.45
  -4  -3   0   60.22    4.62
   4  -3   0   53.35    6.45
  -4  -3   0   63.51    4.15
  -4   3   0   65.61    6.47
   4  -3   0   61.82    6.23
  -4   3   0   57.93    6.54
  -4  -3   0   59.60    5.97
  -5   3   0    7.61    4.60
  -5  -3   0   -1.84    2.76
  -5   3   0    3.29    3.07
  -5  -3   0   -0.68    2.07
   5  -3   0   -4.43    4.01
  -5  -3   0   -1.66    1.78
   5  -3   0    3.48    3.22
   5  -3   0    0.62    3.56
  -5  -3   0   -1.40    2.20
  -5  -3   0    1.69    1.99
  -5   3   0    0.22    3.95
  -6  -3   0   28.64    4.43
   6  -3   0   25.50    4.10
   6  -3   0   23.33    5.09
   6  -3   0   21.07    6.87
  -6   3   0   20.83    5.78
  -6   3   0   29.22    6.69
   6  -3   0   27.50    5.29
  -6   3   0   26.60    5.35
  -6  -3   0   30.14    5.27
   7  -3   0   -1.14    2.45
  -7  -3   0    1.81    3.63
   7  -3   0    4.92    5.66
  -7   3   0    4.60    5.10
   7  -3   0    1.80    3.47
  -7   3   0   -3.19    3.65
  -7   3   0    3.90    5.29
  -7  -3   0   -1.36    2.80
   7  -3   0   -0.30    3.74
   8  -3   0    6.08    4.90
  -8   3   0    3.57    5.27
  -8  -3   0    0.98    4.21
   8  -3   0   12.00    7.55
  -8   3   0    1.89    3.97
  -8  -3   0    2.30    3.39
  -8   3   0    4.55    6.34
   9  -3   0   -0.62    6.14
  -9   3   0   -1.26    6.13
  -9   3   0   -2.56    5.07
  -9  -3   0   -4.96    5.05
   9  -3   0    0.79    5.12
  10  -3   0    8.32    7.36
  10  -3   0   21.54    7.43
 -10   3   0   34.27    9.21
 -10   3   0   21.35    8.28
 -10   3   0    9.60    6.56
 -10  -3   0   22.46    7.70
  11  -3   0    5.51    8.34
 -11   3   0   -2.29    8.68
 -11   3   0   16.88    8.80
 -11   3   0   -3.36    7.78
 -11   3   0   19.03    8.20
 -11  -3   0   16.40    7.04
 -12  -3   0   -4.33    9.41
 -12   3   0   16.00    8.63
 -12   3   0   11.16   11.76
  12  -3   0    4.61    8.96
 -13   3   0   -7.04    8.41
  13  -3   0    5.99    8.78
 -13   3   0   -5.19   11.38
 -13  -3   0  -10.51    8.92
   0  -4   0 9916.24  205.78
   0   4   0 9683.56  202.34
   0   4   0 9686.33  196.99
   0  -4   0 9947.90  203.74
   0  -4   0 9999.00  199.83
  -1  -4   0    2.14    3.54
  -1   4   0    3.90    3.59
   1  -4   0    3.42    2.56
  -1  -4   0    2.18    2.60
   1  -4   0    0.68    3.48
  -1   4   0    4.93    2.00
   1  -4   0    2.29    3.56
  -1  -4   0   -0.27    1.87
   2  -4   0  412.20   17.05
  -2  -4   0  413.95   15.84
  -2   4   0  409.39   12.12
   2  -4   0  404.69   16.76
  -2   4   0  416.08   17.14
  -2   4   0  397.58   14.37
  -2  -4   0  391.38   12.94
  -2  -4   0  406.31   10.90
  -2  -4   0  385.86   13.60
  -2   4   0  400.20   12.75
   2  -4   0  370.67   13.22
   3  -4   0    1.27    2.63
   3  -4   0   -6.10    3.21
  -3   4   0   -2.42    2.42
  -3  -4   0   -1.77    1.76
  -3   4   0    0.97    4.44
  -3  -4   0   -0.85    3.37
  -3   4   0    3.07    3.44
  -3   4   0    1.09    2.33
  -3  -4   0   -1.49    2.50
   3  -4   0    0.62    4.26
  -4  -4   0 1599.86   39.72
   4  -4   0 1584.90   42.60
  -4  -4   0 1574.99   37.13
  -4   4   0 1604.76   40.52
  -4   4   0 1552.13   39.95
   4  -4   0 1616.80   45.96
  -4   4   0 1539.23   38.44
   4  -4   0 1602.75   39.85
  -5  -4   0   -0.87    2.99
   5  -4   0    4.54    3.68
  -5   4   0   -3.00    3.50
  -5  -4   0    1.91    2.50
  -5   4   0    1.34    4.60
  -5  -4   0    0.15    3.43
   5  -4   0    8.51    5.40
  -5   4   0    0.28    3.87
   5  -4   0   -0.81    4.14
  -5   4   0    3.70    3.54
   6  -4   0  185.20   10.24
  -6  -4   0  168.03   10.64
  -6  -4   0  174.93    9.16
  -6   4   0  171.67   10.95
  -6   4   0  164.02   14.56
   6  -4   0  178.18   11.51
  -6   4   0  193.17   12.38
   6  -4   0  203.33   12.58
   6  -4   0  198.59   17.55
  -6   4   0  170.17   11.14
   7  -4   0   -6.74    4.58
   7  -4   0   -4.03    2.67
  -7   4   0   -3.62    4.22
  -7   4   0   -5.63    5.18
   7  -4   0    2.82    4.45
   7  -4   0   -3.48    3.71
  -7   4   0   -4.33    4.57
  -7  -4   0   -0.49    3.35
  -7   4   0   -1.17    4.49
  -7  -4   0   -1.32    3.51
  -8   4   0   20.60    7.31
   8  -4   0   11.45    5.46
  -8   4   0    2.94    4.80
  -8   4   0   19.36    7.46
   8  -4   0   16.95    7.96
  -8   4   0   13.22    6.48
  -8  -4   0   19.53    6.72
  -9   4   0    2.75    5.82
   9  -4   0    4.05    7.16
  -9   4   0   -5.83    5.80
   9  -4   0   -4.00    6.76
  -9   4   0   -0.93    5.59
  -9   4   0   -0.55    6.31
 -10   4   0  541.56   27.53
 -10   4   0  561.30   25.24
 -10   4   0  608.67   29.99
  10  -4   0  524.55   29.76
 -10   4   0  498.46   25.42
  10  -4   0  524.62   25.40
  11  -4   0   -2.40    9.18
 -11   4   0   -4.69    8.01
 -11   4   0    0.89   10.34
 -11   4   0   13.01   10.29
 -11   4   0   -9.44    6.76
  12  -4   0  353.74   21.92
 -12   4   0  365.16   26.18
 -12   4   0  338.39   21.73
   0  -5   0    0.28    3.86
   0  -5   0    3.25    2.67
   0  -5   0    1.35    3.33
   0  -5   0    1.59    3.18
  -1  -5   0    1.71    3.11
  -1  -5   0    2.04    3.20
  -1  -5   0    2.90    2.14
   1  -5   0   -1.43    2.50
  -1   5   0    0.85    3.91
   1  -5   0    1.93    3.83
   1  -5   0   -1.38    3.95
  -1  -5   0   -1.48    3.69
   2  -5   0  105.82    7.50
  -2  -5   0  145.46   12.07
  -2   5   0  106.41    6.37
  -2   5   0  122.93    9.80
  -2  -5   0  112.64    7.60
  -2  -5   0  107.57    8.11
   2  -5   0  129.33   11.99
   2  -5   0  122.61   11.58
   3  -5   0   -3.43    3.04
   3  -5   0   -5.37    4.27
  -3   5   0    0.63    2.52
  -3   5   0   -3.43    4.32
  -3   5   0    2.01    3.89
   3  -5   0    1.86    5.22
  -3  -5   0   -1.61    3.07
  -3  -5   0    5.23    4.25
   4  -5   0   13.01    4.90
  -4  -5   0   14.01    3.97
  -4   5   0   17.68    4.04
  -4   5   0    9.88    4.84
   4  -5   0   25.27    7.07
   4  -5   0    4.29    5.08
  -4  -5   0   12.54    4.65
  -4   5   0    5.59    5.36
  -4   5   0    6.07    3.83
   4  -5   0   13.32    4.48
  -5  -5   0   -0.14    3.55
  -5   5   0   -4.86    4.29
   5  -5   0   -5.71    5.14
  -5   5   0    0.46    3.61
  -5  -5   0    3.34    3.86
   5  -5   0    1.06    3.52
   5  -5   0   -5.06    3.58
  -5   5   0   -0.78    5.68
   5  -5   0    3.17    4.69
  -5   5   0   -5.79    3.26
  -5  -5   0   -2.03    3.16
  -6   5   0    7.01    4.89
  -6   5   0   16.58    5.26
   6  -5   0   11.47    4.82
   6  -5   0    8.20    5.73
  -6   5   0   20.13    5.86
   6  -5   0   -1.98    6.18
  -6   5   0    0.36    5.44
   6  -5   0   12.45    5.77
  -6  -5   0   15.70    5.07
  -7   5   0    2.16    6.87
   7  -5   0   -0.08    4.60
  -7   5   0   -2.79    4.62
  -7   5   0   -1.80    4.06
   7  -5   0   -4.89    5.46
   7  -5   0    3.77    4.03
  -7   5   0   -8.64    4.26
   7  -5   0   -1.25    5.18
  -8   5   0   89.09   13.26
  -8   5   0  105.41   12.04
   8  -5   0  120.40   16.30
   8  -5   0  109.17   12.33
  -8   5   0  106.95   13.12
  -8   5   0  124.49   12.42
  -9   5   0    4.23    7.93
  -9   5   0    3.32    6.76
  -9   5   0    1.50    6.38
   9  -5   0   -3.15    8.52
  -9   5   0   10.60    8.21
   9  -5   0   -5.66    8.37
  10  -5   0   30.63   13.09
 -10   5   0   82.56   13.04
  10  -5   0   59.58   12.83
 -10   5   0   36.21   11.00
 -10   5   0   29.42    9.95
 -10   5   0   71.01   15.29
 -11   5   0   -8.57   10.06
  11  -5   0   12.65    9.85
 -11   5   0    0.18    9.19
   0  -6   0   -0.09    3.80
   0  -6   0   -0.38    2.74
   0  -6   0   -4.76    3.47
   0  -6   0    6.17    5.40
   1  -6   0   -0.70    4.14
   1  -6   0    2.79    3.16
   1  -6   0    0.83    4.77
  -1  -6   0   -0.69    4.96
  -1  -6   0   -0.67    4.03
  -1   6   0   -3.56    3.53
   1  -6   0    6.08    4.11
   2  -6   0  816.71   29.60
   2  -6   0  822.69   29.97
   2  -6   0  817.42   26.59
  -2  -6   0  760.48   28.60
   2  -6   0  827.23   24.33
  -2   6   0  837.67   26.30
  -2  -6   0  822.59   25.56
   3  -6   0   -0.60    4.57
  -3   6   0   -4.02    3.78
  -3  -6   0   -0.47    3.70
   3  -6   0   -0.79    3.61
   3  -6   0   -3.66    5.04
  -3  -6   0   -2.16    4.29
   3  -6   0    2.27    4.96
   4  -6   0    6.72    6.79
  -4   6   0   16.47    6.71
  -4  -6   0   11.53    4.63
   4  -6   0   23.18    5.92
   4  -6   0   13.37    5.71
   4  -6   0   26.18    7.45
  -4   6   0   15.56    5.79
  -4  -6   0   25.13    6.71
  -5  -6   0   -5.69    4.03
   5  -6   0    0.12    6.36
   5  -6   0   -1.68    4.11
  -5   6   0    5.44    6.52
   5  -6   0    2.19    4.50
  -5   6   0   -4.93    4.54
   5  -6   0    3.79    5.44
   6  -6   0  198.28   13.33
  -6   6   0  240.25   15.30
   6  -6   0  208.05   13.77
  -6   6   0  253.13   18.17
   6  -6   0  196.07   17.09
   6  -6   0  244.39   18.67
   7  -6   0    1.55    6.31
  -7   6   0   -0.76    6.77
  -7   6   0   -2.79    6.11
   7  -6   0    3.09    6.87
   7  -6   0   -8.63    5.76
   7  -6   0    2.18    5.22
  -8   6   0  641.82   31.92
   8  -6   0  663.16   28.27
   8  -6   0  593.69   33.37
  -8   6   0  635.22   27.87
   9  -6   0   -4.81    8.42
  -9   6   0    6.94   10.92
  -9   6   0    2.05    9.12
   9  -6   0  -15.63    8.13
  10  -6   0    7.44   11.30
 -10   6   0   21.01   12.07
 -11   6   0   13.08   11.52
  11  -6   0  -10.86   10.47
   0  -7   0   -8.23    5.30
   0  -7   0    1.87    5.06
   1  -7   0    0.42    4.78
   1  -7   0   -4.22    5.32
   1  -7   0    0.59    4.72
   1  -7   0    0.90    3.68
  -1  -7   0   -3.40    4.01
  -1  -7   0    0.31    5.82
   2  -7   0   79.67    9.84
   2  -7   0  102.91    9.28
  -2   7   0   84.78   10.35
  -2  -7   0   64.48   10.10
   2  -7   0   89.83   11.94
  -2  -7   0   78.64    9.40
   2  -7   0   61.49   11.31
  -3  -7   0    1.04    5.55
  -3  -7   0    3.53    4.69
  -3   7   0   -6.27    4.77
   3  -7   0   -0.19    3.94
   3  -7   0   -0.66    5.54
   3  -7   0   -5.01    5.01
   3  -7   0   -2.06    4.29
   4  -7   0   29.51    9.16
  -4  -7   0   34.47    8.04
   4  -7   0   30.39    6.42
  -4   7   0   15.98    7.35
  -4  -7   0   15.40    5.87
   4  -7   0   32.61    7.88
   4  -7   0   33.57    9.31
   5  -7   0    4.07    6.20
   5  -7   0   -1.37    5.63
   5  -7   0    2.82    6.10
  -5   7   0   -6.53    6.92
   5  -7   0    0.84    7.47
   6  -7   0   16.31    9.38
   6  -7   0    7.07    7.82
   6  -7   0   -2.65    7.31
   6  -7   0   -7.29    6.55
  -6   7   0    8.50    9.57
   7  -7   0  -12.85    6.96
   7  -7   0   -2.43    7.59
   7  -7   0   -0.18    7.79
   7  -7   0   -3.06    7.12
  -7   7   0  -11.56    8.48
  -7   7   0    4.37    9.37
  -8   7   0    5.37    9.71
   8  -7   0   -1.74    8.00
   8  -7   0    2.44    9.37
  -9   7   0    3.37   10.03
   9  -7   0    0.02    9.92
   0  -8   0 2182.41   62.78
   0  -8   0 2016.86   56.65
   1  -8   0   -3.35    6.39
  -1  -8   0   -8.05    5.24
   1  -8   0   -1.42    5.64
  -1  -8   0    4.75    5.80
  -2  -8   0  183.47   14.92
  -2  -8   0  151.95   15.94
   2  -8   0  167.40   15.83
   2  -8   0  209.77   19.44
   3  -8   0   -1.25    7.71
  -3  -8   0    1.16    5.75
  -3   8   0   -1.32    7.40
   3  -8   0   -1.62    5.05
   3  -8   0    7.39    8.85
   3  -8   0    1.28    6.84
  -3  -8   0   -4.52    5.37
   4  -8   0  354.26   18.68
  -4   8   0  336.58   22.18
  -4  -8   0  366.90   18.36
  -4  -8   0  308.47   31.73
   4  -8   0  344.65   22.94
   4  -8   0  360.49   23.25
   4  -8   0  349.16   20.83
  -5   8   0   11.75    9.15
   5  -8   0    5.90    8.37
   5  -8   0  -11.75    6.16
   5  -8   0    1.66    8.08
   5  -8   0   -7.39    7.54
  -6   8   0   37.82   12.66
   6  -8   0   40.43   13.40
   6  -8   0   88.34   17.80
   6  -8   0   55.55   10.53
   6  -8   0   62.56   11.97
   7  -8   0   -1.29    7.51
  -7   8   0   -2.16   11.15
   7  -8   0   -0.71    8.86
  -8   8   0    5.31   11.67
   8  -8   0    3.99    9.56
   8  -8   0    5.74   10.03
   0  -9   0   -0.91   12.25
   0  -9   0    0.82    7.12
  -1  -9   0   -1.14    7.28
  -1  -9   0   -0.87    7.32
   1  -9   0    9.58    9.41
   2  -9   0   18.58   10.37
  -2  -9   0   23.11    8.49
  -2  -9   0   22.24    9.82
  -3  -9   0   -5.37    8.10
  -3  -9   0   -6.84    6.87
   3  -9   0    3.15    9.67
   4  -9   0   26.01   10.70
   5  -9   0   -3.26    9.84
  -5   9   0   -9.45   10.15
   5  -9   0   -2.83    7.56
   6  -9   0   14.83   10.83
   6  -9   0   18.91   10.13
  -6   9   0   25.42   13.25
   0 -10   0   -3.74    8.69
   1 -10   0    7.16   10.08
  -1 -10   0   -1.51    7.93
   0   0  -1    1.02    0.82
   0   0  -1    1.75    1.36
   0   0   1    1.11    0.80
   0   0   1    0.80    1.32
  -1   0  -1  159.00    4.44
  -1   0   1  162.84    4.58
   1   0   1  163.14    4.21
  -1   0  -1  153.28    5.38
  -1   0   1  163.42    5.14
   1   0  -1  155.30    5.11
   1   0   1  157.14    4.33
  -1   0  -1  164.67    4.26
  -2   0  -1   22.07    3.23
  -2   0  -1   20.04    2.44
   2   0   1   16.88    1.37
  -2   0   1   16.06    2.63
  -2   0  -1   18.50    1.42
   2   0  -1   18.72    2.72
   3   0  -1 4710.77  101.04
  -3   0  -1 4841.62  100.19
   3   0  -1 4909.85   99.76
   3   0   1 4825.61   99.27
  -3   0  -1 4925.84   98.91
   3   0   1 5072.55   97.66
  -3   0   1 4872.68  101.14
  -3   0  -1 4708.02  101.80
  -3   0   1 4880.25   99.53
  -4   0  -1 2191.96   46.72
  -4   0   1 2171.05   49.38
   4   0  -1 2112.42   49.18
   4   0   1 2169.44   46.99
   4   0  -1 2190.59   46.65
  -4   0  -1 2177.31   50.52
  -4   0   1 2215.85   47.38
  -4   0  -1 2198.55   48.48
   5   0  -1  218.25    7.87
  -5   0   1  206.33    8.42
   5   0   1  197.03    8.00
   5   0  -1  211.14   10.18
  -5   0   1  190.65    9.89
  -5   0  -1  200.08    9.35
  -5   0  -1  207.51    7.97
  -5   0  -1  208.01   10.92
  -6   0  -1  895.44   22.92
   6   0  -1  876.45   22.46
  -6   0  -1  861.77   25.11
   6   0   1  873.50   22.73
   6   0  -1  902.84   19.36
  -6   0  -1  875.39   27.66
  -6   0   1  879.12   25.85
  -6   0   1  896.04   23.42
   6   0  -1  868.79   25.84
   7   0  -1 1435.58   34.50
  -7   0   1 1407.19   38.47
  -7   0  -1 1410.31   34.86
  -7   0  -1 1357.55   40.37
   7   0  -1 1475.36   39.01
   7   0   1 1463.42   34.93
  -7   0   1 1411.79   35.37
  -7   0  -1 1447.38   37.87
  -8   0  -1  923.66   28.81
   8   0  -1  951.01   25.22
  -8   0  -1  909.29   25.64
  -8   0   1  896.05   26.14
  -8   0  -1  868.00   31.34
   8   0   1  904.62   25.05
  -8   0   1  942.13   29.73
  -9   0   1   74.64   10.07
  -9   0  -1   59.17    8.62
   9   0  -1   70.53    6.90
  -9   0   1   59.68    7.38
  -9   0  -1   72.84   10.94
   9   0   1   74.27    7.51
  -9   0  -1   76.42    7.79
 -10   0  -1    4.93    7.48
  10   0  -1   16.74    4.58
 -10   0   1   11.12    6.19
 -10   0  -1   20.71    6.52
 -10   0   1    4.26    4.56
 -10   0  -1    7.71    4.62
 -10   0   1    9.52    6.66
 -11   0  -1  343.21   22.88
 -11   0   1  314.21   22.35
 -11   0   1  348.90   20.17
 -11   0   1  302.12   16.26
 -12   0   1    6.38    6.94
 -12   0  -1    2.61    9.74
 -12   0   1    9.29   10.36
 -12   0   1   24.16    7.71
 -13   0  -1  114.60   17.67
   0   1   1  337.97    7.54
   0   1   1  341.08    8.78
   0   1  -1  334.24    9.14
   0  -1   1  317.42    9.21
   0  -1   1  346.13    8.57
   0  -1  -1  341.13    9.63
   1  -1   1   68.62    4.43
  -1  -1  -1   74.02    3.22
   1   1  -1   78.33    4.26
   1  -1   1   79.68    4.56
  -1  -1  -1   74.77    4.04
  -1   1   1   80.81    4.24
  -1   1  -1   78.76    4.30
  -1   1  -1   72.07    4.72
   1  -1  -1   76.83    4.92
  -1  -1   1   71.40    3.89
  -2   1   1    1.93    2.28
   2  -1   1    1.41    1.91
   2  -1   1   -1.40    1.65
  -2  -1  -1    3.03    1.53
   2  -1   1   -4.52    2.16
  -2   1   1   -0.89    1.62
  -2  -1   1   -0.08    1.09
  -2  -1   1    1.35    1.51
  -2   1  -1    4.00    2.03
  -2   1  -1    1.06    2.48
   2  -1  -1    1.31    1.89
  -2  -1   1    0.86    1.90
  -2   1  -1    2.04    2.46
   2  -1  -1   -0.45    2.49
  -3  -1  -1   18.86    2.64
   3  -1   1   21.29    3.98
   3  -1   1   14.04    2.57
   3  -1   1   20.10    2.77
  -3   1   1   19.13    2.80
  -3  -1  -1   18.75    1.56
  -3   1   1   15.00    3.34
  -3   1  -1   17.11    3.47
  -3  -1   1   21.15    3.21
   3  -1  -1   22.01    4.13
  -3  -1   1   21.74    2.16
   3  -1  -1   16.62    2.86
  -3  -1   1   17.88    2.57
  -3   1  -1   16.86    3.80
  -3   1  -1   14.69    2.57
   4  -1   1    3.25    3.80
   4  -1   1    3.93    2.55
  -4   1   1    6.28    2.48
   4  -1   1    3.89    1.83
  -4  -1  -1    7.99    2.07
  -4  -1  -1    3.05    2.29
  -4   1   1    8.07    3.35
  -4   1  -1    6.83    2.43
  -4  -1   1    4.01    2.11
  -4  -1   1    3.80    1.35
  -4  -1   1   -0.70    2.44
  -4   1  -1    8.38    3.89
  -4   1  -1    3.20    3.30
   4  -1  -1    7.55    4.10
   4  -1  -1    2.49    2.61
   5  -1   1   73.16    4.25
   5   1  -1   74.68    4.08
  -5   1   1   67.67    5.80
   5  -1   1   66.91    5.54
   5  -1   1   53.54    6.69
  -5  -1  -1   67.94    5.83
  -5   1   1   71.19    7.18
  -5  -1  -1   73.55    4.63
   5  -1  -1   72.46    5.82
  -5   1  -1   65.27    6.66
  -5  -1   1   91.46    7.49
  -5   1  -1   74.05    5.21
  -5  -1   1   72.53    5.18
  -5   1  -1   81.82    8.64
   5  -1  -1   69.00    7.88
   6  -1   1    3.79    2.96
  -6   1   1    3.78    4.09
  -6  -1  -1    3.01    3.78
   6   1  -1    4.78    2.07
  -6  -1  -1   -1.49    2.54
   6  -1   1    3.47    4.01
  -6   1   1    1.56    2.94
   6  -1   1    3.29    1.65
  -6  -1  -1    4.47    2.45
  -6   1  -1    4.44    3.89
   6  -1  -1    3.79    3.79
  -6  -1   1    3.24    2.75
  -6   1  -1    6.73    4.47
   6  -1  -1    4.99    2.96
  -6  -1   1    6.14    3.76
   6  -1  -1    1.22    1.95
  -6   1  -1    1.39    2.87
  -7  -1  -1    8.02    3.18
  -7  -1  -1    1.93    4.41
   7  -1   1   13.27    5.58
  -7   1   1    8.96    4.40
   7   1  -1   15.48    2.90
  -7   1   1    8.96    3.66
   7  -1   1   11.18    3.77
  -7  -1  -1   11.23    4.23
   7  -1  -1    9.63    5.23
  -7   1  -1   11.65    3.89
  -7  -1   1   11.60    4.65
  -7   1  -1   11.93    4.75
  -7  -1   1    9.04    3.47
   7  -1  -1   10.46    3.85
  -7   1  -1   13.61    5.73
  -8  -1  -1   72.42    8.08
  -8   1   1   92.51    8.54
  -8  -1  -1   74.00    9.93
  -8  -1  -1   65.64    6.57
  -8   1   1   96.86   10.66
   8   1  -1   79.91    5.79
   8  -1   1   69.48    7.52
  -8   1  -1   88.94    9.54
   8  -1  -1   67.91    9.58
  -8  -1   1   83.02    8.95
  -8  -1   1   67.32    6.67
   8  -1  -1   77.08    7.60
  -8   1  -1   76.42   10.69
  -8   1  -1   68.72    7.13
  -9  -1  -1   -0.70    3.16
   9  -1   1   -4.81    2.96
  -9   1   1    3.19    4.87
  -9  -1  -1   -0.52    4.31
  -9  -1  -1   -3.37    4.51
  -9   1   1    2.93    4.13
  -9   1   1    4.10    6.28
   9  -1  -1    1.48    4.97
  -9  -1   1   -4.37    2.81
  -9   1  -1    2.42    3.79
  -9  -1   1    2.80    4.03
  -9   1  -1   -0.66    5.25
  -9   1  -1    1.10    4.70
   9  -1  -1    0.92    3.74
  10  -1   1   17.90    5.45
 -10   1   1   25.14    8.07
 -10  -1  -1   21.09    7.69
 -10  -1  -1   13.55    6.54
 -10  -1  -1   14.31    5.19
 -10   1   1   20.06    6.12
 -10   1   1   11.81    7.39
  10  -1  -1   28.70    5.85
 -10  -1   1   21.12    7.01
 -10   1  -1   23.30    5.42
 -10  -1   1   28.28    8.36
 -10  -1   1   24.79    5.86
 -10   1  -1   34.21    7.64
 -10   1  -1   32.20    9.24
  11  -1   1   -0.77    4.56
 -11  -1  -1   -0.38    6.47
 -11   1   1   -0.92    5.73
 -11   1   1    6.29    6.45
 -11   1   1    1.52    6.83
 -11  -1   1   -1.38    7.65
 -11   1  -1   -9.36    4.83
 -11  -1   1   15.77    6.50
  11  -1  -1    3.54    4.80
 -11   1  -1   11.35    8.47
 -12   1   1    3.04    7.41
 -12   1   1    7.72    8.26
 -12   1   1    6.69    9.65
 -12  -1  -1  -12.02    8.47
 -12   1  -1   -3.30   10.79
 -12   1  -1   18.58    7.64
 -12  -1   1    7.52    8.60
 -12   1  -1   -8.08    9.29
 -12  -1   1   -0.10    6.00
 -13   1   1   22.07    8.92
 -13  -1  -1   37.59   13.00
 -13   1  -1   40.15   14.65
   0   2  -1    2.56    2.44
   0  -2   1    1.60    2.08
   0  -2   1   -0.05    2.08
   0  -2  -1   -2.35    1.72
   0  -2   1    2.03    2.47
   0  -2  -1   -1.06    2.44
   0   2   1   -1.64    2.44
   0   2  -1    0.91    2.07
   1   2  -1  521.43   13.17
  -1  -2  -1  506.47   11.08
  -1   2   1  509.26   14.92
   1  -2   1  520.07   13.02
  -1  -2  -1  515.58   14.07
  -1   2   1  520.58   13.35
   1  -2   1  486.79   14.90
   1  -2   1  498.83   13.52
   1  -2   1  512.35   15.15
  -1  -2   1  518.06   13.32
  -1   2  -1  508.41   13.92
   1  -2  -1  503.38   15.71
  -1   2  -1  508.26   15.63
   1  -2  -1  504.36   13.28
  -1   2  -1  499.37   13.71
  -1  -2   1  507.41   14.61
  -1  -2   1  520.59   12.30
  -2   2   1  237.98    9.87
  -2   2   1  247.48    8.42
   2  -2   1  234.70    8.03
   2  -2   1  225.37    9.30
   2  -2   1  230.70   10.22
  -2  -2  -1  231.67    8.00
   2  -2   1  223.76    7.93
  -2   2  -1  217.80    8.25
  -2  -2   1  219.90    8.41
   2  -2  -1  228.44    8.22
   2  -2  -1  241.38   10.73
  -2   2  -1  232.61   10.00
  -2   2  -1  235.76    9.13
  -2  -2   1  227.95    7.39
  -2  -2   1  236.43    5.57
  -2   2  -1  234.48    8.29
   3  -2   1  170.07    7.43
  -3   2   1  178.06    7.47
   3  -2   1  187.88    9.97
  -3  -2  -1  180.32    7.01
   3  -2   1  185.69    8.52
   3  -2   1  180.73    7.18
  -3  -2  -1  174.90    6.95
  -3   2   1  176.49    9.09
  -3  -2   1  171.21    6.07
  -3  -2   1  177.49    7.07
  -3   2  -1  183.39    9.25
   3  -2  -1  171.87    9.91
  -3  -2   1  180.85    5.35
  -3  -2   1  160.72    7.78
  -3   2  -1  191.50    9.10
  -3   2  -1  169.25    7.53
  -3  -2   1  182.35    5.06
   3  -2  -1  193.43    7.92
   4  -2   1 1010.56   29.88
   4  -2   1 1018.38   26.20
   4  -2   1 1065.57   26.74
  -4   2   1 1107.34   29.13
  -4  -2  -1 1057.68   23.98
  -4  -2  -1 1040.17   23.68
  -4   2   1 1055.75   26.22
   4  -2   1 1053.41   24.94
  -4  -2  -1 1022.30   25.41
   4  -2  -1 1023.73   26.22
  -4  -2   1  986.32   26.72
  -4   2  -1 1030.63   28.53
   4  -2  -1 1032.04   30.31
  -4  -2   1 1021.13   24.89
  -4  -2   1 1048.37   24.12
  -4   2  -1 1036.08   28.58
  -4   2  -1 1057.74   26.08
   5  -2   1 1972.92   42.67
  -5   2   1 1874.97   44.68
  -5  -2  -1 1927.22   42.36
  -5  -2  -1 1883.74   44.24
   5  -2   1 1969.84   44.77
  -5  -2  -1 1957.66   40.02
  -5   2   1 1916.94   47.88
   5  -2   1 1953.63   44.90
   5  -2   1 1926.69   50.07
   5  -2  -1 1935.75   50.24
  -5   2  -1 1939.32   47.96
  -5  -2   1 1953.05   41.16
  -5   2  -1 1867.37   44.66
  -5  -2   1 1897.89   45.94
   5  -2  -1 1887.87   44.90
  -5   2  -1 1921.80   48.22
  -5  -2   1 1901.59   43.38
   6  -2   1   58.29    5.59
   6  -2   1   55.84    4.62
  -6   2   1   56.69    6.61
  -6  -2  -1   47.52    4.83
  -6   2   1   54.44    7.93
   6  -2   1   49.55    5.93
   6  -2   1   67.19    9.17
  -6  -2  -1   47.17    5.63
   6  -2  -1   38.55    8.00
  -6   2  -1   53.92    6.02
   6  -2  -1   60.64    6.07
  -6   2  -1   66.08    8.45
  -6   2  -1   52.90    7.30
  -6  -2   1   54.20    5.48
   6  -2  -1   66.11    6.87
  -6  -2   1   57.40    6.63
   7  -2   1   21.32    4.74
   7  -2   1   13.45    3.73
  -7   2   1   26.00    6.50
  -7   2   1   23.68    6.33
  -7  -2  -1   29.12    5.44
  -7  -2  -1   25.76    4.13
  -7  -2  -1   18.75    5.89
   7  -2   1   15.46    5.85
  -7   2   1   23.31    4.87
  -7  -2   1   25.55    4.26
  -7   2  -1   13.88    4.37
   7  -2  -1   16.63    4.52
  -7   2  -1   17.52    6.19
  -7   2  -1   16.27    6.06
   7  -2  -1   26.00    4.44
  -7  -2   1   26.14    5.22
   7  -2  -1   19.30    6.36
  -8  -2  -1  385.76   15.78
  -8  -2  -1  354.12   13.08
  -8   2   1  360.68   17.97
  -8   2   1  329.87   18.54
   8  -2   1  344.76   15.05
  -8  -2  -1  334.09   17.49
   8  -2   1  340.43   18.92
  -8   2   1  345.58   15.06
  -8  -2   1  334.36   13.74
   8  -2  -1  360.44   15.38
  -8  -2   1  353.40   16.21
  -8   2  -1  353.43   18.92
  -8   2  -1  364.11   18.11
   8  -2  -1  355.39   19.20
  -8   2  -1  386.10   15.67
  -9   2   1  575.42   24.83
  -9   2   1  555.82   25.55
   9  -2   1  552.45   21.14
  -9  -2  -1  600.71   24.52
  -9   2   1  635.66   21.80
  -9  -2  -1  618.14   24.60
  -9  -2  -1  539.48   24.25
  -9   2  -1  536.31   20.73
   9  -2  -1  555.45   20.94
  -9   2  -1  597.05   26.31
   9  -2  -1  615.56   26.92
  -9  -2   1  562.36   19.66
  -9   2  -1  556.51   24.40
  -9  -2   1  585.38   23.04
  10  -2   1   86.20    9.65
 -10  -2  -1   92.34   12.51
 -10   2   1   93.43   12.93
 -10   2   1   88.15   10.02
 -10   2   1   83.76   11.84
  10  -2  -1   87.01   13.19
 -10  -2   1   97.45   11.65
  10  -2  -1   83.49    9.06
 -10  -2   1   96.09    9.20
 -10   2  -1   78.80   12.08
 -10  -2   1   99.37   13.35
 -10   2  -1  106.32   13.15
 -10   2  -1   83.54    9.55
  11  -2   1   70.32   10.37
 -11   2   1   88.80   10.94
 -11   2   1   84.06   12.98
 -11  -2  -1   94.44   14.64
 -11   2   1  103.17   15.39
 -11  -2   1  102.11   14.53
 -11   2  -1   88.79   12.97
 -11   2  -1   82.05   10.15
  11  -2  -1  110.39   12.11
 -11   2  -1   98.67   15.72
 -11   2  -1   70.43   13.05
 -12   2   1    3.57    7.23
 -12   2   1   -2.03    7.83
 -12  -2  -1   11.55    9.09
  12  -2   1   13.78    8.60
 -12   2  -1    9.28   11.50
 -12   2  -1    3.94    8.20
 -12  -2   1   -5.58    6.72
  12  -2  -1    7.11    7.81
 -13  -2  -1   50.34   14.05
 -13   2   1   83.30   17.45
  13  -2  -1   47.78   12.01
 -13   2  -1   53.66   14.63
 -13   2  -1   60.98   11.77
   0  -3   1    3.94    3.29
   0  -3   1    6.36    2.69
   0  -3  -1    1.59    2.82
   0   3  -1    3.90    2.05
   0  -3  -1    0.43    1.96
   0   3  -1    2.15    2.79
   0  -3   1    1.71    2.43
   0  -3   1    4.24    1.87
   0   3   1    3.01    2.46
   1  -3   1   47.94    5.92
  -1   3   1   35.55    5.15
   1   3  -1   46.49    3.74
   1  -3   1   33.45    4.79
  -1  -3  -1   56.80    6.05
   1  -3   1   41.08    3.87
  -1   3   1   44.11    4.52
  -1   3   1   44.49    3.05
  -1  -3  -1   39.94    4.64
  -1  -3  -1   41.89    3.54
  -1  -3   1   51.87    6.04
   1  -3  -1   38.87    4.05
  -1   3  -1   54.51    4.64
   1  -3  -1   43.56    5.64
  -1   3  -1   41.22    4.79
  -1  -3   1   52.04    4.88
  -1  -3   1   46.92    4.06
  -2  -3  -1   26.18    3.67
  -2  -3  -1   35.31    4.89
  -2  -3  -1   38.90    2.73
  -2   3   1   29.93    3.58
   2  -3   1   25.40    3.74
  -2   3   1   38.93    5.57
  -2   3   1   32.73    4.18
  -2  -3  -1   36.72    3.01
   2  -3   1   19.94    4.66
   2  -3   1   33.13    5.32
   2  -3   1   29.24    3.75
  -2   3  -1   38.26    4.69
  -2   3  -1   35.00    5.60
  -2   3  -1   38.08    4.67
   2  -3  -1   32.89    4.00
  -2  -3   1   28.72    4.68
  -2   3  -1   39.49    4.16
  -2  -3   1   41.50    3.15
   2  -3  -1   31.23    5.47
  -2  -3   1   41.20    4.25
  -3  -3  -1    2.96    2.86
  -3  -3  -1    4.75    2.44
   3  -3   1    6.61    2.84
   3  -3   1    4.04    3.40
   3  -3   1    2.57    3.71
   3  -3   1    1.60    2.68
  -3   3   1    1.41    3.74
  -3   3   1    5.80    3.03
  -3  -3  -1    3.72    1.75
  -3   3   1    1.91    2.81
   3  -3  -1   12.67    4.73
  -3  -3   1    6.27    2.36
  -3   3  -1    1.05    2.98
  -3   3  -1    4.28    3.11
  -3   3  -1    6.68    4.25
  -3  -3   1    9.60    1.34
   3  -3  -1    1.52    2.74
  -3   3  -1    8.78    3.07
  -3  -3   1    5.72    2.95
   4  -3   1   64.62    5.72
   4  -3   1   66.54    8.42
  -4   3   1   71.01    7.03
   4  -3   1   68.83    7.07
  -4  -3  -1   73.89    6.23
  -4  -3  -1   66.75    4.44
  -4   3   1   67.95    6.32
  -4  -3  -1   61.88    4.90
  -4   3   1   87.66    8.59
   4  -3   1   58.63    5.89
  -4  -3  -1   63.22    5.64
  -4   3  -1   62.99    7.15
   4  -3  -1   53.21    8.01
  -4  -3   1   59.72    6.44
  -4  -3   1   60.75    4.57
  -4   3  -1   57.11    7.66
  -4  -3   1   65.36    5.75
  -4   3  -1   59.16    6.16
   4  -3  -1   67.71    6.52
   4  -3  -1   63.02    6.79
  -4   3  -1   69.07    6.57
  -5   3   1  134.47    8.37
  -5  -3  -1  135.41    7.21
   5  -3   1  117.89    8.51
  -5  -3  -1  121.12    6.32
  -5   3   1  128.75    9.60
  -5  -3  -1  124.15    6.44
   5  -3   1  131.78    7.48
   5  -3   1  121.80   12.20
  -5   3   1  128.83   11.15
   5  -3   1  124.44    8.74
  -5  -3  -1  139.03    7.82
  -5   3  -1  128.84    8.60
  -5  -3   1  128.42    6.68
  -5  -3   1  126.04    7.15
   5  -3  -1  113.96    8.48
  -5   3  -1  127.04    9.47
   5  -3  -1  109.99   11.55
  -5  -3   1  124.80    8.70
  -5   3  -1  114.83   10.80
  -5   3  -1  126.89    8.42
   5  -3  -1  115.28    8.08
  -5  -3   1  131.09    5.81
   6  -3   1    5.47    5.56
   6  -3   1    9.95    3.13
  -6   3   1   11.48    5.02
  -6  -3  -1    8.12    3.60
  -6  -3  -1    8.01    4.20
   6  -3   1    0.94    3.54
  -6   3   1    8.11    5.14
  -6  -3  -1    5.13    2.83
   6  -3   1    9.43    4.08
  -6   3   1    3.16    3.72
  -6  -3   1    6.76    3.19
  -6   3  -1    5.58    4.59
  -6   3  -1    0.30    4.35
  -6   3  -1    4.65    3.92
   6  -3  -1    6.01    4.19
  -6  -3   1    1.63    3.68
   6  -3  -1    9.01    6.36
   6  -3  -1    9.21    4.00
  -6   3  -1    6.52    3.81
  -7   3   1   25.07    6.57
   7  -3   1   38.57    6.30
   7  -3   1   44.10    6.19
  -7  -3  -1   37.17    6.85
   7  -3   1   36.45    8.08
  -7  -3  -1   39.28    4.85
   7  -3   1   47.12    5.31
  -7  -3  -1   29.99    5.43
  -7   3   1   43.40    6.68
  -7   3   1   54.29    8.79
  -7  -3   1   38.44    5.16
   7  -3  -1   42.21    6.33
  -7   3  -1   47.49    8.12
  -7   3  -1   42.90    7.25
   7  -3  -1   41.11    9.00
   7  -3  -1   45.91    6.75
  -7   3  -1   40.85    7.76
  -7  -3   1   41.37    6.39
  -7   3  -1   39.40    6.30
  -8   3   1   62.00    9.70
   8  -3   1   82.04    9.03
  -8   3   1   62.73    8.58
  -8  -3  -1   86.70   10.23
  -8   3   1   81.00   11.20
   8  -3   1   70.73   11.29
  -8   3  -1   79.55    9.77
  -8  -3   1   68.72    8.69
  -8   3  -1   76.92    8.89
  -8   3  -1   79.10   10.87
  -8  -3   1   62.99    7.05
  -8   3  -1   78.88   11.02
   8  -3  -1   66.38    8.18
   8  -3  -1   75.23   11.46
  -9  -3  -1    9.68    5.76
   9  -3   1    8.04    7.59
  -9   3   1   15.72    6.67
  -9   3   1    4.45    5.64
  -9   3   1    0.37    4.05
   9  -3   1   12.12    6.05
  -9   3  -1   -0.61    4.71
  -9   3  -1    3.67    6.02
  -9  -3   1    5.60    4.42
  -9   3  -1   12.19    7.00
   9  -3  -1   12.03    5.61
   9  -3  -1    7.31    7.76
  -9  -3   1    5.53    4.99
  -9   3  -1   13.32    6.20
 -10   3   1   17.26    7.48
 -10   3   1   14.44    7.94
  10  -3   1   18.17    8.04
 -10   3   1    4.81    6.42
 -10  -3  -1   10.65    7.07
 -10   3  -1   17.09    8.26
 -10  -3   1   20.89    7.85
 -10   3  -1   14.10    7.97
  10  -3  -1   18.30    9.05
 -10   3  -1    5.31    6.41
  10  -3  -1   13.79    7.38
 -10   3  -1   12.49    8.41
  11  -3   1    2.24    8.13
 -11   3   1    3.44    7.44
 -11   3   1   13.34    9.92
 -11   3   1   23.93    8.09
 -11  -3  -1  -11.67    6.29
 -11   3  -1    3.42   10.49
  11  -3  -1    7.89    8.11
 -11  -3   1   -2.60    6.76
 -11   3  -1    9.91    8.19
 -11   3  -1    1.15    9.28
  11  -3  -1    1.84    7.87
 -11   3  -1   14.72    7.72
 -12  -3  -1    1.97    8.44
 -12   3   1   -3.14   11.22
 -12   3   1  -10.84    6.37
  12  -3   1   -3.78    8.33
 -12   3  -1    8.46    7.98
  12  -3  -1   -4.79    8.71
 -12   3  -1   -5.63   10.94
 -13  -3  -1   55.54   13.56
  13  -3   1   42.35   11.66
 -13   3   1   54.88   12.77
 -13   3   1   51.45   15.35
 -13   3  -1   54.94   15.16
  13  -3  -1   40.29   10.86
 -13   3  -1   20.86    9.64
   0  -4   1   -0.89    2.62
   0  -4   1   -0.62    1.83
   0  -4   1   -2.50    3.37
   0  -4  -1    0.08    2.17
   0   4  -1    2.61    1.86
   0  -4  -1    2.52    3.81
   0   4   1    3.85    2.81
   0  -4  -1    0.25    3.02
   0  -4   1    1.03    2.86
  -1  -4  -1  132.89    6.19
   1  -4   1  124.05    8.85
  -1  -4  -1  126.69   10.19
  -1  -4  -1  126.15    8.00
   1  -4   1  146.07    9.77
   1  -4   1  135.38    6.70
   1  -4   1  124.72    7.77
  -1   4   1  117.13    9.83
  -1   4   1  134.27    5.12
  -1   4   1  132.24    7.61
  -1  -4   1  125.28    5.51
   1  -4  -1  119.38    9.39
  -1  -4   1  132.08    9.28
  -1  -4   1  124.67    7.08
   1  -4  -1  148.05    7.44
  -1   4  -1  141.69    6.17
   1  -4  -1  126.93    9.40
  -1   4  -1  149.34    8.33
  -1   4  -1  132.41    6.72
  -1  -4   1  140.37    8.03
  -2  -4  -1   37.09    4.83
  -2   4   1   39.22    3.60
  -2  -4  -1   31.62    5.63
  -2  -4  -1   36.52    3.51
   2  -4   1   37.19    6.38
   2  -4   1   22.32    5.46
   2  -4   1   25.57    4.49
  -2   4   1   30.37    5.99
  -2   4   1   38.92    5.31
  -2   4   1   36.50    3.93
   2  -4   1   29.92    4.29
  -2   4  -1   46.49    4.54
  -2   4  -1   32.26    6.78
   2  -4  -1   34.93    6.34
  -2  -4   1   41.35    5.03
   2  -4  -1   31.77    4.48
  -2  -4   1   38.45    3.85
  -2   4  -1   40.36    4.76
  -2  -4   1   31.69    5.68
   2  -4  -1   31.88    6.53
  -2   4  -1   36.98    5.38
  -3   4   1 2512.28   56.35
   3  -4   1 2394.48   55.37
  -3  -4  -1 2375.14   57.00
  -3   4   1 2390.97   59.81
  -3   4   1 2468.89   53.70
  -3   4   1 2482.52   55.11
   3  -4   1 2374.86   60.76
   3  -4   1 2384.46   59.04
  -3  -4  -1 2509.78   54.55
  -3  -4  -1 2427.63   51.53
   3  -4   1 2381.96   55.94
  -3  -4  -1 2448.92   51.63
  -3   4  -1 2358.03   56.32
  -3   4  -1 2370.59   60.19
  -3  -4   1 2384.66   54.40
   3  -4  -1 2431.62   61.28
   3  -4  -1 2426.85   59.47
   3  -4  -1 2443.37   55.85
  -3  -4   1 2606.35   53.34
  -3   4  -1 2440.21   56.21
  -3  -4   1 2345.37   57.06
  -3   4  -1 2419.01   54.53
  -4   4   1  826.24   24.04
  -4  -4  -1  805.58   21.61
   4  -4   1  808.69   23.76
   4  -4   1  803.05   23.71
  -4  -4  -1  805.96   21.28
  -4   4   1  860.03   28.05
   4  -4   1  784.98   26.17
  -4  -4  -1  833.66   21.78
  -4   4   1  799.19   24.00
  -4  -4  -1  763.38   23.50
   4  -4   1  800.60   28.44
  -4   4  -1  833.83   28.35
  -4  -4   1  820.38   24.15
   4  -4  -1  818.93   26.74
  -4   4  -1  839.50   23.55
   4  -4  -1  773.10   28.88
  -4   4  -1  828.64   25.06
   4  -4  -1  809.02   24.18
  -4   4  -1  798.42   24.37
  -4  -4   1  823.74   21.92
   5  -4   1   77.44   11.17
  -5   4   1   52.88    6.93
   5  -4   1   53.54    7.97
  -5  -4  -1   82.63    7.57
  -5  -4  -1   70.68    6.74
  -5  -4  -1   78.92    6.95
  -5   4   1   64.56    8.02
   5  -4   1   78.98    8.26
   5  -4   1   61.20    6.87
  -5   4   1   62.87    9.20
  -5  -4   1   75.01    5.88
  -5   4  -1   51.82    6.92
  -5  -4   1   70.22    8.09
  -5   4  -1   68.68    8.07
  -5   4  -1   56.41    8.62
   5  -4  -1   55.06    7.77
   5  -4  -1   59.16    9.69
  -5   4  -1   64.86    7.02
   5  -4  -1   72.13    7.59
  -5  -4   1   68.15    6.83
   6  -4   1  691.89   23.04
  -6   4   1  658.01   22.99
  -6   4   1  702.23   26.86
  -6  -4  -1  713.21   19.89
   6  -4   1  717.16   24.87
  -6  -4  -1  682.32   22.17
  -6   4   1  698.07   24.68
   6  -4   1  706.55   21.61
  -6  -4  -1  675.25   21.96
   6  -4   1  649.35   28.09
  -6   4  -1  686.70   23.33
  -6   4  -1  668.14   26.80
   6  -4  -1  696.18   23.60
  -6   4  -1  687.38   25.49
   6  -4  -1  693.97   24.55
   6  -4  -1  716.47   29.48
  -6   4  -1  710.48   23.67
  -6  -4   1  690.59   23.89
  -6  -4   1  686.98   20.93
   7  -4   1  898.92   28.71
  -7  -4  -1  914.51   30.62
   7  -4   1  950.49   26.79
   7  -4   1  887.32   34.93
  -7   4   1  901.80   33.11
   7  -4   1  895.07   29.32
  -7   4   1  895.57   31.16
  -7   4   1  909.53   29.09
  -7   4  -1  958.71   30.19
  -7   4  -1  890.07   31.96
  -7  -4   1  919.76   29.55
   7  -4  -1  869.13   34.77
  -7  -4   1  948.91   26.41
  -7   4  -1  864.52   32.85
   7  -4  -1  929.62   29.20
  -7   4  -1  917.00   28.99
   7  -4  -1  895.13   29.73
  -8   4   1  543.80   24.30
   8  -4   1  559.75   27.79
  -8   4   1  532.88   25.05
   8  -4   1  508.58   21.58
  -8   4   1  525.72   21.38
  -8   4  -1  537.95   25.60
   8  -4  -1  519.54   21.48
   8  -4  -1  546.81   27.57
  -8   4  -1  540.02   21.51
  -8  -4   1  544.23   21.95
  -8   4  -1  518.38   24.69
  -8   4  -1  560.07   23.10
  -8  -4   1  513.75   18.76
  -9   4   1   42.14    9.82
   9  -4   1   60.92   10.62
  -9   4   1   48.99    9.25
  -9   4   1   49.21    9.98
   9  -4   1   67.28   12.91
  -9   4  -1   62.84   11.34
   9  -4  -1   79.25   13.53
  -9   4  -1   65.76   10.56
  -9   4  -1   62.54    9.34
  -9   4  -1   47.15   10.49
   9  -4  -1   54.36    9.71
 -10   4   1   22.84    9.12
 -10   4   1   16.67    9.94
 -10   4   1   20.92    9.83
  10  -4   1   20.65    9.03
 -10   4   1   14.63    9.93
 -10   4  -1   11.89    9.96
 -10   4  -1    9.76    8.31
 -10   4  -1   18.64    9.01
  10  -4  -1   31.88   11.19
  10  -4  -1   24.43    9.74
 -11   4   1  197.44   19.54
 -11   4   1  234.18   18.63
 -11   4   1  257.98   23.45
  11  -4   1  259.99   18.70
 -11   4  -1  228.85   22.62
 -11   4  -1  253.05   19.45
  11  -4  -1  259.09   28.79
  11  -4  -1  225.29   19.58
 -11   4  -1  234.85   22.35
 -11   4  -1  249.37   21.96
  12  -4   1    5.99    9.96
 -12   4   1    5.65   11.51
 -12   4   1   -3.38    9.70
  12  -4  -1   10.18   10.35
 -12   4  -1    4.19   10.42
 -12   4  -1  -13.95    8.33
   0  -5  -1  167.48   11.86
   0  -5  -1  193.84    8.88
   0  -5   1  180.06   10.54
   0  -5   1  192.50   10.58
   0  -5   1  206.37   12.73
   0   5   1  180.90    9.93
   0  -5  -1  194.97   11.64
   0  -5   1  192.68    8.11
   1  -5   1    9.82    4.63
   1  -5   1    8.83    3.02
   1  -5   1    8.16    3.92
  -1  -5  -1    5.74    3.00
  -1  -5  -1   11.94    5.00
  -1   5   1   10.12    4.42
   1  -5   1    8.32    4.95
  -1  -5  -1   14.58    4.36
  -1  -5   1   15.38    4.44
   1  -5  -1    8.43    5.08
  -1   5  -1   13.45    3.11
   1  -5  -1   14.92    5.10
  -1  -5   1    7.38    5.26
   1  -5  -1   13.01    3.56
  -1  -5   1   13.84    3.90
  -1  -5   1   11.08    2.74
  -1   5  -1   12.38    4.59
   2  -5   1    4.21    3.79
  -2  -5  -1    2.19    3.05
  -2  -5  -1    1.91    4.33
  -2   5   1    1.04    4.24
   2  -5   1   -1.74    4.07
  -2  -5  -1   -2.54    2.06
  -2   5   1   -0.27    3.32
   2  -5   1   -2.56    2.66
   2  -5   1   -3.27    4.30
   2  -5  -1    4.46    4.23
   2  -5  -1    0.18    2.72
  -2  -5   1   -4.80    2.96
  -2   5  -1   -0.60    3.68
   2  -5  -1    3.42    4.46
  -2  -5   1    3.36    4.18
  -2   5  -1    2.07    2.78
   3  -5   1   32.08    7.37
   3  -5   1   33.46    5.42
   3  -5   1   34.28    6.10
  -3   5   1   35.39    7.79
   3  -5   1   29.21    7.10
  -3   5   1   29.19    4.52
  -3  -5  -1   28.05    6.23
  -3   5   1   31.90    6.25
  -3  -5  -1   26.87    4.92
  -3   5  -1   25.89    6.19
  -3   5  -1   27.62    4.36
  -3   5  -1   32.95    5.10
  -3  -5   1   30.08    5.09
   3  -5  -1   44.61    6.14
  -3  -5   1   30.55    6.12
   3  -5  -1   29.81    7.13
   3  -5  -1   31.76    7.77
   4  -5   1   -1.43    4.21
  -4   5   1    0.85    4.70
   4  -5   1   -1.87    5.04
   4  -5   1    0.34    3.85
  -4  -5  -1    3.27    3.85
  -4   5   1    1.19    5.99
  -4   5   1   -1.23    2.85
  -4   5   1    1.07    4.39
  -4  -5  -1   -3.51    3.00
   4  -5   1   -0.67    3.72
  -4  -5   1   -1.24    3.16
   4  -5  -1   -1.94    4.22
  -4   5  -1    1.10    4.10
  -4   5  -1    4.82    5.51
   4  -5  -1   -0.16    3.58
  -4   5  -1    2.30    3.30
   4  -5  -1   -3.31    5.22
  -4  -5   1    2.69    4.09
  -4   5  -1   -2.66    2.89
  -5   5   1   19.34    4.71
  -5   5   1   23.21    5.80
   5  -5   1   26.45    7.67
  -5  -5  -1   22.81    5.49
  -5  -5  -1   27.20    5.62
  -5   5   1   16.80    6.74
   5  -5   1   32.18    6.05
   5  -5   1   27.81    5.76
  -5   5   1   19.12    5.12
   5  -5   1   24.88    7.13
  -5  -5   1   18.99    4.32
   5  -5  -1   29.17    5.92
  -5   5  -1   13.60    5.22
  -5  -5   1   21.94    5.93
  -5   5  -1   28.31    5.45
  -5   5  -1   33.96    7.84
  -5  -5   1   35.82    6.20
   5  -5  -1   17.87    6.99
   5  -5  -1   29.40    7.24
  -5   5  -1   25.62    6.02
  -6   5   1   -3.18    3.71
   6  -5   1    5.10    5.97
  -6   5   1    3.53    4.99
  -6   5   1    5.47    6.03
   6  -5   1   -0.63    3.95
   6  -5   1   -5.47    4.45
   6  -5   1    0.81    3.87
  -6   5   1    3.94    4.06
  -6   5  -1   -2.41    4.21
  -6   5  -1   -5.66    3.79
  -6   5  -1    6.15    5.56
   6  -5  -1    2.27    5.36
   6  -5  -1    1.14    5.73
  -6  -5   1   -3.36    3.96
   6  -5  -1   -2.90    4.10
  -6   5  -1    2.03    6.20
  -7   5   1    4.41    5.35
  -7   5   1   -0.59    5.09
  -7   5   1    3.77    4.56
   7  -5   1    1.15    5.36
   7  -5   1    0.78    5.80
  -7   5   1    2.05    4.66
   7  -5   1   -0.46    3.95
   7  -5   1   -1.56    4.22
   7  -5  -1   -4.70    6.03
   7  -5  -1    5.69    5.67
  -7   5  -1   -0.32    5.15
  -7   5  -1   -1.06    7.02
  -7   5  -1    8.56    5.50
   7  -5  -1    6.54    5.05
  -7  -5   1   -3.13    3.72
  -7   5  -1    4.95    6.23
  -7  -5   1   -0.20    4.27
   7  -5  -1   -0.29    3.63
   8  -5   1   44.14   10.53
   8  -5   1   48.89    9.16
  -8   5   1   47.54   10.55
  -8   5   1   61.53    9.73
  -8   5   1   47.30    9.51
  -8   5   1   54.44    8.60
   8  -5  -1   43.07    9.15
  -8   5  -1   46.73   10.57
   8  -5  -1   53.10   11.83
  -8   5  -1   51.35    9.05
  -8   5  -1   40.53    9.32
  -8   5  -1   34.07    8.93
  -9   5   1    0.85    7.07
  -9   5   1   -0.05    6.62
  -9   5   1    9.92    8.70
   9  -5   1   15.11    8.72
  -9   5   1    5.81    7.83
   9  -5   1    6.32    9.56
  -9   5  -1    9.00    8.09
  -9   5  -1   -0.31    8.50
   9  -5  -1   -5.55    8.85
  -9   5  -1    2.65    7.23
  -9   5  -1   13.52    7.74
   9  -5  -1   11.61    9.16
 -10   5   1    8.95    8.24
 -10   5   1    5.35    8.89
 -10   5   1   26.52   10.98
  10  -5   1    8.48   10.27
  10  -5   1    7.18    9.94
 -10   5   1   10.63    9.70
 -10   5  -1    2.22    9.22
  10  -5  -1   -0.87    9.48
  10  -5  -1    1.86    9.17
 -10   5  -1   20.53    9.73
 -10   5  -1    7.65   10.32
 -10   5  -1    4.77    9.32
 -11   5   1   -3.14    8.26
 -11   5   1    4.71   10.38
  11  -5   1    2.35   10.82
 -11   5  -1    5.00    9.90
 -11   5  -1   -1.12   10.68
  11  -5  -1   -3.89   10.31
   0  -6   1   -0.31    2.79
   0  -6   1    6.10    4.25
   0  -6   1   -3.47    3.49
   0  -6   1   -2.37    4.28
   0  -6  -1    8.30    5.64
   0  -6  -1   -0.64    3.65
   0  -6  -1   -0.79    2.76
  -1  -6  -1  131.66    9.62
   1  -6   1  134.08    8.55
  -1   6   1  134.16    9.84
  -1  -6  -1  140.43   10.56
   1  -6   1  124.93   11.85
   1  -6   1  148.62   10.72
   1  -6   1  163.74   15.02
  -1  -6  -1  133.65   13.02
   1  -6  -1  134.76    8.67
  -1  -6   1  123.66   12.76
   1  -6  -1  145.53   13.11
  -1  -6   1  140.68   11.35
   1  -6  -1  134.35   13.53
  -2  -6  -1  156.09   13.45
   2  -6   1  173.10    9.87
   2  -6   1  154.74   13.88
   2  -6   1  156.60   15.07
   2  -6   1  150.85   11.20
  -2  -6  -1  130.01    9.56
  -2   6   1  163.53   10.68
   2  -6  -1  143.88   13.97
  -2  -6   1  184.31   11.04
  -2  -6   1  162.50   14.38
  -2   6  -1  182.45   12.15
   2  -6  -1  142.35   13.63
   2  -6  -1  161.42    9.85
   3  -6   1   22.74    5.90
  -3   6   1   33.99    6.87
  -3  -6  -1   23.38    5.24
   3  -6   1   21.02    6.95
   3  -6   1   28.26    7.85
  -3  -6  -1   22.27    6.51
   3  -6   1   21.27    5.26
   3  -6  -1   14.90    7.03
  -3  -6   1   28.56    6.77
   3  -6  -1   34.71    5.88
  -3  -6   1   25.92    5.73
   3  -6  -1   32.48    8.26
  -3   6  -1   24.05    6.01
   4  -6   1  256.29   17.43
   4  -6   1  300.14   15.10
   4  -6   1  277.12   17.75
  -4  -6  -1  284.18   13.28
  -4   6   1  268.38   14.63
  -4   6   1  279.34   17.79
  -4  -6  -1  275.35   15.25
   4  -6   1  271.67   13.71
  -4   6  -1  262.18   15.22
  -4  -6   1  271.00   15.62
  -4  -6   1  260.05   12.89
   4  -6  -1  268.13   17.56
   4  -6  -1  270.53   14.07
   4  -6  -1  281.96   18.86
   5  -6   1  757.57   25.97
   5  -6   1  739.08   26.16
   5  -6   1  718.70   29.21
   5  -6   1  771.25   32.42
  -5   6   1  771.01   27.01
  -5   6   1  794.67   31.61
   5  -6  -1  789.63   26.34
  -5   6  -1  800.60   27.82
   5  -6  -1  718.77   31.86
  -5   6  -1  783.88   32.02
   5  -6  -1  738.69   26.06
  -5  -6   1  748.23   27.80
   5  -6  -1  726.25   29.76
  -6   6   1   42.32    9.74
   6  -6   1   81.54    9.70
   6  -6   1   63.19   11.96
   6  -6   1   70.92    9.22
  -6   6   1   77.97   10.31
   6  -6   1   54.76   10.13
   6  -6  -1   54.90   10.35
  -6   6  -1   52.04   10.68
   6  -6  -1   49.14   11.70
   6  -6  -1   68.91    8.96
  -6   6  -1   62.19    9.98
  -6  -6   1   53.91    8.90
   6  -6  -1   65.78    9.48
   7  -6   1   24.01    9.99
  -7   6   1    6.49    7.03
  -7   6   1   23.88    9.02
   7  -6   1   24.51    8.98
   7  -6   1   13.22    7.72
   7  -6   1   22.23    6.48
   7  -6  -1   15.62    7.02
   7  -6  -1   10.72    8.31
  -7   6  -1   16.03    7.81
   7  -6  -1   12.76    5.55
   7  -6  -1    4.69    7.93
  -7   6  -1   12.19    8.07
  -8   6   1  113.41   14.59
  -8   6   1  102.43   16.71
   8  -6   1  131.60   14.50
   8  -6   1  116.41   16.83
  -8   6  -1  112.96   16.36
  -8   6  -1  120.44   14.67
   8  -6  -1  105.05   13.26
   8  -6  -1  103.29   16.50
   9  -6   1  346.95   21.84
  -9   6   1  331.38   21.90
  -9   6  -1  319.66   21.65
   9  -6  -1  332.28   21.12
  -9   6  -1  333.92   31.05
  10  -6   1  112.22   15.78
 -10   6   1   99.45   15.78
  10  -6  -1   59.92   12.98
 -10   6  -1  100.20   14.84
  11  -6   1   98.03   16.15
 -11   6   1  108.09   16.74
 -11   6  -1   84.62   15.04
  11  -6  -1   79.01   15.30
   0  -7   1    7.73    5.59
   0  -7  -1    3.68    5.33
   0  -7   1    0.33    4.52
   0  -7  -1   -2.59    5.02
  -1  -7  -1   29.27    8.15
   1  -7   1   39.67    7.53
  -1  -7  -1   20.46    6.25
   1  -7   1   22.98    7.44
   1  -7  -1   18.42    6.60
  -1  -7   1   22.50    6.01
   1  -7  -1   25.88    8.00
   1  -7  -1   29.27    7.07
  -1  -7   1   26.29    8.00
   1  -7  -1   23.74    5.10
   2  -7   1   -7.69    4.28
   2  -7   1    2.15    5.45
   2  -7   1   -1.99    4.34
  -2  -7  -1    3.58    3.94
  -2  -7  -1    7.74    5.67
  -2   7   1    5.63    5.54
   2  -7   1    2.25    4.16
  -2  -7   1    1.96    4.59
   2  -7  -1   -6.35    5.04
   2  -7  -1    4.26    4.50
   2  -7  -1   -5.12    4.30
  -2  -7   1   -7.12    4.47
   2  -7  -1    2.41    4.09
  -3  -7  -1   -1.02    4.37
  -3  -7  -1    9.08    5.25
   3  -7   1    8.95    6.66
   3  -7   1    6.74    6.05
   3  -7   1    7.65    5.40
  -3   7   1    1.47    5.14
   3  -7   1    0.35    4.34
  -3   7  -1    6.53    5.66
   3  -7  -1    4.56    6.06
   3  -7  -1    1.40    4.69
   3  -7  -1   -2.92    5.39
   3  -7  -1   -2.75    4.40
  -3  -7   1   -1.53    4.73
  -3  -7   1    6.70    4.49
   4  -7   1   35.31    8.30
  -4  -7  -1   39.39    8.65
  -4  -7  -1   53.61    7.50
   4  -7   1   41.39    7.51
   4  -7   1   30.30    9.16
  -4   7   1   43.43    8.28
   4  -7   1   37.60    9.63
  -4  -7   1   49.20    7.59
   4  -7  -1   25.86    8.45
   4  -7  -1   25.07    6.53
   4  -7  -1   39.55   10.10
   4  -7  -1   41.39    8.15
  -4  -7   1   32.26    8.38
  -4   7  -1   38.05    8.24
   5  -7   1   64.19   12.31
   5  -7   1   62.94    9.27
   5  -7   1   48.57    9.70
  -5   7   1   37.58   10.30
   5  -7   1   45.72   10.18
   5  -7  -1   47.78    9.81
  -5   7  -1   66.47   11.96
   5  -7  -1   65.10   11.59
   5  -7  -1   52.53    8.86
   5  -7  -1   38.03   10.70
   6  -7   1   -4.94    6.70
  -6   7   1    7.09    8.61
  -6   7   1    3.56    7.82
   6  -7   1    0.83    6.85
   6  -7   1   -4.65    7.01
   6  -7   1    1.29    7.19
   6  -7  -1    2.98    7.56
   6  -7  -1    8.99    8.92
   6  -7  -1   -0.79    6.36
   6  -7  -1   -3.84    6.04
  -6   7  -1    5.65    8.71
   7  -7   1   18.01   11.02
   7  -7   1   29.10    9.78
  -7   7   1   25.67   11.16
   7  -7   1   19.43    8.89
   7  -7   1    4.37    7.94
  -7   7   1   25.58   10.61
   7  -7  -1   31.59   12.54
   7  -7  -1   10.63    8.51
  -7   7  -1   33.33   10.94
   7  -7  -1   24.72    9.91
   7  -7  -1   16.47    9.09
   8  -7   1   42.69   10.61
  -8   7   1   57.89   12.92
   8  -7   1   45.50   10.44
   8  -7  -1   63.77   11.57
  -8   7  -1   37.00   12.87
   8  -7  -1   50.04   12.61
  -9   7   1    7.17   11.62
   9  -7   1    7.74   10.79
  -9   7  -1   26.51   13.04
   9  -7  -1    7.72    9.45
   0  -8  -1   -0.05    6.10
   0  -8   1   -8.20    5.59
   0  -8  -1   -5.87    5.49
   0  -8   1   -1.87    6.84
  -1  -8  -1   59.62   11.18
   1  -8   1   49.00   11.04
  -1  -8  -1   71.95   10.29
   1  -8   1   67.83   11.53
   1  -8  -1   50.33   10.82
   1  -8  -1   44.10    9.44
  -1  -8   1   61.45   11.70
  -1  -8   1   58.07   10.05
  -2  -8  -1   20.25    6.74
   2  -8   1   13.50    8.67
   2  -8   1   20.99    9.33
  -2  -8  -1    9.99    6.58
  -2  -8   1    8.39    7.15
   2  -8  -1   14.67    8.70
   2  -8  -1   21.33    5.64
  -2  -8   1   17.44    7.19
   2  -8  -1   18.50    8.83
   3  -8   1  779.95   35.12
  -3  -8  -1  768.92   32.24
  -3  -8  -1  814.83   28.94
   3  -8   1  847.55   27.50
   3  -8   1  826.56   31.92
  -3   8   1  849.29   31.73
   3  -8  -1  758.86   30.51
   3  -8  -1  801.21   27.93
   3  -8  -1  864.94   35.35
   3  -8  -1  843.50   35.57
  -3  -8   1  821.50   33.46
  -3  -8   1  852.70   29.52
   4  -8   1  222.33   21.03
   4  -8   1  236.51   21.84
   4  -8   1  184.25   16.73
  -4  -8  -1  182.59   13.68
   4  -8   1  209.58   14.82
  -4   8   1  183.37   17.39
   4  -8  -1  149.60   15.45
  -4   8  -1  174.85   16.69
  -4  -8   1  186.98   13.79
   4  -8  -1  172.69   18.55
  -4  -8   1  205.69   19.05
   4  -8  -1  197.26   19.39
   4  -8  -1  189.37   15.11
   5  -8   1    3.26    8.53
  -5   8   1   -0.24    8.37
   5  -8   1    9.32    7.85
   5  -8   1    1.21    8.64
   5  -8   1    7.17    8.24
   5  -8  -1   22.10   10.06
  -5   8  -1   16.52   10.12
   5  -8  -1   14.76    9.78
   5  -8  -1    0.58    9.59
   5  -8  -1   -1.61    7.56
   6  -8   1  384.62   29.58
   6  -8   1  388.18   21.51
   6  -8   1  320.04   28.44
   6  -8   1  360.17   21.32
  -6   8   1  332.46   22.13
   6  -8  -1  322.06   20.90
  -6   8  -1  358.41   24.24
   6  -8  -1  381.11   22.94
   7  -8   1  448.83   24.41
   7  -8   1  415.85   23.79
  -7   8   1  402.60   25.95
   7  -8  -1  404.88   22.51
   7  -8  -1  400.12   23.70
  -7   8  -1  445.30   26.83
  -8   8   1  172.99   19.94
   8  -8   1  195.02   18.24
   8  -8   1  200.91   18.31
   8  -8  -1  197.99   18.54
  -8   8  -1  177.68   19.41
   8  -8  -1  153.90   16.09
   0  -9  -1   53.94   11.98
   0  -9   1   50.05   11.37
  -1  -9  -1   -3.86    7.71
   1  -9   1  -10.99    8.75
  -1  -9  -1    9.92   10.08
  -1  -9   1   -2.11    8.10
  -1  -9   1   -3.21    9.03
   1  -9  -1   -2.25    8.08
   2  -9   1    6.16    9.14
  -2  -9  -1    3.92    8.24
  -2  -9  -1   11.69    9.46
  -2  -9   1  -14.41    7.90
  -2  -9   1    5.09    7.49
   2  -9  -1    5.35    9.68
   3  -9   1   -4.14    8.32
  -3  -9  -1   21.44    9.24
  -3  -9  -1    4.46    9.84
   3  -9  -1   13.04   10.42
  -3  -9   1   18.22    8.92
   4  -9   1   -9.72    8.17
   4  -9  -1   -5.73    9.69
  -4  -9   1    4.63   10.79
   4  -9  -1   10.28    7.74
  -5   9   1   13.80   11.66
   5  -9   1   23.95    8.71
   5  -9   1   30.36   11.59
   5  -9  -1   21.19   11.26
   5  -9  -1    5.38    7.88
  -6   9   1   -7.22   10.88
   6  -9   1    4.49    8.60
   6  -9   1    1.41    9.86
  -6   9  -1    0.18   10.12
   6  -9  -1   -1.79    8.03
   6  -9  -1    1.02    9.87
   0 -10   1    2.30    9.59
   0 -10  -1    7.09    9.67
  -1 -10  -1   35.63   10.98
   1 -10   1   25.78   11.12
   1 -10  -1   32.28   11.35
  -1 -10   1   31.67    9.97
   0   0  -2  734.09   17.88
   0   0   2  756.98   17.00
   1   0   2 2380.65   48.64
   1   0   2 2395.93   48.82
  -1   0   2 2350.86   49.15
  -1   0  -2 2218.56   50.01
   1   0  -2 2401.94   49.76
  -1   0   2 2422.16   49.42
   1   0  -2 2359.36   50.27
   2   0  -2  816.80   19.87
   2   0   2  827.25   18.08
   2   0  -2  810.37   19.93
  -2   0  -2  825.34   18.61
  -2   0   2  834.25   18.89
  -2   0  -2  810.86   19.85
  -2   0   2  814.60   18.73
  -2   0  -2  805.93   20.65
  -2   0   2  813.63   19.98
  -3   0  -2 1896.68   40.79
   3   0   2 1927.88   38.90
   3   0   2 1909.57   40.56
   3   0  -2 1879.03   39.94
  -3   0   2 1858.10   40.63
   3   0  -2 1831.37   42.14
  -3   0   2 1855.16   42.40
  -3   0  -2 1841.15   43.08
   4   0   2  454.52   10.28
  -4   0  -2  454.62   12.09
   4   0   2  460.41   12.72
  -4   0  -2  437.38   15.49
  -4   0  -2  440.47   13.39
   4   0  -2  461.58   14.60
  -4   0   2  429.12   12.90
  -4   0   2  420.05   14.50
   4   0  -2  451.17   12.16
   5   0  -2  468.24   15.86
  -5   0   2  453.04   16.34
  -5   0   2  482.73   14.48
  -5   0  -2  459.68   13.13
   5   0   2  465.05   13.75
  -5   0  -2  445.05   14.76
  -5   0  -2  439.16   16.95
   5   0  -2  473.45   13.24
   6   0   2  378.29   12.52
   6   0  -2  355.84   11.78
  -6   0   2  366.12   13.06
  -6   0  -2  386.99   16.60
  -6   0  -2  368.23   11.99
  -6   0   2  357.98   15.15
   6   0  -2  347.04   14.56
  -6   0  -2  373.68   13.99
   7   0   2  123.78    7.75
  -7   0   2  123.93    7.85
  -7   0  -2  124.78    8.87
  -7   0  -2  114.66    7.06
  -7   0  -2  119.04   11.71
  -7   0   2  118.22   10.52
   7   0  -2  117.33    9.31
   7   0  -2  115.38    6.90
   8   0  -2  100.97    7.27
  -8   0  -2  102.03   11.99
   8   0  -2  109.00   10.34
   8   0   2  121.44    8.29
  -8   0   2  122.82   11.44
  -8   0   2  108.44    9.17
  -8   0  -2  107.95    9.70
  -8   0  -2  108.60    7.66
  -9   0  -2  679.09   28.24
  -9   0   2  642.88   22.40
  -9   0  -2  694.92   21.55
  -9   0   2  711.35   26.45
  -9   0  -2  662.56   24.31
   9   0  -2  674.08   20.74
 -10   0   2  140.49   13.70
 -10   0  -2  159.64   13.73
 -10   0  -2  160.60   16.63
 -10   0  -2  155.45   10.40
  10   0  -2  140.46   13.98
 -10   0   2  166.18   11.18
 -11   0   2  250.08   15.44
 -11   0   2  240.77   17.57
 -11   0   2  267.63   22.51
 -11   0  -2  275.92   19.95
 -11   0  -2  240.77   19.28
 -12   0   2   60.55   14.23
 -12   0  -2   13.97   11.87
 -12   0   2   66.36   10.79
 -12   0  -2   43.85   13.83
 -12   0   2   68.35   12.47
 -13   0  -2  305.67   26.37
 -13   0   2  325.86   19.39
   0   1   2    2.47    1.47
   0  -1  -2    5.29    2.59
   0  -1   2    2.70    2.12
   0  -1  -2    3.95    1.83
   0   1  -2    8.52    3.07
  -1   1   2  224.10    7.34
  -1  -1  -2  218.63    5.20
  -1  -1  -2  205.42    6.73
  -1  -1  -2  215.06    7.73
   1   1  -2  216.08    8.02
   1  -1   2  207.17    7.29
  -1  -1   2  220.61    7.34
   1  -1  -2  186.33    8.18
  -1   1  -2  224.92    8.20
  -2  -1  -2    7.70    1.29
   2  -1   2    3.32    2.60
   2  -1   2    4.03    1.91
   2  -1   2    8.48    2.40
  -2   1   2    6.42    2.64
  -2  -1  -2    7.82    2.51
   2   1  -2    6.61    1.36
  -2   1   2    4.50    1.99
   2   1  -2    9.21    2.87
  -2  -1   2    1.83    2.22
  -2   1  -2    4.37    2.81
  -2   1  -2    9.93    2.42
  -2   1  -2    7.46    2.93
  -2   1  -2    4.89    2.44
  -2  -1   2    6.42    2.10
   2  -1  -2    6.27    2.20
  -2  -1   2    6.79    1.39
   2  -1  -2    9.14    3.16
   3  -1   2   56.73    3.93
   3  -1   2   55.36    6.08
  -3   1   2   55.34    5.30
  -3  -1  -2   53.50    3.36
  -3   1   2   49.95    4.16
   3   1  -2   54.06    3.35
  -3  -1  -2   43.33    4.67
   3  -1   2   59.92    4.65
  -3   1  -2   51.52    5.59
   3  -1  -2   51.65    4.35
  -3  -1   2   61.15    4.45
  -3   1  -2   50.31    5.03
  -3   1  -2   61.06    5.45
  -3  -1   2   53.30    3.62
  -3  -1   2   55.41    5.29
  -3   1  -2   57.15    4.29
   3  -1  -2   47.38    5.46
  -4   1   2   12.90    2.99
  -4  -1  -2   17.05    2.22
   4  -1   2    9.74    2.76
   4  -1   2   17.99    2.63
  -4  -1  -2   13.79    1.22
  -4   1   2   10.62    3.53
   4   1  -2   12.90    2.54
  -4  -1  -2   15.31    2.68
  -4  -1  -2   17.52    3.98
   4  -1   2   14.65    4.17
  -4   1  -2   16.86    2.86
  -4  -1   2    9.85    3.31
  -4  -1   2   13.40    2.20
  -4   1  -2    9.39    3.28
  -4   1  -2   18.98    4.50
  -4  -1   2   10.30    2.69
   4  -1  -2   13.92    3.27
   4  -1  -2   11.48    4.35
   5   1  -2   14.52    2.30
  -5   1   2   11.87    4.11
  -5   1   2   13.18    3.39
  -5  -1  -2   17.04    2.69
  -5  -1  -2   21.28    4.69
   5  -1   2   12.02    2.27
  -5  -1  -2   16.19    3.18
   5  -1   2   13.04    3.23
   5   1  -2    8.70    2.83
  -5  -1   2   12.73    2.16
  -5  -1   2    9.24    2.81
  -5   1  -2   19.02    4.40
  -5  -1   2    9.19    3.66
   5  -1  -2   11.52    3.24
   5  -1  -2   14.27    4.83
  -5   1  -2   18.78    5.22
  -5   1  -2   17.73    3.39
   6   1  -2    4.97    2.06
   6  -1   2    6.91    3.46
  -6  -1  -2    5.06    2.80
  -6  -1  -2    3.21    3.94
  -6  -1  -2    5.17    2.50
  -6   1   2    4.48    3.06
  -6   1   2   11.35    4.31
   6   1  -2    5.96    2.94
   6  -1   2    7.26    1.92
  -6  -1   2    2.08    3.85
  -6   1  -2   10.78    4.25
   6  -1  -2    4.86    2.95
  -6   1  -2    9.04    3.27
  -6  -1   2    8.07    3.54
   6  -1  -2    3.18    3.90
  -6   1  -2    1.09    4.74
   7  -1   2   40.19    5.60
  -7   1   2   34.73    7.01
  -7  -1  -2   37.77    5.41
   7   1  -2   36.90    3.99
  -7  -1  -2   29.94    4.20
  -7   1   2   43.98    6.19
  -7  -1  -2   48.82    7.80
  -7   1  -2   41.28    5.46
  -7   1  -2   41.22    7.83
  -7   1  -2   39.22    6.84
   7  -1  -2   40.81    7.60
   7  -1  -2   40.06    5.53
  -7  -1   2   48.42    6.91
  -7  -1   2   44.30    5.59
   8  -1   2   10.67    4.33
  -8   1   2    7.91    4.48
  -8  -1  -2   10.34    5.67
  -8   1   2    8.09    5.49
  -8  -1  -2    9.31    4.11
  -8  -1  -2    6.76    3.34
   8   1  -2   13.10    3.86
  -8  -1   2   15.50    5.24
   8  -1  -2   10.57    5.74
  -8   1  -2    8.71    5.71
  -8  -1   2   13.03    4.03
  -8   1  -2   13.66    4.23
  -8   1  -2   13.74    5.39
   8  -1  -2   16.96    4.47
  -9   1   2    5.81    5.79
  -9   1   2    1.06    4.22
  -9  -1  -2   16.36    7.28
  -9  -1  -2    1.48    3.37
   9  -1   2    5.46    3.75
  -9  -1  -2    7.96    4.72
   9  -1  -2    5.18    5.50
  -9  -1   2    9.29    4.44
   9  -1  -2    6.75    4.12
  -9   1  -2    7.91    4.45
  -9   1  -2    7.06    6.04
  -9  -1   2    2.16    4.81
  -9   1  -2    4.75    4.76
 -10  -1  -2   -3.36    6.03
 -10   1   2   -1.18    3.56
 -10   1   2   -0.51    5.71
 -10   1   2    4.50    5.52
  10  -1   2    0.00    4.29
 -10   1  -2   -1.71    3.54
 -10   1  -2   11.07    5.40
  10  -1  -2    3.09    4.33
 -10  -1   2    2.17    4.86
 -10   1  -2   -3.31    5.32
 -10  -1   2   11.13    5.08
 -10   1  -2   -2.29    5.35
  10  -1  -2   -0.24    5.00
 -11  -1  -2   43.21   11.49
 -11   1   2   34.08    8.18
 -11   1   2   37.25   11.18
 -11  -1  -2   44.54   11.12
 -11   1   2   29.34    8.58
 -11   1  -2   24.33    9.33
 -11   1  -2   21.10    9.60
 -11  -1   2   37.93    8.11
 -11  -1   2   41.10    9.40
 -11  -1   2   57.34   12.38
 -11   1  -2   61.51   12.30
 -12  -1  -2    5.48    9.75
 -12  -1  -2   -3.61    9.59
 -12   1   2    7.72    8.27
 -12   1   2   13.31   10.58
 -12   1   2   12.15    8.27
 -12   1  -2    2.21   11.29
 -12  -1   2   -0.96    6.63
 -12  -1   2   23.52    8.67
 -12   1  -2   11.47   12.62
 -12  -1   2   12.86   10.28
 -13   1   2   -2.46    7.81
 -13  -1  -2    6.59   11.06
 -13   1  -2   14.28   11.34
   0   2   2  727.23   18.36
   0  -2   2  760.92   19.87
   0  -2  -2  700.31   19.90
   0   2  -2  698.00   18.93
   0  -2   2  744.99   18.15
   0  -2  -2  725.75   17.63
   0   2   2  741.37   15.99
   0  -2   2  732.02   18.07
   1  -2   2 3874.10   78.44
  -1   2   2 3676.41   80.09
   1  -2   2 3889.07   80.99
   1  -2   2 3892.58   79.32
   1  -2   2 4000.37   81.45
  -1  -2  -2 3813.60   78.30
  -1   2   2 3763.02   78.52
  -1  -2  -2 3884.61   77.11
   1   2  -2 3668.74   79.84
  -1  -2  -2 3781.81   80.63
  -1   2  -2 3896.52   79.97
   1  -2  -2 3700.89   82.29
  -1  -2   2 3773.57   78.88
  -1  -2   2 3851.86   80.63
   1  -2  -2 3682.17   79.09
  -1   2  -2 3819.01   79.53
  -1   2  -2 3724.05   80.40
   2   2  -2  672.75   17.63
  -2  -2  -2  685.75   18.31
  -2  -2  -2  701.76   16.73
  -2   2   2  676.99   17.21
   2  -2   2  675.39   17.27
   2  -2   2  670.87   20.02
   2  -2   2  690.15   19.03
   2  -2   2  661.17   17.27
  -2   2   2  681.19   19.03
   2  -2  -2  662.38   17.62
  -2  -2   2  708.09   16.82
  -2   2  -2  650.52   17.90
  -2  -2   2  693.32   18.20
  -2   2  -2  677.99   19.11
  -2   2  -2  674.88   20.09
   2  -2  -2  695.14   21.03
  -2   2  -2  701.44   18.12
   3  -2   2  632.47   17.38
  -3  -2  -2  659.85   17.66
  -3   2   2  636.98   17.41
  -3   2   2  669.25   19.58
   3  -2   2  651.37   18.67
   3  -2   2  654.40   16.94
   3  -2   2  659.70   20.76
  -3  -2  -2  655.68   16.08
  -3  -2   2  663.49   16.10
  -3  -2   2  645.02   17.24
  -3  -2   2  630.77   18.74
   3  -2  -2  660.32   17.87
   3  -2  -2  644.18   21.24
  -3   2  -2  669.05   20.13
  -3   2  -2  631.31   19.50
  -3   2  -2  664.13   17.82
  -3   2  -2  652.87   18.36
  -4  -2  -2  526.17   14.32
  -4  -2  -2  533.76   13.77
  -4  -2  -2  517.85   13.12
   4  -2   2  533.71   16.09
   4  -2   2  532.97   14.42
  -4   2   2  490.71   17.56
  -4   2   2  533.35   15.69
   4  -2   2  507.19   15.50
  -4  -2  -2  504.30   16.22
   4  -2   2  506.52   18.91
   4  -2  -2  516.45   15.89
  -4   2  -2  509.86   17.85
  -4   2  -2  515.41   15.65
  -4   2  -2  518.52   16.99
   4  -2  -2  538.69   19.64
  -4  -2   2  527.78   16.85
  -4  -2   2  521.36   14.34
  -4   2  -2  528.22   18.47
  -4  -2   2  529.66   13.27
  -5  -2  -2   63.31    5.32
   5  -2   2   55.48    4.55
  -5  -2  -2   50.93    6.39
   5  -2   2   49.64    7.59
   5  -2   2   49.66    5.34
   5  -2   2   45.03    5.63
  -5  -2  -2   55.33    3.89
  -5  -2  -2   55.27    3.08
  -5   2   2   51.62    6.95
  -5   2   2   47.27    5.55
  -5  -2   2   55.69    3.42
  -5   2  -2   65.75    7.43
  -5   2  -2   71.19    8.11
  -5  -2   2   45.35    4.81
  -5   2  -2   61.03    7.19
   5  -2  -2   63.97    8.42
  -5  -2   2   48.89    6.03
   5  -2  -2   59.53    6.08
  -5   2  -2   50.12    5.40
  -5  -2   2   51.06    4.16
   6  -2   2  403.87   18.90
  -6  -2  -2  365.53   11.73
  -6   2   2  390.06   14.36
  -6  -2  -2  388.03   13.55
  -6  -2  -2  369.50   15.76
  -6   2   2  400.64   17.04
   6  -2   2  404.74   11.80
   6  -2   2  380.35   13.05
   6  -2   2  378.84   14.63
  -6  -2   2  393.22   13.69
  -6   2  -2  386.99   17.82
  -6   2  -2  388.32   16.43
   6  -2  -2  399.85   18.58
  -6   2  -2  345.61   15.99
   6  -2  -2  367.78   14.25
  -6  -2   2  402.38   16.12
  -7  -2  -2    5.53    3.45
  -7   2   2    6.31    4.72
  -7  -2  -2    6.00    4.22
  -7  -2  -2    5.12    2.80
  -7   2   2   12.25    4.18
   7  -2   2    4.00    4.08
   7  -2   2    4.43    5.10
   7  -2  -2    8.28    5.89
  -7   2  -2    2.41    3.62
  -7  -2   2    2.32    4.02
  -7   2  -2   12.32    5.60
   7  -2  -2   -1.04    2.83
   7  -2  -2   -4.27    3.44
  -7   2  -2    2.07    4.59
  -7   2  -2    7.45    5.82
  -7  -2   2    4.44    3.28
  -8  -2  -2  124.99   12.41
   8  -2   2  129.77   10.60
  -8   2   2  145.81   13.22
  -8   2   2  143.49    9.89
  -8  -2  -2  124.27    9.22
  -8   2  -2  135.76   14.16
  -8   2  -2  135.36   12.67
  -8  -2   2  150.53    9.42
   8  -2  -2  137.42   10.79
  -8   2  -2  147.71   13.26
  -8  -2   2  121.39   11.47
   8  -2  -2  148.19   14.60
  -8   2  -2  126.96    9.02
   9  -2   2  115.34   10.38
  -9  -2  -2  100.91   12.43
  -9   2   2  130.26   13.62
  -9   2   2   89.02    9.76
  -9   2   2  124.18   13.97
  -9  -2   2  123.09    8.92
   9  -2  -2  116.34   10.11
  -9  -2   2  114.58   11.86
  -9   2  -2  108.38    9.85
   9  -2  -2  122.08   14.08
  -9   2  -2  109.40   13.80
  -9   2  -2  101.52   12.17
  -9   2  -2  115.94   12.59
 -10   2   2  177.14   17.80
 -10  -2  -2  158.12   16.10
 -10   2   2  208.95   13.66
  10  -2   2  187.79   12.87
 -10   2   2  175.75   16.98
 -10  -2   2  184.02   11.78
 -10   2  -2  182.22   16.70
 -10  -2   2  178.01   15.36
  10  -2  -2  141.32   16.05
 -10   2  -2  189.04   18.85
  10  -2  -2  181.99   12.53
 -10   2  -2  192.22   17.80
 -10   2  -2  168.65   11.59
  11  -2   2  307.67   18.28
 -11  -2  -2  309.21   20.43
 -11  -2  -2  278.43   20.63
 -11   2   2  368.16   23.93
 -11   2   2  347.09   22.29
 -11   2   2  294.36   17.48
 -11   2  -2  299.11   19.70
 -11  -2   2  341.44   22.06
  11  -2  -2  340.54   17.98
 -11   2  -2  307.90   23.08
 -11  -2   2  312.71   19.05
 -11   2  -2  298.33   25.21
  11  -2  -2  341.42   22.27
 -11   2  -2  363.72   18.33
 -12   2   2   35.35   10.74
 -12   2   2   51.96   13.82
 -12  -2  -2   66.42   14.10
 -12  -2  -2   65.75   13.74
 -12   2  -2   49.34   14.53
 -12   2  -2   42.99    9.91
  12  -2  -2   62.73   10.38
 -12  -2   2   50.57   15.29
 -13  -2  -2  556.26   29.98
 -13   2   2  515.59   25.55
 -13   2  -2  516.05   30.30
   0   3   2   -0.29    2.07
   0   3  -2    2.00    2.08
   0  -3   2    2.13    2.48
   0  -3   2    3.19    1.67
   0   3   2    1.89    2.89
   0   3  -2    3.70    2.63
   0  -3   2   -2.44    2.89
   0  -3   2    3.40    2.36
   0  -3  -2    0.49    2.17
   0  -3  -2    0.16    3.15
  -1   3   2    7.41    2.55
   1  -3   2    7.28    3.08
  -1   3   2   12.19    3.65
  -1  -3  -2    4.51    3.04
  -1   3   2    8.09    1.64
   1  -3   2    8.03    3.95
   1   3  -2    3.05    2.55
   1  -3   2    9.99    2.52
   1   3  -2    6.00    2.29
  -1  -3  -2    4.27    2.13
   1  -3   2    0.15    2.80
  -1  -3   2    5.19    2.85
  -1   3  -2    8.62    3.31
  -1   3  -2    8.22    2.88
  -1  -3   2    4.33    2.03
  -1   3  -2    7.18    2.98
   1  -3  -2   12.88    4.43
  -1  -3   2   -0.47    3.20
   1  -3  -2    6.71    2.78
   2  -3   2    6.32    3.38
  -2  -3  -2   -0.53    2.49
  -2   3   2   -1.71    2.86
   2  -3   2   -0.43    2.17
   2   3  -2   -1.62    1.89
  -2  -3  -2    3.41    1.85
  -2  -3  -2    1.62    1.36
   2  -3   2    7.09    3.41
   2  -3   2    4.51    2.37
  -2   3   2   -0.80    2.28
  -2  -3   2    1.52    2.21
  -2   3  -2    7.65    4.04
   2  -3  -2   -0.96    2.42
  -2   3  -2   -0.83    2.65
  -2   3  -2   -0.67    2.37
   2  -3  -2   -0.11    3.37
  -2   3  -2   -3.25    2.45
  -2  -3   2   -4.89    2.63
   3  -3   2  156.71   10.25
   3  -3   2  163.16    7.87
  -3   3   2  142.14    7.60
  -3  -3  -2  174.71    8.39
  -3  -3  -2  159.40    6.17
  -3  -3  -2  150.80    6.16
  -3  -3  -2  152.17    6.57
  -3   3   2  182.91   10.12
   3  -3   2  144.81    7.75
   3  -3   2  180.08    9.94
  -3  -3  -2  154.77    7.94
  -3  -3   2  149.62    8.25
  -3   3  -2  169.86    9.20
  -3   3  -2  151.96    8.28
   3  -3  -2  160.52   10.91
  -3   3  -2  146.46   10.19
  -3  -3   2  158.71    7.11
  -3   3  -2  154.60    8.17
   3  -3  -2  158.54    8.20
  -4  -3  -2   28.80    4.26
  -4  -3  -2   35.79    4.51
   4  -3   2   37.84    5.03
  -4  -3  -2   34.21    4.54
   4  -3   2   31.30    5.24
  -4   3   2   33.20    4.91
  -4   3   2   28.91    5.89
  -4  -3  -2   31.92    3.96
   4  -3   2   32.77    4.26
   4  -3   2   29.98    6.41
  -4  -3   2   33.66    4.63
  -4   3  -2   24.02    4.71
   4  -3  -2   33.80    7.32
   4  -3  -2   30.55    5.03
  -4  -3   2   30.93    3.73
  -4   3  -2   25.25    4.65
  -4   3  -2   35.89    6.43
  -4   3  -2   37.84    5.95
  -4  -3   2   29.15    5.14
  -5  -3  -2   99.17    5.23
   5  -3   2   94.70    7.96
   5  -3   2   95.96    6.56
   5  -3   2  100.10   10.74
  -5  -3  -2   86.47    6.13
   5  -3   2   85.55    8.16
  -5  -3  -2   87.72    7.63
  -5  -3  -2   99.33    6.99
  -5   3   2   87.12    7.59
  -5  -3  -2   93.66    5.84
  -5   3   2  106.99   10.32
  -5  -3   2   92.03    6.15
  -5   3  -2   93.31   10.04
  -5  -3   2   77.60    7.85
   5  -3  -2  109.51    8.93
  -5   3  -2   88.55    8.24
  -5   3  -2  102.58    9.95
   5  -3  -2   98.65   11.29
  -5  -3   2  100.55    5.33
  -5   3  -2   89.25    7.93
  -6  -3  -2   18.14    3.95
  -6   3   2   25.76    6.51
  -6   3   2   20.63    4.97
   6  -3   2   19.25    3.70
  -6  -3  -2   18.02    3.21
   6  -3   2   16.66    4.34
   6  -3   2   17.35    6.68
   6  -3   2   13.35    4.89
  -6  -3  -2   18.79    4.91
  -6  -3   2    9.90    4.50
  -6   3  -2   12.37    4.95
  -6   3  -2   19.59    6.00
  -6   3  -2   17.22    5.12
  -6   3  -2   19.12    6.54
   6  -3  -2   16.96    4.66
   6  -3  -2   21.82    5.27
   6  -3  -2   17.13    6.49
  -6  -3   2   15.44    3.95
  -7   3   2   64.07    9.23
   7  -3   2   51.92    5.38
   7  -3   2   51.70    7.10
   7  -3   2   62.12    6.99
  -7   3   2   44.92    6.92
  -7  -3  -2   45.87    7.44
   7  -3   2   47.16    8.99
  -7   3   2   75.02   10.12
  -7  -3   2   64.36    6.71
   7  -3  -2   65.43    7.64
   7  -3  -2   54.22    7.09
   7  -3  -2   53.35    9.47
  -7   3  -2   39.24    6.35
  -7   3  -2   69.79    9.60
  -7   3  -2   58.10    8.65
  -7   3  -2   51.23    9.38
  -7  -3   2   43.33    7.29
  -8  -3  -2   25.34    6.79
   8  -3   2   25.19    7.60
  -8   3   2   26.50    7.32
  -8   3   2   31.15    6.07
  -8   3   2   18.01    6.90
   8  -3   2   24.21    5.85
  -8   3  -2   21.27    7.00
  -8   3  -2   23.73    5.92
  -8  -3   2   23.95    5.52
  -8   3  -2   20.43    6.73
   8  -3  -2   26.76    8.77
  -8   3  -2   35.27    8.29
   8  -3  -2   17.61    5.91
  -8  -3   2   16.37    6.15
  -9  -3  -2    3.48    5.39
   9  -3   2    0.71    4.68
  -9   3   2    4.96    5.95
  -9   3   2   -2.63    4.39
  -9   3   2    0.85    6.11
  -9  -3   2   -1.89    4.39
  -9   3  -2    9.03    6.01
  -9   3  -2   -0.75    4.96
  -9   3  -2    7.78    6.88
   9  -3  -2    4.10    5.28
  -9  -3   2    6.07    4.05
  -9   3  -2    4.34    6.44
   9  -3  -2    4.46    7.18
 -10   3   2    0.23    7.00
 -10   3   2    4.80    6.48
 -10   3   2   -4.16    5.85
  10  -3   2    5.23    7.23
 -10  -3  -2   11.26    6.78
 -10   3  -2   14.21    6.10
 -10  -3   2   -0.72    6.22
  10  -3  -2    8.38    7.85
 -10  -3   2    9.01    6.27
 -10   3  -2    3.67    6.71
 -10   3  -2   11.05    7.13
 -10   3  -2    3.04    7.73
  10  -3  -2    8.71    7.04
 -11   3   2   15.88    9.41
 -11  -3  -2   15.66    8.26
  11  -3   2   10.27    7.85
 -11  -3  -2    4.92    7.42
 -11   3   2   -2.67    7.84
 -11   3   2   -2.70    8.69
 -11  -3   2    4.90    6.66
  11  -3  -2    7.99    9.04
 -11   3  -2    5.50    8.88
 -11   3  -2   -7.27    6.19
 -11   3  -2    7.50    9.66
  11  -3  -2   -3.86    8.09
 -11   3  -2   29.69   10.01
 -12   3   2   39.58   10.47
 -12  -3  -2   16.21    9.86
  12  -3   2   21.72    9.59
 -12   3  -2    0.44    7.49
  12  -3  -2   18.54    9.36
 -12   3  -2    8.38   12.49
 -13   3   2   18.14   10.20
 -13   3   2    4.63   12.11
 -13   3  -2    5.18   12.52
  13  -3  -2   13.16    9.88
 -13   3  -2   -3.76    7.89
   0  -4   2  415.43   11.89
   0  -4  -2  396.90   12.74
   0  -4  -2  395.63   15.77
   0   4  -2  416.01   12.01
   0  -4   2  379.86   13.93
   0  -4   2  390.69   16.07
   0  -4   2  398.53   14.17
   0   4  -2  407.43   12.82
   0   4   2  383.23   13.17
   1  -4   2 1127.59   30.92
   1  -4   2 1118.34   32.34
  -1  -4  -2 1127.22   30.67
   1  -4   2 1117.91   29.49
  -1   4   2 1118.63   24.38
  -1   4   2 1124.31   28.54
   1  -4   2 1117.31   27.31
  -1  -4  -2 1095.64   26.96
   1   4  -2 1152.68   27.35
   1   4  -2 1147.34   26.45
  -1   4   2 1096.71   31.24
   1  -4  -2 1113.89   32.50
  -1  -4   2 1131.76   27.69
  -1  -4   2 1163.77   25.47
  -1   4  -2 1164.27   27.61
   1  -4  -2 1082.23   27.97
  -1   4  -2 1122.75   28.52
  -1   4  -2 1138.51   30.10
  -1  -4   2 1100.28   28.81
  -1  -4   2 1112.42   31.68
  -2   4   2  458.60   13.07
   2  -4   2  442.50   14.48
  -2  -4  -2  465.78   16.11
   2  -4   2  431.46   17.69
   2   4  -2  478.06   13.28
  -2  -4  -2  455.87   17.03
   2  -4   2  445.12   17.91
  -2   4   2  466.67   17.73
  -2   4   2  436.74   14.98
   2  -4   2  459.28   15.66
  -2  -4  -2  443.85   13.17
  -2   4  -2  436.43   14.28
  -2  -4   2  437.91   14.95
   2  -4  -2  499.17   19.36
  -2   4  -2  454.87   15.99
  -2  -4   2  458.52   12.29
  -2   4  -2  438.27   15.33
   2  -4  -2  463.85   15.13
  -2  -4   2  449.13   17.18
   3  -4   2  843.74   26.90
   3  -4   2  838.92   23.25
  -3  -4  -2  809.37   24.53
  -3   4   2  867.41   22.60
   3  -4   2  812.43   23.68
  -3  -4  -2  823.20   20.18
  -3   4   2  795.81   23.24
   3  -4   2  786.41   27.08
  -3  -4  -2  816.52   20.38
  -3  -4  -2  816.19   23.34
  -3   4   2  816.72   26.57
  -3  -4   2  836.64   22.59
  -3   4  -2  793.28   24.11
  -3  -4   2  821.21   24.87
   3  -4  -2  792.28   23.35
   3  -4  -2  817.68   28.22
  -3   4  -2  855.33   24.51
  -3   4  -2  843.39   23.12
  -3   4  -2  821.13   27.49
   4  -4   2  294.39   12.51
  -4  -4  -2  301.40   10.63
  -4  -4  -2  295.48   12.84
  -4   4   2  275.80   15.42
  -4  -4  -2  298.53    9.84
   4  -4   2  297.82   16.34
   4  -4   2  307.85   15.14
  -4  -4  -2  300.19   11.93
  -4   4   2  311.52   13.42
  -4  -4  -2  297.45   12.14
   4  -4   2  302.78   12.81
  -4   4   2  324.08   12.94
  -4  -4   2  316.70   11.46
  -4   4  -2  282.36   15.63
  -4   4  -2  327.86   13.26
  -4   4  -2  297.23   13.39
   4  -4  -2  308.92   17.27
  -4   4  -2  287.56   14.10
  -4  -4   2  292.72   12.98
   4  -4  -2  290.10   13.21
   5  -4   2  425.97   17.80
  -5   4   2  380.70   18.49
  -5   4   2  407.02   16.32
  -5  -4  -2  383.92   13.84
   5  -4   2  367.38   15.07
  -5  -4  -2  391.29   14.01
   5  -4   2  362.54   14.61
  -5   4   2  356.63   15.46
  -5  -4  -2  372.11   14.24
   5  -4   2  392.00   19.62
  -5   4  -2  374.04   17.00
  -5   4  -2  385.42   18.93
  -5  -4   2  385.59   14.81
   5  -4  -2  364.17   15.49
   5  -4  -2  383.45   20.11
  -5   4  -2  392.90   15.76
   5  -4  -2  347.72   16.99
  -5   4  -2  395.23   16.16
  -5  -4   2  389.68   16.76
  -5  -4   2  389.83   13.02
   6  -4   2  243.99   12.57
   6  -4   2  224.16   15.94
  -6   4   2  230.47   13.52
   6  -4   2  231.07   13.54
   6  -4   2  228.59   11.24
  -6   4   2  205.57   14.97
  -6   4   2  228.57   12.75
  -6  -4   2  223.64   11.14
  -6  -4   2  236.18   13.69
  -6   4  -2  226.37   12.59
  -6   4  -2  237.18   13.33
  -6   4  -2  210.39   13.75
   6  -4  -2  247.57   14.28
   6  -4  -2  234.16   16.66
   6  -4  -2  230.67   12.64
  -6   4  -2  218.63   15.04
  -7   4   2  116.27   11.86
   7  -4   2  122.42    8.49
   7  -4   2  111.49   10.96
   7  -4   2  129.54   11.21
   7  -4   2  141.52   15.56
  -7   4   2  126.93   13.31
  -7   4   2  124.42   10.70
  -7   4  -2  132.63   13.37
  -7   4  -2  135.07   12.31
   7  -4  -2  143.06   12.64
  -7  -4   2  128.16    9.19
  -7   4  -2  124.32   11.10
   7  -4  -2  118.74   14.49
  -7  -4   2  110.42   11.17
  -7   4  -2  139.50   14.66
   7  -4  -2  117.24   10.70
   8  -4   2   94.28   13.55
  -8   4   2   95.04   12.48
   8  -4   2   88.33   10.30
  -8   4   2   75.07    9.30
  -8   4   2   86.48   11.47
  -8   4  -2   74.31   11.43
  -8   4  -2   80.37   10.73
  -8  -4   2   79.35   10.48
  -8  -4   2   68.88    8.26
  -8   4  -2   86.38   11.77
   8  -4  -2  100.65   13.84
   8  -4  -2   73.84    9.52
  -8   4  -2   77.27    9.40
   9  -4   2  379.60   20.65
  -9   4   2  465.74   24.19
  -9   4   2  408.65   22.54
  -9   4   2  380.10   19.46
  -9   4  -2  441.24   20.81
  -9  -4   2  376.87   16.77
   9  -4  -2  448.31   26.55
  -9   4  -2  404.17   21.48
  -9   4  -2  394.45   23.40
   9  -4  -2  407.23   20.76
  -9   4  -2  419.43   23.46
  -9  -4   2  402.52   20.38
 -10   4   2  111.46   15.59
  10  -4   2  133.32   14.98
 -10   4   2   99.27   13.43
 -10   4   2  124.34   14.08
  10  -4  -2   96.40   15.85
 -10   4  -2  110.81   13.67
 -10   4  -2  107.54   15.44
 -10   4  -2  109.48   15.71
  10  -4  -2  100.30   12.85
 -10   4  -2  114.85   15.74
 -11   4   2  255.08   20.30
  11  -4   2  224.26   18.50
 -11   4   2  189.03   20.42
 -11   4  -2  272.74   23.52
  11  -4  -2  214.91   26.34
 -11   4  -2  227.65   22.95
 -11   4  -2  304.58   19.46
 -11   4  -2  211.26   20.72
  11  -4  -2  237.99   19.24
 -12   4   2   41.22   13.57
  12  -4   2   44.90   11.91
 -12   4   2   33.59   11.00
 -12   4  -2   51.50   15.19
 -12   4  -2   67.10   12.58
  12  -4  -2   33.18   11.53
   0  -5  -2    3.42    4.88
   0  -5  -2    2.58    2.83
   0  -5   2   -3.31    3.32
   0  -5  -2    1.26    3.58
   0  -5   2   -1.97    3.95
   0   5   2   -2.01    3.30
   0   5  -2    0.13    2.23
   0  -5   2    4.29    2.43
   0  -5   2   -2.62    3.17
   1  -5   2  157.20    8.07
  -1   5   2  156.71    9.43
   1  -5   2  160.04   10.19
  -1  -5  -2  149.83    7.90
   1  -5   2  171.70   13.86
  -1  -5  -2  151.90   10.15
  -1  -5  -2  149.27   10.95
   1  -5   2  159.50   10.54
  -1  -5   2  162.32   11.90
  -1   5  -2  157.87    8.21
   1  -5  -2  153.83    8.40
  -1  -5   2  161.91    8.77
   1  -5  -2  155.27   11.58
  -1  -5   2  179.90   10.20
   1  -5  -2  144.48   11.26
   2  -5   2    5.09    3.32
  -2  -5  -2    3.19    3.58
   2  -5   2    2.14    3.77
  -2   5   2    7.92    3.87
   2  -5   2    8.11    5.01
   2  -5   2    1.34    4.26
  -2  -5  -2    4.95    4.24
  -2   5   2    3.52    4.48
  -2  -5  -2   -0.89    2.41
  -2   5  -2    1.09    2.95
  -2  -5   2    4.74    3.76
   2  -5  -2   -1.01    2.92
  -2  -5   2   -5.79    3.45
  -2   5  -2    2.45    4.08
   2  -5  -2    1.48    4.14
   2  -5  -2    3.92    5.10
  -2   5  -2   -3.73    2.14
   3  -5   2   11.81    4.89
  -3  -5  -2   16.80    4.49
   3  -5   2   13.49    5.97
  -3   5   2   21.29    5.35
   3  -5   2   21.15    6.38
   3  -5   2   17.94    4.73
  -3   5   2   27.91    6.96
  -3  -5  -2   16.24    5.32
   3  -5  -2   13.52    5.57
  -3   5  -2   14.98    4.30
  -3  -5   2   11.42    5.10
  -3   5  -2   12.11    3.70
   3  -5  -2   11.01    6.12
   3  -5  -2   12.73    4.65
  -3  -5   2   11.79    4.04
  -3   5  -2   12.95    5.22
   4  -5   2   -3.99    5.28
   4  -5   2   -5.56    4.51
   4  -5   2    2.66    3.89
   4  -5   2    3.05    4.08
  -4   5   2    0.52    4.74
  -4   5   2    1.26    3.90
  -4   5   2    1.27    3.17
  -4  -5  -2   -0.53    3.09
  -4  -5  -2   -3.53    3.51
  -4   5  -2    1.92    4.89
   4  -5  -2   -4.56    4.05
   4  -5  -2    2.91    3.75
  -4   5  -2    1.49    4.16
   4  -5  -2   -3.36    4.43
  -4   5  -2    5.86    4.10
  -4  -5   2    6.99    3.57
  -4   5  -2    1.24    3.32
  -4  -5   2   -1.52    3.57
   5  -5   2   -3.31    4.68
   5  -5   2   -8.56    3.17
  -5   5   2    5.06    3.93
  -5   5   2    2.18    5.16
   5  -5   2   -0.16    3.99
  -5   5   2    3.70    4.29
   5  -5   2    5.46    6.31
  -5  -5  -2    0.11    3.86
  -5   5   2    4.27    3.32
  -5   5  -2   -0.39    4.11
  -5   5  -2    1.72    4.03
   5  -5  -2    2.02    6.25
  -5  -5   2    0.74    3.83
   5  -5  -2    6.77    5.07
  -5  -5   2   -1.81    4.07
   5  -5  -2   -2.24    4.29
  -5   5  -2    1.85    4.88
  -5  -5   2    5.54    3.53
  -5   5  -2   -7.06    5.43
  -6   5   2    2.14    3.80
  -6   5   2    8.01    4.53
   6  -5   2    2.51    3.95
   6  -5   2   10.12    5.36
   6  -5   2   -5.34    5.96
  -6   5   2    4.40    5.07
  -6   5   2   -8.27    5.53
   6  -5   2    4.73    5.05
  -6   5  -2   14.01    6.76
   6  -5  -2   -0.86    4.84
   6  -5  -2   -5.67    4.32
  -6   5  -2    2.56    4.57
  -6  -5   2    6.79    4.62
  -6   5  -2   -7.91    4.29
  -6   5  -2    1.06    4.79
   6  -5  -2   -3.39    5.72
  -7   5   2    9.91    7.09
  -7   5   2   12.64    5.72
   7  -5   2   15.66    6.10
  -7   5   2   21.30    6.86
   7  -5   2   23.73    5.66
   7  -5   2   23.72    7.05
   7  -5   2   22.96    8.25
  -7   5   2   11.06    5.67
   7  -5  -2   10.17    7.85
  -7   5  -2   21.39    8.83
  -7  -5   2   11.77    5.45
  -7   5  -2   17.72    6.62
   7  -5  -2   14.94    6.31
  -7   5  -2   15.70    6.93
  -7  -5   2   12.99    6.09
   7  -5  -2   17.39    7.06
  -7   5  -2    4.31    5.36
  -8   5   2   -0.92    6.83
   8  -5   2    5.63    6.87
  -8   5   2    5.49    7.64
  -8   5   2   -8.45    4.54
  -8   5   2    5.75    6.14
   8  -5   2    2.53    7.30
   8  -5  -2    3.57    7.70
  -8   5  -2    9.66    6.98
   8  -5  -2   -1.12    7.10
  -8  -5   2    4.31    4.74
  -8  -5   2    1.33    4.98
   8  -5  -2    4.02    4.49
  -8   5  -2    4.08    6.02
  -8   5  -2   -6.53    7.07
  -8   5  -2   -7.51    5.69
   9  -5   2   14.04    8.58
  -9   5   2   -8.05    5.86
  -9   5   2   20.47    9.44
   9  -5   2   21.73    8.93
  -9   5   2    4.21    9.04
  -9   5   2    3.65    6.68
  -9   5  -2   -0.33    6.88
   9  -5  -2   12.50    9.58
   9  -5  -2   31.92   12.36
  -9   5  -2   -0.02    7.54
  -9   5  -2   15.00    8.65
  -9   5  -2   -4.09    6.96
  10  -5   2    0.51    8.66
 -10   5   2  -14.86    7.45
 -10   5   2    0.52    8.89
 -10   5   2    0.13    7.78
 -10   5   2   -2.53    9.61
 -10   5  -2    7.60   10.28
  10  -5  -2   -5.85   11.54
 -10   5  -2    0.87    9.29
 -10   5  -2   -5.54    8.69
 -10   5  -2   -1.88    9.46
  10  -5  -2    6.48   10.04
  11  -5   2   70.01   13.73
 -11   5   2   33.39   12.22
 -11   5   2   43.06   12.58
 -11   5  -2   73.08   13.52
  11  -5  -2   40.73   12.68
 -11   5  -2   33.58   13.24
   0  -6  -2  179.03   12.57
   0  -6  -2  164.47    9.20
   0  -6   2  178.79   12.46
   0  -6   2  182.80   11.83
   0  -6   2  203.80   14.51
   0  -6  -2  179.40   15.44
  -1  -6  -2 1244.85   36.39
  -1   6   2 1266.49   34.39
   1  -6   2 1207.90   35.39
   1  -6   2 1221.78   32.02
   1  -6   2 1299.45   37.33
  -1  -6  -2 1235.54   31.64
   1  -6   2 1240.25   39.49
  -1  -6  -2 1236.25   38.75
   1  -6  -2 1230.16   38.54
  -1  -6   2 1281.78   39.46
  -1  -6   2 1237.61   35.14
   1  -6  -2 1236.29   32.95
   1  -6  -2 1251.78   39.51
  -2  -6  -2  166.50   14.18
  -2   6   2  189.16   11.60
   2  -6   2  193.39   10.45
   2  -6   2  197.29   13.61
   2  -6   2  144.70   13.86
   2  -6   2  182.58   11.74
  -2  -6   2  177.36   11.38
   2  -6  -2  177.81   13.96
  -2   6  -2  183.27   12.17
   2  -6  -2  158.66   14.61
   2  -6  -2  191.94   10.82
  -2  -6   2  177.65   15.15
  -3   6   2  137.43   13.75
  -3  -6  -2  180.06   14.69
   3  -6   2  160.05   11.86
   3  -6   2  167.49   15.33
   3  -6   2  172.97   15.73
   3  -6   2  182.07   10.67
  -3   6   2  156.22   10.87
  -3  -6  -2  181.58   10.73
  -3  -6   2  143.62   10.26
  -3  -6   2  180.81   14.87
   3  -6  -2  150.62   10.69
  -3   6  -2  157.75   11.55
   3  -6  -2  171.94   15.32
   3  -6  -2  165.72   16.05
   4  -6   2  185.17   16.21
  -4  -6  -2  193.03   10.85
   4  -6   2  180.88   12.02
  -4   6   2  186.53   12.21
  -4   6   2  175.00   15.81
   4  -6   2  168.70   10.76
  -4  -6  -2  178.63   12.76
   4  -6   2  163.97   15.83
   4  -6  -2  180.98   16.04
  -4  -6   2  181.92   13.16
   4  -6  -2  177.34   17.36
  -4  -6   2  196.79   11.39
   4  -6  -2  183.09   11.90
  -4   6  -2  168.83   12.21
   5  -6   2   42.21    7.32
  -5   6   2   35.68    7.70
   5  -6   2   69.16   11.17
   5  -6   2   72.80    9.31
   5  -6   2   35.19    9.76
  -5   6   2   42.36   10.03
   5  -6  -2   50.15    7.89
  -5  -6   2   35.17    7.35
   5  -6  -2   51.47    9.45
   5  -6  -2   59.44   11.63
  -5  -6   2   50.50    6.74
  -5   6  -2   31.71    7.35
  -5  -6   2   36.25    8.17
   6  -6   2  148.06   12.57
   6  -6   2  151.46   15.31
  -6   6   2  142.36   13.46
   6  -6   2  153.93   12.77
   6  -6   2  158.08   17.06
  -6   6   2  146.84   16.34
   6  -6  -2  187.95   19.79
   6  -6  -2  158.65   13.90
  -6  -6   2  122.07   13.03
  -6   6  -2  166.94   17.74
   6  -6  -2  130.77   14.70
  -6   6  -2  132.42   13.41
  -7   6   2   -2.20    7.25
   7  -6   2   26.94    8.82
   7  -6   2   17.26    8.46
   7  -6   2   12.63    7.38
   7  -6   2   15.62    6.10
  -7   6   2   13.82    9.36
   7  -6  -2   14.09    6.87
  -7  -6   2   11.27    5.46
  -7  -6   2    8.36    9.31
   7  -6  -2    3.79    5.22
  -7   6  -2    0.82    7.00
   7  -6  -2   19.75    9.63
  -7   6  -2   14.44    8.41
   7  -6  -2   19.17    8.90
   8  -6   2   65.25   13.53
  -8   6   2   62.84   12.03
   8  -6   2   64.12   11.44
  -8   6   2   75.65   13.93
  -8   6  -2   49.10   11.26
   8  -6  -2   72.85   10.00
  -8   6  -2   44.68   11.52
   8  -6  -2   54.14   12.91
   8  -6  -2  113.54   13.88
  -9   6   2   43.57   11.06
   9  -6   2   33.48   11.78
   9  -6  -2   23.46   10.72
  -9   6  -2   43.48   13.00
  -9   6  -2   23.40   10.20
  10  -6   2  102.34   15.46
 -10   6   2   96.55   15.57
  10  -6  -2  130.25   16.47
 -10   6  -2  124.99   22.86
 -10   6  -2  104.43   14.91
   0  -7  -2    1.09    4.91
   0  -7   2   -0.21    4.22
   0  -7  -2    5.45    3.89
   0  -7   2    2.11    5.59
   0  -7  -2    4.01    5.96
   1  -7   2   -1.66    4.23
  -1  -7  -2    1.46    5.60
   1  -7   2   14.82    6.60
  -1  -7  -2    3.60    4.65
  -1  -7   2    1.30    5.71
   1  -7  -2   -3.42    4.72
  -1  -7   2    3.97    5.03
   1  -7  -2    4.73    5.62
   1  -7  -2    2.30    3.71
   2  -7   2   -0.25    4.36
  -2  -7  -2    5.62    5.15
   2  -7   2   -1.87    4.63
  -2   7   2   -6.56    4.46
   2  -7   2   -8.81    4.87
  -2  -7  -2   -2.31    4.00
   2  -7   2    5.28    4.23
  -2  -7   2    2.39    4.20
   2  -7  -2    3.35    4.16
   2  -7  -2   -8.09    4.69
   2  -7  -2    0.24    5.32
  -2  -7   2    0.12    5.66
  -3  -7  -2   44.76    7.35
  -3   7   2   44.68    8.09
   3  -7   2   54.92    7.42
   3  -7   2   61.99   10.82
  -3  -7  -2   16.96    7.02
   3  -7   2   46.90    8.08
   3  -7   2   41.28    9.30
  -3  -7   2   38.76    7.54
  -3  -7   2   60.10   10.45
   3  -7  -2   41.00    6.73
  -3   7  -2   34.27    7.87
   3  -7  -2   49.60   10.17
   4  -7   2   -3.66    6.10
  -4   7   2   16.81    6.45
   4  -7   2    9.69    4.95
  -4  -7  -2   14.86    5.20
  -4  -7  -2   12.97    6.20
   4  -7   2   17.74    8.09
   4  -7   2   19.66    7.20
  -4  -7   2   10.28    5.51
   4  -7  -2   20.00    6.22
   4  -7  -2   11.82    7.98
  -4   7  -2    9.18    7.27
  -4  -7   2   11.62    5.97
   4  -7  -2   10.84    7.53
  -5   7   2   59.85   11.27
   5  -7   2   87.63   11.52
   5  -7   2   64.66    8.86
   5  -7   2   60.38   12.91
  -5   7   2   48.72   11.47
   5  -7   2   50.23   10.48
   5  -7  -2   38.58    8.78
  -5   7  -2   51.90   10.70
  -5  -7   2   54.41    9.86
   5  -7  -2   70.12   10.48
   5  -7  -2   66.86   11.22
   5  -7  -2   46.93   11.80
   6  -7   2    1.13    7.45
  -6   7   2   11.47    8.40
   6  -7   2    5.64    7.77
  -6   7   2   10.59    8.55
   6  -7   2    8.77    7.99
   6  -7   2  -10.61    6.35
   6  -7  -2   -0.07    7.27
  -6   7  -2   20.15    9.37
   6  -7  -2   23.28    8.44
   6  -7  -2    2.02    6.56
   6  -7  -2    9.55    8.01
   7  -7   2   46.85   13.31
  -7   7   2   85.42   15.60
   7  -7   2   57.43   11.42
   7  -7   2   50.07   10.72
   7  -7   2   58.68   12.08
  -7   7   2   51.06   11.76
  -7   7  -2   52.37   12.80
   7  -7  -2   57.73   14.24
   7  -7  -2   77.20   13.58
   7  -7  -2   52.18   10.74
   7  -7  -2   42.31   11.34
   8  -7   2   16.41   10.56
  -8   7   2   10.40   11.23
   8  -7   2   17.26    8.86
   8  -7  -2   16.89    9.60
   8  -7  -2   27.74    9.53
  -8   7  -2   21.26   12.22
   9  -7   2   14.31   10.65
  -9   7   2   -1.54   11.07
   9  -7  -2    8.20   11.00
  -9   7  -2    2.48    9.98
   0  -8   2  156.55   16.94
   0  -8   2  143.29   14.33
   0  -8  -2  136.56   15.68
   0  -8  -2  132.40   13.56
  -1  -8  -2  363.26   21.46
   1  -8   2  357.37   22.04
   1  -8   2  311.48   18.93
  -1  -8  -2  326.45   17.94
  -1  -8   2  304.13   20.32
   1  -8  -2  295.75   19.38
  -1  -8   2  309.18   17.69
   1  -8  -2  310.36   21.67
   2  -8   2  170.20   15.40
   2  -8   2  144.81   17.11
  -2  -8  -2  160.68   13.61
  -2  -8  -2  123.59   14.61
   2  -8  -2  144.17   12.12
   2  -8  -2  203.62   27.58
  -2  -8   2  159.77   14.16
   2  -8  -2  130.09   16.04
  -2  -8   2  157.02   16.43
   2  -8  -2  171.62   15.77
   3  -8   2  205.33   17.38
  -3  -8  -2  214.90   14.87
   3  -8   2  186.16   19.37
  -3   8   2  227.24   17.95
  -3  -8  -2  223.67   19.13
   3  -8  -2  212.38   17.61
  -3  -8   2  237.12   20.03
  -3  -8   2  194.22   14.76
   3  -8  -2  192.15   19.15
   3  -8  -2  196.16   19.21
   3  -8  -2  200.47   14.25
   4  -8   2  140.72   17.04
   4  -8   2  139.12   16.57
   4  -8   2  123.77   12.05
  -4  -8  -2  124.67   12.16
   4  -8   2  134.71   14.80
  -4   8   2  153.37   15.65
  -4  -8   2  114.64   12.03
  -4  -8   2  118.14   14.33
   4  -8  -2  148.25   13.66
   4  -8  -2  121.67   14.93
   4  -8  -2  127.19   17.11
   4  -8  -2  107.10   16.24
   5  -8   2  235.34   16.57
  -5   8   2  210.98   18.08
   5  -8   2  211.78   20.56
   5  -8   2  181.34   19.54
   5  -8   2  176.51   16.49
   5  -8  -2  185.22   15.29
  -5   8  -2  183.63   18.47
   5  -8  -2  208.64   20.90
   5  -8  -2  239.49   22.58
   5  -8  -2  218.51   18.23
   6  -8   2  103.87   18.72
   6  -8   2  110.90   13.74
   6  -8   2  102.71   13.98
  -6   8   2  109.25   15.63
   6  -8  -2  109.17   14.13
   6  -8  -2  102.24   13.96
  -6   8  -2   96.30   15.02
   7  -8   2   95.86   14.08
   7  -8   2  116.97   14.10
  -7   8   2   97.61   16.02
   7  -8  -2  113.02   15.06
   7  -8  -2   94.88   14.00
  -7   8  -2  109.06   16.81
  -8   8   2   62.63   14.70
   8  -8   2   39.65   12.11
   8  -8   2   30.04   11.21
   8  -8  -2   45.11   11.83
  -8   8  -2   28.29   12.53
   8  -8  -2   37.71   11.30
   0  -9  -2   -3.32    8.20
   0  -9   2    4.69    7.77
   1  -9   2   30.28   10.83
  -1  -9  -2   26.30   16.26
  -1  -9  -2   47.11   10.54
  -1  -9   2   26.90    9.31
   1  -9  -2   37.18   10.06
  -2  -9  -2  -11.00    7.57
  -2  -9  -2   -4.20    9.04
   2  -9   2    2.86    9.04
  -2  -9   2   -4.99    7.05
   2  -9  -2    2.33    8.96
  -3  -9  -2   23.45    8.64
   3  -9   2   23.91   11.17
  -3  -9  -2   10.54   12.56
  -3  -9   2   31.04    9.40
   3  -9  -2   17.95   10.60
  -4   9   2    6.42    9.83
   4  -9   2   -6.90    9.34
   4  -9  -2   12.85   10.21
   4  -9  -2   -0.50    7.28
  -4  -9   2   -1.01    6.81
  -5   9   2   -2.71   10.40
   5  -9   2   -2.19    9.62
   5  -9  -2  -10.56    9.43
   5  -9  -2   -5.24    8.44
   6  -9   2    2.57    8.58
   6  -9   2   -7.82    8.44
  -6   9   2    2.19   11.29
   6  -9  -2    3.50    8.63
   6  -9  -2    3.22    9.82
   0 -10   2   50.09   12.34
   0 -10  -2   51.62   12.10
   1 -10   2  378.89   25.10
  -1 -10  -2  409.70   23.38
  -1 -10   2  389.71   23.12
   1 -10  -2  445.26   26.30
   0   0   3   -0.10    2.15
   0   0   3    1.75    1.58
   0   0  -3    5.36    3.27
  -1   0   3 2767.19   58.15
   1   0  -3 2827.82   58.99
  -1   0   3 2755.19   58.33
   1   0  -3 2717.21   59.68
   1   0  -3 2860.26   59.86
   1   0   3 2789.10   57.95
  -1   0  -3 2662.60   59.53
  -2   0   3    7.71    2.09
  -2   0   3    7.72    2.60
  -2   0  -3    7.76    2.03
   2   0  -3    6.99    2.76
   2   0  -3   12.19    3.03
   2   0   3    7.79    1.98
  -2   0  -3    9.86    3.38
  -2   0   3    9.08    2.05
  -2   0  -3    7.66    2.75
  -2   0   3    5.29    2.34
  -3   0   3   28.23    4.02
   3   0  -3   21.31    3.69
  -3   0  -3   31.81    4.81
   3   0  -3   30.88    3.13
  -3   0  -3   30.13    4.30
   3   0   3   26.45    2.67
  -3   0   3   23.92    3.11
  -3   0   3   31.58    2.90
  -3   0  -3   25.87    3.15
  -3   0   3   24.71    3.28
  -4   0  -3 1005.61   22.79
   4   0  -3  989.82   23.30
  -4   0   3 1002.98   24.36
  -4   0  -3 1000.94   26.22
  -4   0  -3 1002.79   27.72
  -4   0   3 1008.03   22.61
  -4   0   3  954.15   26.31
   4   0   3  982.18   22.05
  -4   0  -3  984.95   24.35
   4   0  -3  972.32   26.07
  -5   0   3 1813.35   41.53
  -5   0  -3 1823.07   41.71
  -5   0   3 1832.56   44.27
  -5   0  -3 1793.42   43.66
  -5   0  -3 1775.96   39.48
   5   0  -3 1710.67   43.01
   5   0  -3 1768.26   39.73
   5   0   3 1781.53   37.37
  -5   0  -3 1785.85   45.35
  -6   0   3  354.37   13.05
  -6   0  -3  337.24   13.43
  -6   0  -3  359.34   11.80
   6   0  -3  382.11   11.97
   6   0  -3  370.79   14.71
  -6   0  -3  357.89   16.33
  -6   0  -3  349.76   15.03
  -6   0   3  375.66   15.61
  -7   0  -3   13.74    5.67
   7   0  -3   21.57    5.03
  -7   0   3   18.18    4.31
  -7   0   3   14.81    4.81
  -7   0  -3    7.92    4.61
  -7   0  -3   14.82    4.42
  -7   0  -3    9.91    3.35
   7   0  -3   17.11    3.43
  -8   0  -3  513.94   19.20
   8   0  -3  455.98   19.37
  -8   0  -3  475.78   22.03
  -8   0  -3  527.30   16.58
  -8   0  -3  477.69   20.46
   8   0  -3  523.45   16.20
  -8   0   3  481.62   20.83
  -8   0   3  487.17   18.00
  -9   0  -3  732.14   29.53
  -9   0   3  716.61   23.68
  -9   0   3  726.52   27.19
  -9   0  -3  737.26   22.07
   9   0  -3  700.82   21.37
  -9   0  -3  717.34   27.58
   9   0  -3  656.49   25.20
  -9   0  -3  716.99   25.22
 -10   0   3   28.33    6.05
 -10   0  -3    7.19    6.77
 -10   0  -3   13.13    7.40
 -10   0   3   15.45    6.91
 -11   0   3    5.91    6.54
 -11   0   3   20.65    7.16
 -11   0  -3    1.82    9.35
 -11   0  -3    8.28    8.55
 -12   0   3   13.66    8.06
 -12   0  -3   22.42   11.27
 -12   0   3    1.29    7.26
 -12   0   3   10.90   10.20
 -12   0  -3    1.88   10.55
 -13   0   3    0.10    8.13
 -13   0  -3    9.34   11.14
   0   1  -3  271.93    9.70
   0   1   3  292.90    8.33
   0  -1  -3  282.59    8.34
   0  -1  -3  287.83   10.20
   0  -1  -3  279.32    8.98
   0  -1   3  285.77    9.39
   0   1  -3  284.55   10.72
   0  -1   3  281.79    8.29
   0   1   3  296.07    7.70
   1   1  -3  303.77   10.27
  -1  -1  -3  312.94    6.54
   1  -1   3  301.03    8.77
  -1  -1  -3  314.54    9.93
  -1   1   3  300.18    8.85
   1  -1   3  302.36    9.92
  -1  -1  -3  287.40   10.41
  -1   1   3  304.87    9.18
   1   1  -3  303.00   10.94
  -1   1  -3  311.95    9.73
  -1  -1   3  305.79    8.69
  -1   1  -3  317.10   11.45
   1  -1  -3  301.82    9.14
   1  -1  -3  303.88    9.94
  -1   1  -3  308.10   10.47
   1  -1  -3  310.68   11.26
  -1  -1   3  290.82    9.66
   2  -1   3   24.54    2.95
   2   1  -3   25.50    3.87
  -2  -1  -3   17.44    3.42
  -2   1   3   23.51    2.97
  -2  -1  -3   19.02    3.17
   2   1  -3   21.32    4.04
   2   1  -3   29.60    2.80
   2  -1   3   22.23    2.98
  -2   1   3   21.58    3.40
  -2   1   3   25.42    2.87
   2  -1   3   21.01    2.44
   2  -1  -3   18.15    3.04
  -2  -1   3   15.50    3.21
   2  -1  -3   26.67    4.80
  -2   1  -3   19.78    2.76
   2  -1  -3   19.42    3.10
  -2   1  -3   29.19    4.31
  -2  -1   3   21.00    2.60
  -2  -1   3   22.47    3.23
  -2   1  -3   17.18    3.26
  -2   1  -3   23.72    4.30
  -3   1   3   19.45    3.80
  -3  -1  -3   26.51    4.30
  -3   1   3   23.75    3.23
   3  -1   3   20.38    3.11
   3  -1   3   21.69    2.59
   3  -1   3   25.30    3.40
  -3  -1  -3   22.41    2.13
   3   1  -3   18.40    3.70
   3   1  -3   22.46    2.68
  -3  -1  -3   28.43    3.92
  -3  -1   3   23.94    3.16
   3  -1  -3   24.80    3.69
   3  -1  -3   19.86    4.64
  -3   1  -3   19.19    2.99
  -3   1  -3   15.15    3.56
  -3   1  -3   14.07    4.20
  -3  -1   3   24.58    3.30
  -3  -1   3   24.81    4.14
  -3  -1   3   29.26    2.79
  -3   1  -3   21.13    3.90
   4  -1   3   18.71    3.41
  -4  -1  -3   17.49    2.60
  -4   1   3   28.16    3.79
   4   1  -3   20.83    2.95
  -4   1   3   11.44    3.89
  -4  -1  -3   12.03    3.90
   4  -1   3   21.86    2.46
  -4  -1  -3   20.02    3.71
   4  -1   3   14.88    2.74
  -4  -1   3   18.97    3.30
   4  -1  -3   13.48    4.15
  -4  -1   3   23.08    3.05
  -4  -1   3   22.73    4.27
  -4   1  -3   14.55    3.42
   4  -1  -3   21.90    3.49
  -4  -1   3   20.52    2.46
  -4   1  -3   24.50    5.14
  -4   1  -3   24.14    4.53
  -4   1  -3   12.48    2.78
   5  -1   3    3.88    2.78
  -5  -1  -3    5.42    3.69
  -5  -1  -3    3.56    0.95
  -5   1   3   -0.81    3.38
  -5  -1  -3    4.62    1.91
   5   1  -3    6.66    1.83
  -5   1   3    2.15    2.82
   5  -1   3    6.46    1.63
   5  -1   3    5.14    1.94
  -5  -1  -3    7.13    2.42
   5   1  -3    2.45    2.31
  -5   1  -3    8.09    3.75
  -5   1  -3    1.15    2.39
   5  -1  -3    4.65    2.82
  -5   1  -3    5.64    4.84
  -5  -1   3    7.07    1.80
  -5  -1   3    6.63    2.82
   5  -1  -3   10.58    4.07
  -5   1  -3    3.19    4.03
  -5  -1   3    1.82    2.04
  -5  -1   3    4.72    3.52
  -6  -1  -3   30.83    3.50
   6   1  -3   18.80    2.79
   6  -1   3   28.12    3.15
  -6   1   3   15.72    4.01
  -6  -1  -3   19.51    5.34
   6  -1   3   18.43    4.03
  -6   1   3   13.73    4.67
  -6  -1  -3   26.05    4.09
   6   1  -3   18.18    3.81
  -6  -1   3   29.21    5.57
  -6   1  -3   24.53    6.51
  -6   1  -3   20.41    5.30
  -6   1  -3   30.07    5.55
  -6  -1   3   18.65    3.89
   6  -1  -3   16.16    5.43
   6  -1  -3   24.98    4.37
  -6   1  -3   21.14    3.93
  -7   1   3    1.74    3.35
   7   1  -3    3.52    2.16
  -7  -1  -3   -2.27    3.92
  -7  -1  -3   -1.83    2.19
  -7  -1  -3    1.07    2.96
   7  -1   3    2.68    3.23
  -7   1   3    4.29    4.26
   7   1  -3    4.85    2.99
   7  -1  -3    1.26    4.55
  -7  -1   3    2.41    3.46
  -7  -1   3    4.97    4.61
  -7   1  -3    4.62    4.29
  -7   1  -3    7.13    4.25
   7  -1  -3    5.71    3.48
  -7   1  -3    1.04    2.79
  -7   1  -3   -0.65    4.37
  -8  -1  -3    8.84    4.12
   8  -1   3   -0.26    3.22
  -8  -1  -3   -3.03    4.84
  -8   1   3    1.97    4.28
  -8   1   3    3.74    3.79
  -8   1  -3    0.61    5.24
  -8   1  -3    4.31    4.74
  -8   1  -3    0.51    4.14
  -8  -1   3    0.62    3.44
   8  -1  -3    0.02    4.48
  -8   1  -3    4.35    3.18
   8  -1  -3    0.20    3.10
  -8  -1   3   -1.71    4.15
   9  -1   3  119.08   10.26
  -9   1   3  147.24   14.14
  -9  -1  -3  114.51   13.10
  -9  -1  -3   96.56   11.29
  -9   1   3  103.07    9.97
  -9  -1   3  119.74   12.49
  -9   1  -3  106.11   13.40
  -9  -1   3  123.21   10.37
  -9   1  -3  120.41    9.74
   9  -1  -3   89.06   11.47
  -9   1  -3  117.57   13.20
   9  -1  -3  141.45    9.35
  -9   1  -3  110.69   11.16
 -10   1   3    2.57    5.25
 -10   1   3    5.98    6.66
 -10  -1  -3   11.49    7.03
 -10  -1  -3    2.93    5.57
 -10   1  -3    0.48    6.33
 -10   1  -3    4.11    4.21
  10  -1  -3    7.39    4.56
  10  -1  -3    2.24    5.89
 -10   1  -3   10.45    6.39
 -10   1  -3    6.01    6.68
 -10  -1   3    7.69    6.32
 -10  -1   3   14.66    5.48
 -11   1   3   21.63    8.03
 -11  -1  -3   24.02    9.63
 -11   1   3   27.63    9.26
 -11   1   3   41.85   11.03
 -11  -1  -3   28.03   10.80
 -11   1  -3   30.38   11.60
 -11   1  -3   25.78   10.77
 -11  -1   3   30.32    9.03
 -11  -1   3   24.20    7.37
 -12   1   3   29.41    8.51
 -12  -1  -3   34.71   11.54
 -12   1   3   43.50   10.59
 -12  -1  -3   19.41    9.90
 -12  -1   3   23.49    8.01
 -12  -1   3   15.62   10.91
 -12   1  -3   12.56   10.50
 -12  -1   3   36.47    9.32
 -13   1   3   -4.52    8.77
 -13  -1  -3   -0.12   10.35
 -13   1  -3   -5.63   12.25
 -13  -1   3   -5.75    7.45
   0   2  -3    1.04    2.65
   0  -2  -3    1.19    1.60
   0  -2   3   -0.51    1.84
   0  -2  -3    8.48    2.49
   0  -2  -3    9.29    3.51
   0  -2   3   -0.14    2.39
   0   2  -3   -0.08    3.00
   0   2   3   -0.54    1.83
  -1   2   3  260.87    8.07
   1   2  -3  268.99   10.59
  -1   2   3  255.04    9.35
  -1  -2  -3  242.38   10.32
   1  -2   3  264.23    8.88
   1  -2   3  265.90   10.30
  -1  -2  -3  273.84    8.11
  -1  -2  -3  258.00    8.42
   1  -2   3  262.71    8.21
   1   2  -3  246.50    9.48
  -1   2  -3  259.00    9.45
   1  -2  -3  274.98   11.56
  -1  -2   3  249.30    8.47
  -1   2  -3  260.08    9.82
  -1  -2   3  253.58    9.84
   1  -2  -3  264.92    9.07
  -1   2  -3  244.31   10.67
   2  -2   3  383.74   11.62
  -2  -2  -3  411.93   11.63
   2   2  -3  388.95   12.62
   2  -2   3  393.78   14.06
  -2   2   3  402.06   11.47
   2   2  -3  398.16   13.78
   2  -2   3  404.43   11.70
  -2  -2  -3  387.52   13.24
   2  -2   3  361.88   12.95
  -2   2   3  389.37   13.01
  -2   2  -3  394.47   12.33
   2  -2  -3  405.58   15.32
  -2  -2   3  396.16   11.43
  -2   2  -3  390.73   12.84
  -2   2  -3  396.52   13.96
   2  -2  -3  372.54   12.10
  -2  -2   3  380.44   12.64
  -3   2   3 1587.92   39.22
  -3  -2  -3 1577.52   37.17
  -3  -2  -3 1651.46   34.20
   3  -2   3 1602.03   36.26
  -3  -2  -3 1597.77   36.22
   3  -2   3 1601.69   40.68
   3   2  -3 1635.57   38.15
   3  -2   3 1562.32   38.12
   3  -2   3 1605.22   36.99
  -3   2   3 1593.36   36.76
  -3  -2   3 1613.66   35.55
  -3  -2   3 1579.25   37.12
  -3   2  -3 1656.09   40.23
  -3   2  -3 1573.25   37.24
  -3   2  -3 1614.16   38.54
   3  -2  -3 1623.43   41.75
   3  -2  -3 1613.48   37.38
  -3  -2   3 1632.29   39.11
  -3   2  -3 1620.42   40.20
  -4   2   3 1548.53   38.96
  -4  -2  -3 1511.44   35.94
   4  -2   3 1586.02   34.80
   4  -2   3 1515.97   36.67
   4  -2   3 1473.38   36.18
  -4  -2  -3 1515.47   33.47
  -4   2   3 1458.10   35.89
   4  -2   3 1510.84   40.57
  -4  -2  -3 1468.41   37.10
  -4   2  -3 1565.73   39.92
  -4   2  -3 1511.83   39.14
  -4  -2   3 1489.26   38.14
  -4   2  -3 1524.23   36.24
  -4   2  -3 1521.41   38.06
  -4  -2   3 1530.51   35.31
  -4  -2   3 1582.92   33.89
   4  -2  -3 1543.62   36.66
   4  -2  -3 1585.04   41.62
   5  -2   3  357.29   12.69
   5  -2   3  352.59   11.12
   5  -2   3  370.21   13.35
  -5   2   3  348.36   12.98
  -5  -2  -3  357.72   10.10
  -5  -2  -3  351.95   11.19
  -5  -2  -3  372.55   13.50
  -5  -2  -3  362.77   10.02
  -5  -2  -3  346.37   14.32
   5  -2  -3  360.86   16.81
  -5  -2   3  349.24   11.41
  -5  -2   3  370.51   15.02
  -5   2  -3  373.39   15.02
  -5   2  -3  337.17   15.34
  -5   2  -3  366.39   13.15
  -5  -2   3  355.36   12.75
   5  -2  -3  345.63   13.22
  -5   2  -3  369.22   16.28
  -5  -2   3  364.56   10.32
   6  -2   3  267.48   10.50
   6  -2   3  247.81    8.89
  -6   2   3  258.19   13.97
  -6  -2  -3  258.12    8.78
  -6  -2  -3  263.21   13.06
   6  -2   3  253.02   11.59
  -6  -2  -3  265.42   10.18
  -6   2   3  246.59   11.52
   6  -2  -3  255.40   15.02
  -6  -2   3  246.89   10.91
  -6   2  -3  256.93   13.26
  -6   2  -3  262.50   13.99
  -6   2  -3  263.38   14.90
  -6  -2   3  264.82    9.31
   6  -2  -3  269.15   11.75
  -6  -2   3  245.59   12.83
  -6   2  -3  264.90   11.64
  -7  -2  -3 2076.99   50.27
  -7   2   3 2038.47   49.70
  -7   2   3 2080.55   54.23
  -7  -2  -3 2015.77   52.77
   7  -2   3 2010.44   49.37
   7  -2  -3 2050.30   56.30
  -7   2  -3 1989.79   49.00
   7  -2  -3 2019.90   49.49
  -7   2  -3 2037.21   52.88
  -7  -2   3 2031.29   52.46
  -7   2  -3 2004.34   55.36
  -7  -2   3 2010.57   48.71
  -7   2  -3 2031.67   53.10
   8  -2   3  479.33   18.41
  -8   2   3  461.49   21.29
  -8   2   3  467.30   18.35
  -8  -2  -3  503.60   21.80
  -8  -2  -3  506.51   20.36
   8  -2  -3  512.58   23.63
  -8   2  -3  475.05   20.96
  -8   2  -3  459.07   20.54
  -8   2  -3  496.28   18.16
  -8  -2   3  460.09   17.74
   8  -2  -3  481.55   18.46
  -8   2  -3  510.13   23.62
  -8  -2   3  505.67   21.07
  -9   2   3   11.17    6.58
   9  -2   3   11.93    4.74
  -9  -2  -3    7.03    5.79
  -9   2   3    6.61    5.37
  -9  -2  -3   13.86    5.70
   9  -2  -3    9.95    4.88
  -9  -2   3    8.22    4.20
  -9  -2   3   11.15    6.06
  -9   2  -3    2.82    4.13
   9  -2  -3   -3.69    6.02
  -9   2  -3    3.40    5.46
  -9   2  -3   -0.26    5.80
  -9   2  -3    4.30    5.55
 -10   2   3  144.81   15.68
 -10  -2  -3  121.90   12.76
  10  -2   3  114.62   11.41
 -10  -2  -3  109.88   13.56
 -10   2   3  104.37   11.24
 -10   2   3  106.08   13.17
 -10   2  -3  115.01   14.06
 -10  -2   3  114.58   10.58
 -10   2  -3  130.62   11.61
 -10   2  -3  131.60   15.82
  10  -2  -3   97.50   10.00
  10  -2  -3  106.06   14.13
 -10   2  -3  123.49   13.79
 -10  -2   3  104.14   12.11
 -11  -2  -3  161.54   17.91
 -11   2   3  162.46   14.77
 -11   2   3  179.68   18.09
 -11  -2  -3  162.52   17.39
  11  -2   3  131.51   13.89
 -11   2   3  150.97   18.44
 -11  -2   3  143.08   12.53
  11  -2  -3  122.94   15.24
 -11   2  -3  150.07   17.54
 -11  -2   3  145.90   15.36
  11  -2  -3  145.00   12.89
 -11   2  -3  165.07   18.73
 -11   2  -3  147.14   17.70
 -12   2   3   16.74    8.12
 -12  -2  -3    3.85    7.83
 -12  -2  -3   12.55    9.12
 -12   2  -3   13.42   11.79
  12  -2  -3   17.01    8.01
 -12  -2   3    3.92    6.69
 -13   2   3   54.75   11.32
 -13  -2  -3   76.84   15.46
 -13   2  -3   80.08   16.29
   0  -3   3   69.04    5.14
   0   3  -3   73.77    6.58
   0   3   3   71.65    4.63
   0   3   3   59.58    5.51
   0  -3   3   70.52    4.03
   0   3  -3   73.18    5.50
   0  -3  -3   62.79    6.56
   0  -3   3   61.58    6.58
   0  -3   3   77.70    5.47
   0  -3  -3   66.80    4.84
  -1   3   3  158.50    8.48
  -1   3   3  146.65    6.82
  -1  -3  -3  163.98    9.13
   1  -3   3  161.35    7.70
   1  -3   3  163.52    8.64
   1   3  -3  171.03    8.47
   1   3  -3  163.56    7.64
  -1  -3  -3  162.15    6.93
   1  -3   3  173.25    6.83
   1  -3   3  165.92    9.31
   1  -3  -3  154.68    7.32
  -1   3  -3  167.47    8.48
  -1  -3   3  158.41    8.94
  -1   3  -3  156.29    8.84
   1   3   3  165.71    6.58
   1  -3  -3  148.73    9.64
  -1   3  -3  152.64    7.98
  -1  -3   3  158.15    7.49
   2  -3   3   10.90    4.26
  -2   3   3    7.13    2.97
  -2  -3  -3    8.26    3.43
  -2  -3  -3   10.47    2.12
   2   3  -3   12.97    3.08
   2  -3   3   10.18    2.93
  -2   3   3    2.03    3.43
  -2  -3  -3    4.93    2.25
   2  -3   3   -2.05    3.15
   2  -3   3    2.95    2.57
   2   3  -3    4.60    3.24
  -2  -3   3    6.50    2.75
  -2   3  -3    1.39    3.16
   2  -3  -3    6.97    4.69
  -2   3  -3    0.38    2.88
  -2  -3   3    7.10    3.63
   2  -3  -3    6.34    3.25
  -2   3  -3    5.94    3.73
  -3   3   3    9.40    4.42
  -3  -3  -3    7.56    2.42
   3  -3   3    4.87    2.82
   3   3  -3    9.54    3.40
  -3   3   3    9.10    3.00
   3  -3   3    5.39    3.54
   3  -3   3    7.86    4.54
   3  -3   3    6.24    3.13
  -3  -3  -3    7.52    2.38
  -3  -3  -3    8.35    2.54
  -3  -3  -3    8.07    3.33
  -3   3  -3    9.01    3.36
  -3   3  -3    9.40    3.89
  -3   3  -3    4.43    3.38
   3  -3  -3    0.70    3.32
  -3  -3   3    2.83    3.06
   3  -3  -3    3.02    4.89
  -3   3  -3   11.34    4.78
  -3  -3   3    3.26    2.48
  -4  -3  -3   36.78    5.35
  -4  -3  -3   35.01    4.77
   4  -3   3   46.21    6.38
  -4  -3  -3   37.08    3.15
  -4  -3  -3   35.73    4.25
  -4  -3  -3   36.16    3.81
  -4   3   3   37.66    5.03
   4  -3   3   32.43    5.09
   4  -3   3   43.90    5.04
   4  -3   3   33.12    6.95
  -4   3   3   33.93    6.19
  -4  -3   3   40.94    5.96
  -4  -3   3   40.45    5.16
  -4  -3   3   28.87    3.74
   4  -3  -3   35.18    7.04
   4  -3  -3   37.05    5.37
  -4   3  -3   32.02    6.31
  -4   3  -3   32.37    5.15
  -4   3  -3   33.82    6.38
  -4   3  -3   40.48    6.04
  -5   3   3   16.70    4.28
   5  -3   3   18.66    3.71
   5  -3   3   10.18    3.90
  -5  -3  -3   18.68    3.29
   5  -3   3   16.30    4.85
  -5  -3  -3   19.42    4.38
  -5  -3  -3   10.54    3.91
  -5  -3  -3   15.75    3.30
  -5   3   3   15.81    5.61
  -5  -3  -3   13.86    3.89
   5  -3   3   13.29    5.80
  -5  -3   3   18.33    3.75
  -5  -3   3   19.90    3.19
  -5   3  -3   21.54    4.81
  -5   3  -3   13.49    5.42
  -5  -3   3   26.69    5.49
  -5   3  -3   19.00    5.94
   5  -3  -3   11.79    4.37
  -5   3  -3    6.79    4.18
   5  -3  -3   12.85    5.99
   6  -3   3   11.39    4.05
   6  -3   3    9.84    3.11
   6  -3   3    5.46    3.93
  -6   3   3   10.39    5.31
  -6  -3  -3    7.76    4.00
  -6  -3  -3   12.72    4.47
  -6   3   3   11.72    4.25
   6  -3   3   14.42    6.03
  -6  -3   3   15.26    4.30
   6  -3  -3    9.11    6.67
  -6   3  -3    9.11    5.11
  -6   3  -3    4.09    3.76
  -6  -3   3   18.88    5.40
  -6   3  -3   11.61    5.33
   6  -3  -3   16.79    5.29
  -6   3  -3   12.13    6.33
  -7  -3  -3   27.70    6.38
   7  -3   3   32.91    5.03
  -7   3   3   25.56    5.80
   7  -3   3   16.75    4.57
  -7   3   3   25.44    7.34
  -7  -3  -3   33.04    5.96
   7  -3   3   32.30    6.07
  -7  -3   3   30.04    6.52
  -7   3  -3   34.12    6.71
  -7   3  -3   27.86    5.84
   7  -3  -3   22.58    7.68
  -7   3  -3   32.25    7.64
  -7  -3   3   28.54    5.15
  -7   3  -3   29.30    7.32
   7  -3  -3   26.31    5.87
  -8  -3  -3    3.77    4.43
  -8   3   3    4.00    4.58
  -8   3   3    5.92    5.49
  -8  -3  -3    4.59    4.77
   8  -3   3   -3.39    4.09
  -8   3  -3    2.32    4.59
   8  -3  -3    8.78    4.73
   8  -3  -3    2.64    5.67
  -8   3  -3    4.96    6.38
  -8  -3   3    2.31    4.25
  -8  -3   3   -3.10    3.23
  -8   3  -3   -5.43    4.78
  -8   3  -3  -10.57    4.68
  -9   3   3   24.85    7.99
  -9   3   3   24.95    6.86
  -9  -3  -3   22.88    6.98
  -9   3   3   22.31    8.35
   9  -3   3   42.03    7.91
  -9  -3  -3   38.45    8.96
  -9  -3   3   34.29    7.71
  -9   3  -3   31.82    7.88
   9  -3  -3   21.87    6.36
  -9   3  -3   41.04    7.25
   9  -3  -3   35.62    9.42
  -9   3  -3   42.34    9.72
  -9   3  -3   34.89    9.43
  -9  -3   3   23.14    5.88
 -10   3   3    2.97    7.12
 -10   3   3   -3.07    7.53
 -10   3   3   -4.42    5.97
 -10  -3  -3    0.71    5.36
 -10  -3  -3   10.44    7.63
  10  -3   3    5.81    6.97
 -10   3  -3   -3.29    6.93
  10  -3  -3    4.28    6.99
 -10  -3   3    6.49    5.59
 -10   3  -3    3.07    6.87
 -10  -3   3   -3.75    5.28
 -10   3  -3   -0.37    5.61
 -10   3  -3    2.98    9.50
  10  -3  -3    0.92    6.90
 -11  -3  -3   -0.27    7.32
 -11   3   3   12.65    8.97
 -11   3   3    5.30    9.01
 -11   3   3   -3.98    8.12
  11  -3   3   25.82    9.72
 -11   3  -3   11.04    8.53
 -11   3  -3   47.65   10.01
 -11  -3   3    5.97    6.20
  11  -3  -3    4.10    7.90
 -11   3  -3   19.17   11.72
  11  -3  -3   -3.56    7.83
 -11   3  -3   -1.91    8.98
  12  -3   3   14.30   10.21
 -12   3   3   -3.67    8.71
 -12  -3  -3    2.90    8.85
  12  -3  -3    8.66    9.11
 -12   3  -3    1.97   12.39
 -12   3  -3   -9.81    7.13
   0   4  -3   -1.96    2.41
   0  -4  -3    2.63    3.98
   0  -4   3    2.45    3.66
   0  -4  -3    1.55    2.62
   0  -4   3    2.13    2.72
   0   4   3    4.36    2.71
   0   4  -3   -1.76    1.98
   0  -4   3   -2.25    1.85
   0  -4   3    0.32    2.83
   1  -4   3  926.33   28.31
  -1   4   3  892.40   26.49
   1   4  -3  942.30   23.61
  -1  -4  -3  883.78   27.04
   1  -4   3  911.05   23.12
   1  -4   3  907.39   25.49
   1   4  -3  895.48   24.52
  -1   4   3  928.91   24.13
  -1   4   3  947.09   20.43
  -1  -4  -3  918.85   23.53
   1  -4   3  907.28   26.70
  -1  -4   3  916.28   27.82
  -1   4  -3  908.95   25.50
   1  -4  -3  934.10   28.86
   1  -4  -3  904.14   24.35
  -1  -4   3  950.02   21.25
  -1  -4   3  927.20   23.28
  -1   4  -3  928.15   24.31
  -1  -4   3  929.62   25.00
  -2  -4  -3    6.06    3.54
   2  -4   3   -2.03    3.75
  -2   4   3    5.95    3.13
  -2  -4  -3    4.01    2.39
   2   4  -3    0.83    2.52
   2  -4   3    9.95    4.51
   2  -4   3    1.27    2.77
  -2   4   3    2.28    1.96
  -2   4   3   -0.21    3.51
   2  -4   3    2.96    3.21
   2  -4  -3    8.95    3.64
  -2   4  -3    3.22    2.88
  -2  -4   3    4.69    4.09
   2  -4  -3    1.37    4.61
  -2   4  -3    8.26    3.92
  -2   4  -3    4.65    3.49
  -2  -4   3    5.47    3.50
  -3   4   3    3.76    3.25
  -3  -4  -3    0.52    3.07
  -3  -4  -3   -4.82    3.22
   3  -4   3    4.38    3.32
  -3   4   3    6.02    4.46
   3  -4   3    6.18    4.40
   3  -4   3    6.11    4.64
   3  -4   3    5.36    2.99
   3   4  -3    5.21    2.74
  -3  -4  -3    4.59    2.43
  -3   4  -3    4.49    3.75
  -3   4  -3    5.70    3.32
  -3  -4   3    3.62    3.47
   3  -4  -3    4.30    3.54
  -3  -4   3    0.70    2.73
   3  -4  -3    8.95    5.13
  -3   4  -3    7.33    4.10
  -4   4   3  430.99   16.16
  -4  -4  -3  485.11   14.08
   4  -4   3  463.63   16.58
   4  -4   3  453.47   18.78
   4  -4   3  482.98   21.09
  -4  -4  -3  468.44   14.73
  -4  -4  -3  467.52   16.71
  -4  -4  -3  500.09   17.19
  -4   4   3  456.65   19.20
   4  -4   3  468.91   16.44
  -4  -4   3  452.42   15.12
   4  -4  -3  484.73   17.26
  -4   4  -3  469.65   17.56
  -4   4  -3  474.53   17.57
   4  -4  -3  456.13   21.39
  -4   4  -3  461.11   18.64
  -4   4  -3  470.37   20.40
  -4  -4   3  448.90   17.10
   5  -4   3  983.30   30.46
  -5   4   3  979.48   31.81
   5  -4   3  945.00   27.88
  -5   4   3  942.69   27.82
  -5  -4  -3  955.78   26.76
  -5   4   3  966.12   28.73
  -5  -4  -3  942.82   27.56
   5  -4   3  981.32   33.57
   5  -4   3  998.87   27.42
  -5  -4   3  965.79   25.22
  -5  -4   3  943.36   30.08
   5  -4  -3  968.57   28.70
  -5  -4   3  989.32   27.68
  -5   4  -3  942.77   32.69
  -5   4  -3 1013.97   31.62
  -5   4  -3  964.60   29.27
  -5   4  -3  983.44   29.16
   5  -4  -3  935.80   34.09
  -6   4   3  291.60   15.00
   6  -4   3  314.50   13.05
  -6   4   3  311.56   17.05
   6  -4   3  255.78   17.26
  -6   4   3  304.14   14.15
   6  -4   3  281.74   14.02
   6  -4   3  272.43   14.85
  -6  -4   3  286.48   15.25
  -6   4  -3  289.25   16.75
  -6  -4   3  291.96   13.00
  -6   4  -3  269.12   16.78
  -6   4  -3  300.21   14.51
  -6   4  -3  285.40   14.99
   6  -4  -3  267.94   14.27
   6  -4  -3  312.18   15.57
   6  -4  -3  295.25   19.28
   7  -4   3    0.91    3.25
   7  -4   3    3.21    6.65
  -7   4   3    6.40    5.56
  -7   4   3    3.30    4.57
   7  -4   3   22.37    6.14
  -7   4   3   10.99    6.32
   7  -4   3    6.18    4.86
   7  -4  -3    4.17    4.87
   7  -4  -3   10.42    6.78
  -7   4  -3    3.99    5.92
  -7   4  -3    3.60    5.54
  -7   4  -3    5.39    4.37
  -7  -4   3   15.25    5.25
  -7  -4   3   13.97    4.39
  -7   4  -3    8.63    6.38
   7  -4  -3    7.59    5.41
  -8   4   3  345.14   20.56
  -8   4   3  328.41   16.77
   8  -4   3  320.89   16.97
  -8   4   3  339.47   19.03
  -8   4  -3  348.80   17.15
  -8  -4   3  331.64   15.37
  -8   4  -3  339.59   20.02
   8  -4  -3  320.07   21.94
  -8  -4   3  319.55   17.98
  -8   4  -3  308.39   19.69
   8  -4  -3  314.21   16.47
  -8   4  -3  337.36   18.18
  -9   4   3  575.16   27.24
  -9   4   3  567.53   23.65
  -9   4   3  580.77   26.31
   9  -4   3  549.81   24.29
  -9   4  -3  512.95   25.17
  -9   4  -3  552.69   23.61
  -9   4  -3  515.79   27.01
  -9   4  -3  496.08   26.63
  -9  -4   3  534.44   21.23
   9  -4  -3  520.36   29.17
  -9  -4   3  545.47   24.64
   9  -4  -3  542.14   24.48
 -10   4   3    8.74    8.48
  10  -4   3   17.80    9.70
 -10   4   3   14.69    7.59
 -10   4  -3   14.62   11.00
  10  -4  -3   20.80   10.89
  10  -4  -3   17.01    9.41
 -10   4  -3   -8.02    6.29
 -10   4  -3   12.76    9.70
 -10   4  -3   22.17    7.82
  11  -4   3   11.85    9.69
 -11   4   3   -2.77    8.19
 -11   4  -3   13.68   11.89
 -11   4  -3    4.98    8.03
  11  -4  -3   -1.99    9.42
 -11   4  -3    4.05    9.96
  12  -4   3   -2.81   10.04
 -12   4   3  -12.54    8.52
 -12   4  -3    4.32   11.90
 -12   4  -3   13.85    9.56
  12  -4  -3    3.87   10.10
   0  -5   3  105.25    6.09
   0   5   3   99.70    8.03
   0   5  -3  111.67    7.17
   0  -5  -3  113.13   10.95
   0  -5   3   97.28   10.51
   0  -5   3  102.92    8.13
   0  -5   3   95.32    8.58
   0  -5  -3  100.01    7.17
  -1  -5  -3   43.69    7.07
  -1   5   3   51.99    5.97
   1   5  -3   56.59    5.68
   1  -5   3   54.45    7.31
   1  -5   3   52.54    6.66
   1  -5   3   49.71    5.26
   1  -5   3   46.40    7.76
  -1   5   3   55.44    7.51
  -1  -5  -3   62.22    8.54
  -1  -5  -3   48.48    5.43
   1  -5  -3   67.25    6.93
  -1  -5   3   61.99    8.40
  -1   5  -3   70.08    6.16
  -1  -5   3   43.86    7.68
  -1   5  -3   55.27    6.12
  -1  -5   3   51.52    6.50
   1  -5  -3   54.42    8.44
   2  -5   3   11.86    3.64
  -2  -5  -3   12.79    3.46
  -2  -5  -3   12.37    4.59
  -2   5   3    3.00    4.02
  -2   5   3   13.30    5.54
  -2  -5  -3    6.06    4.76
   2  -5   3    2.84    4.69
   2  -5   3    7.45    4.15
   2  -5   3   12.82    5.19
   2  -5  -3    8.35    5.48
  -2  -5   3    8.41    4.09
  -2   5  -3    9.94    3.86
  -2   5  -3    7.65    4.67
  -2  -5   3   10.58    5.38
  -2   5  -3   13.56    3.75
   2  -5  -3    6.82    3.89
   3  -5   3   53.39    6.95
   3  -5   3   41.76    7.71
  -3  -5  -3   52.25    7.03
  -3  -5  -3   50.15    7.41
   3  -5   3   51.47    5.99
  -3  -5  -3   60.08    5.56
  -3   5   3   51.08    6.74
  -3   5   3   54.09    8.38
   3  -5   3   45.45    8.02
  -3   5  -3   66.44    7.89
  -3  -5   3   62.21    6.93
   3  -5  -3   47.35    6.77
  -3  -5   3   44.92    7.70
  -3   5  -3   54.38    6.32
   3  -5  -3   46.09    8.98
  -3   5  -3   57.88    7.77
  -4   5   3   10.01    6.01
   4  -5   3   -2.08    4.98
  -4   5   3    3.24    4.62
   4  -5   3    4.95    5.64
   4  -5   3   -2.06    3.85
   4  -5   3   -2.69    3.69
  -4  -5  -3    2.89    4.18
  -4   5  -3    9.19    4.94
   4  -5  -3    4.28    5.41
   4  -5  -3    7.82    5.25
  -4   5  -3    8.16    4.30
  -4  -5   3   13.34    4.99
  -4  -5   3    0.93    3.39
   4  -5  -3    4.67    3.99
  -4   5  -3    0.42    3.59
  -5   5   3   -0.94    3.87
   5  -5   3    7.03    4.58
  -5   5   3   13.01    6.16
   5  -5   3    0.26    5.39
   5  -5   3    3.46    4.31
   5  -5   3    8.81    6.27
  -5   5   3    7.70    4.26
  -5  -5   3    3.52    3.68
  -5  -5   3    3.55    4.44
  -5  -5   3    9.25    5.44
   5  -5  -3    3.99    5.83
   5  -5  -3    1.36    4.65
  -5   5  -3    0.74    4.61
   5  -5  -3    4.10    4.41
  -5   5  -3    4.95    4.56
  -5   5  -3   10.69    6.71
  -5   5  -3    9.68    5.04
   6  -5   3    5.57    6.94
  -6   5   3   14.60    5.59
   6  -5   3   27.95    7.39
   6  -5   3   17.98    5.92
  -6   5   3    8.81    5.10
  -6   5   3   16.99    6.92
   6  -5   3   17.14    5.43
   6  -5  -3    4.11    5.65
  -6   5  -3   14.92    6.60
  -6   5  -3    4.17    6.56
  -6   5  -3    2.17    4.78
  -6  -5   3   -0.45    4.95
   6  -5  -3   21.85    8.75
   6  -5  -3    3.32    4.95
  -6   5  -3   14.55    6.35
   7  -5   3    5.78    4.65
   7  -5   3   -2.96    4.16
  -7   5   3  -10.35    4.25
  -7   5   3   -1.80    5.54
  -7   5   3    2.92    4.92
   7  -5   3    2.54    5.44
   7  -5   3    9.21    7.27
   7  -5  -3   10.05    7.49
  -7   5  -3    9.19    6.13
   7  -5  -3   -1.15    4.32
  -7  -5   3    5.20    5.09
  -7   5  -3    6.81    6.69
  -7  -5   3   -4.85    3.88
  -7   5  -3    6.11    6.36
  -7   5  -3    3.18    5.18
   7  -5  -3    0.46    5.33
  -8   5   3   -0.75    5.89
  -8   5   3    3.65    6.14
   8  -5   3    9.79    7.63
  -8   5   3    1.12    7.16
  -8  -5   3   -0.58    5.40
  -8   5  -3    4.22    6.64
  -8   5  -3   -3.03    6.24
  -8  -5   3    5.55    4.94
   8  -5  -3    8.49    8.05
  -8   5  -3    1.42    6.57
   8  -5  -3    8.06    8.24
  -8   5  -3    8.15    6.31
  -9   5   3  131.04   17.58
  -9   5   3  145.51   15.53
   9  -5   3  121.06   13.98
  -9   5   3  106.32   14.44
   9  -5  -3  154.46   15.72
  -9   5  -3  118.15   15.16
   9  -5  -3  159.66   19.89
  -9   5  -3  142.16   16.04
  -9   5  -3  125.86   14.04
  -9   5  -3  166.46   18.25
 -10   5   3   15.52   10.57
  10  -5   3    5.71   10.10
 -10   5   3   11.77    7.64
 -10   5   3   -9.73    8.31
 -10   5  -3    8.16   10.87
 -10   5  -3    6.29   10.27
 -10   5  -3    9.21   10.06
  10  -5  -3   16.08   10.18
 -10   5  -3    7.16    9.43
  11  -5   3   20.54   11.28
 -11   5   3   15.85   11.12
 -11   5   3   37.60   11.42
 -11   5  -3   35.12   10.72
  11  -5  -3   20.80   11.51
 -11   5  -3   40.98   13.89
   0  -6  -3   -1.04    4.16
   0   6   3    2.52    3.90
   0  -6   3    6.42    5.61
   0  -6   3   -1.45    4.34
   0  -6  -3    0.10    4.74
   0  -6  -3    2.14    3.49
  -1  -6  -3  222.32   14.55
  -1  -6  -3  230.68   10.84
   1  -6   3  233.21   13.06
   1  -6   3  202.15   14.60
   1  -6   3  246.24   10.94
   1  -6   3  256.16   14.33
  -1   6   3  230.81   12.03
  -1  -6  -3  225.76   14.16
   1  -6  -3  251.87   15.66
   1  -6  -3  244.51   15.62
   1  -6  -3  216.63   11.27
  -1  -6   3  254.31   13.36
  -1  -6   3  229.16   15.00
   2  -6   3  155.50   13.78
   2  -6   3  152.69   14.33
  -2   6   3  155.29   10.23
  -2  -6  -3  162.43   11.42
   2  -6   3  153.18    9.30
  -2  -6  -3  158.63   13.96
   2  -6   3  171.78   11.51
  -2  -6   3  164.75   14.78
  -2  -6   3  168.43   11.28
   2  -6  -3  196.11   14.84
   2  -6  -3  169.79   10.64
   2  -6  -3  157.05   14.55
  -3   6   3  696.12   27.70
   3  -6   3  738.75   28.39
   3  -6   3  731.36   28.61
  -3  -6  -3  664.43   25.68
   3  -6   3  723.15   24.80
  -3   6   3  686.59   23.81
   3  -6   3  710.95   22.73
  -3  -6   3  697.06   23.49
   3  -6  -3  681.43   28.69
   3  -6  -3  651.00   27.41
  -3   6  -3  672.97   25.08
   3  -6  -3  697.77   23.38
  -3  -6   3  754.71   27.50
  -4  -6  -3  474.28   20.41
  -4   6   3  502.74   23.16
   4  -6   3  494.14   23.75
   4  -6   3  496.98   23.17
  -4  -6  -3  496.77   17.85
  -4   6   3  462.63   19.14
   4  -6   3  479.37   19.94
   4  -6   3  481.21   18.68
   4  -6  -3  460.59   19.27
  -4  -6   3  468.83   20.96
  -4  -6   3  434.58   17.69
   4  -6  -3  470.89   24.65
   4  -6  -3  431.37   22.02
  -4   6  -3  429.53   19.42
  -5   6   3   79.78    9.71
   5  -6   3   88.74    9.28
   5  -6   3   88.81   12.50
  -5   6   3   70.76   11.41
   5  -6   3   93.20   12.22
   5  -6   3   72.74    8.98
   5  -6  -3   94.87   10.42
  -5  -6   3  105.87    9.44
  -5   6  -3  110.04   11.46
  -5  -6   3   81.36   10.38
   5  -6  -3   86.14   12.27
   5  -6  -3   81.57   13.09
  -5  -6   3   71.16   10.41
  -6   6   3  115.00   12.01
   6  -6   3  148.91   15.61
   6  -6   3  123.26   16.03
   6  -6   3  147.18   12.81
  -6   6   3  118.89   14.68
   6  -6   3  173.93   14.01
  -6  -6   3  164.02   15.44
  -6   6  -3  133.34   13.96
   6  -6  -3  128.84   14.29
   6  -6  -3  120.35   15.79
   6  -6  -3  120.49   12.20
   7  -6   3 1122.67   43.83
  -7   6   3 1027.93   40.39
   7  -6   3 1077.32   36.03
   7  -6   3 1176.67   39.54
   7  -6   3 1109.33   34.32
  -7   6   3 1068.81   36.51
   7  -6  -3 1132.07   39.28
  -7   6  -3 1084.13   35.63
  -7   6  -3 1043.91   36.73
  -7  -6   3 1056.81   37.85
  -7  -6   3 1019.87   33.10
   7  -6  -3 1137.72   45.17
   7  -6  -3 1088.58   36.78
  -8   6   3  239.40   20.00
  -8   6   3  149.25   19.06
   8  -6   3  187.75   16.98
   8  -6  -3  239.85   15.79
  -8   6  -3  197.77   17.92
   8  -6  -3  221.74   23.18
  -8   6  -3  233.58   16.98
  -8   6  -3  208.76   21.41
   8  -6  -3  227.73   18.50
  -9   6   3   14.83   10.01
   9  -6   3   13.52    9.40
  -9   6  -3    2.07    9.46
  -9   6  -3    2.05   10.01
   9  -6  -3    6.60    9.33
  10  -6   3  108.53   15.92
 -10   6   3   82.33   14.35
 -10   6  -3  118.37   16.50
 -10   6  -3   91.22   16.04
  10  -6  -3  100.77   15.42
   0  -7  -3    9.49    5.75
   0  -7  -3    8.79    4.51
   0  -7   3    7.82    6.50
   0  -7  -3    9.60    5.97
   0  -7   3    9.17    5.17
  -1  -7  -3   49.90    9.28
  -1   7   3   53.65    7.89
   1  -7   3   79.45   12.22
   1  -7   3   57.79    8.84
  -1  -7   3   55.53    8.48
   1  -7  -3   57.82    7.19
  -1  -7   3   47.83    9.32
   1  -7  -3   79.53   11.03
   1  -7  -3   65.35   11.22
  -2  -7  -3   -0.11    5.06
   2  -7   3   -2.02    5.58
   2  -7   3   -8.27    4.52
  -2   7   3    4.44    4.34
   2  -7  -3    0.70    5.43
  -2  -7   3    0.48    3.87
  -2  -7   3   -1.86    4.75
   2  -7  -3   -3.50    5.00
   2  -7  -3   -0.65    4.10
  -3   7   3    8.75    5.18
   3  -7   3    3.25    4.33
  -3  -7  -3   -0.48    4.84
   3  -7   3  -12.46    5.31
   3  -7   3    0.53    5.66
   3  -7   3    2.89    5.76
  -3  -7  -3    1.68    4.54
   3  -7  -3   -2.28    6.20
  -3  -7   3    8.27    5.74
   3  -7  -3    0.65    5.61
  -3  -7   3    1.00    4.15
   3  -7  -3    3.30    4.65
  -4   7   3   20.44    8.42
   4  -7   3   12.48    7.49
   4  -7   3   28.21    6.80
  -4  -7  -3   33.63    7.98
   4  -7   3   23.86    8.11
  -4   7   3   15.83    6.97
   4  -7   3    9.39    6.55
  -4  -7  -3   20.08    5.71
  -4   7  -3   23.39    8.64
  -4  -7   3    3.12    5.92
   4  -7  -3   19.34    6.31
   4  -7  -3   -0.26    6.73
  -4  -7   3   12.94    5.63
   4  -7  -3   22.97    8.75
   5  -7   3   -4.08    5.63
   5  -7   3    2.88    6.52
  -5   7   3   14.17    7.82
   5  -7   3    9.84    6.94
   5  -7   3   13.86    7.70
  -5   7   3   11.75    7.59
   5  -7  -3    9.24    6.51
   5  -7  -3    0.42    6.55
  -5   7  -3    2.58    8.74
   5  -7  -3   11.04    7.75
  -5  -7   3    7.43    6.55
   6  -7   3   -7.89    6.58
  -6   7   3    0.77    8.46
   6  -7   3    2.26    7.76
   6  -7   3   19.10    8.60
   6  -7   3    3.31    7.92
  -6   7   3   12.20    9.58
   6  -7  -3   15.17    8.19
   6  -7  -3    4.54    9.28
   6  -7  -3    3.30    8.00
  -6   7  -3   19.00    9.27
  -6  -7   3   -2.58    5.89
   7  -7   3   26.62   10.21
  -7   7   3   19.68    9.85
  -7   7   3    5.80    9.46
   7  -7   3   26.66   10.91
   7  -7   3   23.74    8.83
   7  -7   3   19.31    9.19
   7  -7  -3   18.51    9.06
  -7  -7   3   15.87    8.15
   7  -7  -3   17.89   10.69
   7  -7  -3   20.74    8.85
   7  -7  -3   10.41   11.13
  -7   7  -3   15.20   11.14
   8  -7   3    1.49   10.81
   8  -7   3    9.37    9.55
  -8   7   3    7.27    9.75
   8  -7  -3    4.92    8.43
  -8   7  -3   -2.88   10.52
   8  -7  -3    2.81   10.54
   9  -7   3   11.40    8.68
  -9   7   3   31.18   12.88
  -9   7  -3   -2.97    9.49
   9  -7  -3    5.35   10.76
   0  -8  -3   -6.78    6.54
   0  -8  -3   -5.63    6.39
   0  -8   3    8.91    8.47
   0  -8   3   -1.47    6.63
   1  -8   3  171.91   15.75
  -1  -8  -3  207.94   18.83
  -1  -8  -3  213.28   15.94
   1  -8   3  191.15   19.09
  -1  -8   3  211.38   20.04
   1  -8  -3  200.60   18.96
   1  -8  -3  165.20   15.30
  -1  -8   3  217.06   17.34
   2  -8   3    1.35    7.91
  -2  -8  -3    6.13    6.13
  -2   8   3   -0.20    6.03
  -2  -8  -3    2.12    6.63
   2  -8   3    4.21    8.57
  -2  -8   3    3.64    5.92
   2  -8  -3   -0.98    7.67
   2  -8  -3   12.70    7.33
   2  -8  -3    3.06    5.08
   2  -8  -3   -0.52    7.79
  -2  -8   3    8.31    6.43
  -3  -8  -3   13.46    7.14
  -3   8   3   18.76    8.74
   3  -8   3   30.93   10.28
   3  -8   3   13.31    9.66
  -3  -8  -3   12.94    6.48
   3  -8  -3   11.85    8.88
  -3  -8   3   -0.37    7.48
   3  -8  -3   11.59    6.30
   3  -8  -3   29.25    9.23
   3  -8  -3   17.57    9.02
  -3  -8   3   10.45    7.72
  -4   8   3  139.15   14.86
  -4  -8  -3  150.85   12.96
   4  -8   3  135.54   15.31
   4  -8   3  121.53   17.26
   4  -8   3  134.82   12.85
   4  -8  -3  108.11   12.71
  -4  -8   3  151.88   13.55
   4  -8  -3  150.11   18.54
  -4  -8   3  117.29   14.36
   4  -8  -3  171.82   16.85
   4  -8  -3  132.97   17.56
   5  -8   3  245.95   17.29
   5  -8   3  296.39   24.80
   5  -8   3  282.20   20.70
   5  -8   3  280.20   21.84
  -5   8   3  277.76   19.24
   5  -8  -3  297.81   20.02
   5  -8  -3  311.49   19.37
   5  -8  -3  310.80   27.15
   5  -8  -3  307.39   25.17
   6  -8   3  144.85   14.57
  -6   8   3  150.05   16.89
   6  -8   3  135.61   15.89
   6  -8  -3  154.68   16.00
   6  -8  -3  154.65   16.41
  -6   8  -3  110.08   16.98
   7  -8   3    8.93    9.88
   7  -8   3    2.78    9.02
  -7   8   3   -1.32   11.08
   7  -8  -3    3.47    9.39
   7  -8  -3   14.47   10.02
  -7   8  -3   10.29   10.47
  -8   8   3  161.04   19.15
   8  -8   3  119.77   15.38
   8  -8   3  139.82   18.84
  -8   8  -3  132.69   18.06
   8  -8  -3  138.16   16.11
   8  -8  -3   98.11   14.32
   0  -9   3   17.17    9.19
   0  -9  -3   23.71    9.52
  -1  -9  -3   16.94    9.60
   1  -9   3   14.33    9.53
   1  -9  -3    3.70    8.82
  -1  -9   3    7.75    8.14
  -2  -9  -3    3.00    8.55
   2  -9   3    8.96    9.23
  -2  -9   3   19.85    8.23
   2  -9  -3   15.06   10.31
   3  -9   3   15.88    9.99
  -3  -9  -3   26.77    9.19
   3  -9  -3   17.14    9.45
  -3  -9   3   16.27    8.81
   3  -9  -3   40.54   14.58
   4  -9   3   -2.12    8.71
  -4   9   3   -5.71    9.40
   4  -9  -3   -3.39    9.53
   4  -9  -3   13.28    7.92
  -4  -9   3   -3.59    7.04
   5  -9   3  -13.32    9.34
  -5   9   3   -3.85   10.35
   5  -9  -3    7.16   10.29
   5  -9  -3   -2.76    8.25
   0   0  -4 1584.03   37.32
   0   0  -4 1640.17   38.60
   0   0   4 1642.26   35.54
   0   0   4 1617.92   36.82
   0   0   4 1738.44   35.67
   1   0  -4   45.59    4.82
  -1   0   4   40.11    4.11
   1   0  -4   38.44    4.38
   1   0   4   37.59    3.10
  -1   0   4   38.71    3.93
   1   0  -4   44.34    3.49
  -1   0  -4   40.11    4.53
  -1   0   4   46.05    3.38
   1   0   4   37.06    3.73
   1   0  -4   39.19    5.02
  -1   0  -4   42.36    5.28
  -1   0   4   40.62    3.37
   2   0   4 1235.13   28.76
  -2   0  -4 1265.97   31.50
  -2   0   4 1252.06   29.56
   2   0  -4 1278.89   30.40
  -2   0  -4 1256.07   30.28
  -2   0   4 1274.80   30.03
   2   0  -4 1267.19   28.12
   2   0  -4 1217.85   31.40
  -2   0   4 1246.09   28.05
  -2   0   4 1247.25   28.23
   2   0  -4 1240.73   30.59
   2   0   4 1287.42   27.62
   3   0  -4   73.26    6.61
  -3   0  -4   83.61    6.67
  -3   0  -4   86.63    7.88
  -3   0   4   88.50    6.95
  -3   0   4   71.35    5.31
   3   0   4   70.03    4.25
   3   0  -4   82.93    7.05
  -3   0  -4   71.16    4.55
   3   0  -4   75.20    4.69
  -3   0   4   66.39    4.71
  -3   0   4   78.87    4.44
   3   0   4   70.04    3.75
   4   0   4   58.38    3.67
  -4   0  -4   54.91    4.86
  -4   0  -4   59.40    3.89
  -4   0   4   54.48    6.18
  -4   0   4   59.12    4.14
  -4   0  -4   49.54    5.78
  -4   0   4   72.33    5.71
  -4   0  -4   67.24    7.36
   4   0  -4   66.99    5.03
   4   0  -4   58.81    6.21
  -4   0   4   59.74    5.27
  -5   0  -4   79.08    7.66
  -5   0  -4   76.81    8.45
  -5   0   4   78.95    7.85
  -5   0  -4   92.96    5.11
   5   0   4   84.68    4.14
   5   0  -4   80.54    5.18
  -5   0   4   88.45    6.32
  -5   0  -4   93.30    6.24
  -5   0   4   90.66    4.98
   5   0  -4   97.74    7.57
  -6   0  -4  221.79   10.52
  -6   0   4  239.57   11.10
  -6   0  -4  222.56   12.14
   6   0  -4  248.34   12.16
  -6   0  -4  239.61    9.06
  -6   0  -4  248.46   14.05
  -6   0   4  239.23   13.05
   6   0  -4  242.33    9.18
  -7   0  -4    5.14    2.78
  -7   0   4    4.89    4.74
  -7   0  -4    0.81    4.97
  -7   0   4    3.31    3.68
  -7   0  -4    1.23    4.45
  -7   0  -4    0.10    3.41
   7   0  -4    1.22    2.56
   7   0  -4    1.75    3.45
  -8   0  -4  427.20   14.53
   8   0  -4  411.73   14.08
   8   0  -4  370.26   17.16
  -8   0  -4  353.14   19.67
  -8   0  -4  381.37   18.68
  -8   0   4  434.37   19.32
  -8   0  -4  416.09   16.85
  -8   0   4  405.93   16.05
  -9   0   4   60.66    9.44
  -9   0  -4   57.55   10.10
  -9   0   4   48.32    7.36
   9   0  -4   52.25    6.08
   9   0  -4   70.06    9.95
  -9   0  -4   55.80   10.80
 -10   0   4   -5.24    5.45
 -10   0  -4   -6.35    6.31
 -10   0   4    5.63    5.46
 -10   0  -4    5.43    7.17
 -11   0   4    4.29    6.22
 -11   0   4    3.77    6.49
 -11   0  -4    8.87    8.84
 -11   0  -4  -13.86    8.16
 -12   0   4 1092.57   36.98
 -12   0  -4 1087.85   42.09
 -12   0   4 1116.31   42.28
 -13   0  -4    1.03   11.55
 -13   0   4  -12.83    7.19
   0  -1  -4    3.60    2.78
   0   1   4    1.40    2.03
   0  -1  -4    1.39    2.26
   0  -1   4    1.05    1.78
   0   1   4   -0.56    1.39
   0   1  -4   -8.20    3.24
   0  -1  -4    2.25    2.90
   0   1  -4    3.93    3.34
   0  -1   4    2.69    2.34
   1   1  -4    3.77    2.98
  -1  -1  -4    2.62    3.03
  -1  -1  -4    6.24    3.06
  -1  -1  -4    3.21    2.55
   1   1  -4    6.59    3.59
  -1   1   4    5.15    2.24
   1  -1   4    5.04    2.01
   1  -1   4    6.51    2.63
  -1   1   4    3.22    1.81
  -1   1   4    4.26    2.03
   1   1  -4    4.77    2.21
  -1  -1   4    4.30    2.54
   1  -1  -4    2.72    2.96
   1  -1  -4    2.33    2.05
   1  -1  -4    8.67    3.20
  -1   1  -4    0.50    3.56
   1   1   4    1.10    1.99
   1  -1  -4    3.20    2.42
  -1   1  -4    1.48    3.00
  -1  -1   4    3.93    2.17
   1   1   4    4.10    0.94
  -2   1   4   56.78    4.46
  -2   1   4   53.55    3.83
   2   1  -4   55.42    4.49
  -2  -1  -4   62.41    5.69
   2   1  -4   57.32    6.60
   2  -1   4   59.31    4.26
   2  -1   4   63.87    5.26
  -2   1   4   58.35    5.16
   2   1  -4   62.88    5.93
  -2  -1  -4   51.23    4.68
   2  -1  -4   65.48    4.62
   2  -1  -4   55.13    6.40
   2  -1  -4   51.67    4.71
  -2   1  -4   48.71    5.99
  -2  -1   4   50.54    4.76
   2   1   4   63.77    3.79
  -2  -1   4   51.47    5.12
  -2  -1   4   51.86    3.72
  -2   1  -4   64.40    6.16
  -2   1  -4   58.34    4.17
   3   1  -4   56.26    4.21
  -3  -1  -4   61.11    6.53
   3  -1   4   59.40    5.16
  -3   1   4   60.60    5.03
  -3   1   4   66.29    4.67
  -3  -1  -4   58.63    5.70
   3   1  -4   52.73    5.71
   3  -1   4   52.19    3.78
  -3   1   4   52.15    5.73
  -3  -1  -4   57.99    2.64
   3  -1  -4   63.18    5.08
  -3  -1   4   64.40    6.45
   3   1   4   52.90    3.33
  -3  -1   4   59.47    4.07
  -3  -1   4   57.83    4.88
  -3   1  -4   65.14    7.31
  -3  -1   4   51.86    4.86
  -3   1  -4   67.70    5.02
  -3   1  -4   61.64    6.41
  -3   1  -4   48.49    5.43
   3  -1  -4   47.47    6.11
  -4  -1  -4    2.25    3.09
   4   1  -4    2.78    1.99
   4   1  -4    2.22    1.62
  -4  -1  -4   -1.93    2.53
   4  -1   4    4.15    2.85
  -4   1   4   -1.01    2.92
   4  -1   4    2.28    1.98
  -4  -1  -4   -1.61    1.43
   4  -1   4    4.35    1.82
  -4   1   4    2.20    2.53
   4  -1  -4    3.04    2.88
  -4   1  -4   -3.17    2.03
  -4  -1   4    1.70    3.24
  -4  -1   4    1.93    1.83
   4  -1  -4    1.93    3.75
  -4   1  -4    3.68    3.97
  -4  -1   4    1.03    2.26
  -4   1  -4    1.70    3.55
  -4   1  -4    5.23    3.27
  -4  -1   4    4.52    2.61
  -5  -1  -4   53.18    4.44
   5  -1   4   54.58    3.53
  -5   1   4   50.50    6.65
  -5   1   4   46.36    5.22
   5  -1   4   49.82    5.37
  -5  -1  -4   59.63    7.63
   5   1  -4   51.34    5.06
   5  -1   4   56.43    4.69
  -5  -1  -4   60.43    6.77
   5   1  -4   54.84    3.55
  -5  -1  -4   62.14    3.66
  -5   1  -4   48.76    7.24
  -5  -1   4   58.93    5.11
  -5  -1   4   58.84    5.74
   5  -1  -4   44.21    4.94
   5  -1  -4   41.43    6.51
  -5   1  -4   58.69    5.33
  -5  -1   4   48.06    6.64
  -5   1  -4   53.53    6.34
  -5  -1   4   44.65    3.85
  -5   1  -4   49.98    6.64
  -6  -1  -4  138.41    7.37
   6  -1   4  143.28    6.51
  -6   1   4  131.00    8.30
   6   1  -4  144.57    6.26
  -6  -1  -4  141.10    9.89
   6   1  -4  158.23    8.18
   6  -1   4  139.68    8.79
  -6   1   4  149.33   10.42
  -6  -1  -4  155.71   12.90
  -6  -1  -4  144.06    6.31
  -6   1  -4  143.42    7.89
  -6  -1   4  154.62    7.25
  -6   1  -4  134.60    9.88
  -6  -1   4  133.88    8.16
   6  -1  -4  148.36    8.46
  -6  -1   4  142.64   10.04
  -6   1  -4  167.69   11.87
   6  -1  -4  143.99   10.64
  -6   1  -4  148.69    9.57
  -7   1   4   63.60    8.41
  -7  -1  -4   45.03    8.03
  -7  -1  -4   69.36    8.19
   7  -1   4   59.79    6.94
  -7   1   4   51.82    6.45
   7   1  -4   57.58    6.36
  -7  -1  -4   56.20    5.99
  -7   1  -4   35.67    7.60
  -7   1  -4   55.56    6.08
  -7  -1   4   47.35    6.17
  -7   1  -4   64.54    7.89
  -7   1  -4   60.06    8.21
  -7  -1   4   52.36    7.73
   7  -1  -4   66.25    8.87
   7  -1  -4   48.65    5.79
  -8   1   4   -0.10    3.99
  -8  -1  -4    7.10    5.42
  -8  -1  -4   12.26    5.34
  -8   1   4    1.57    3.63
  -8   1  -4    0.83    5.10
   8  -1  -4   -5.71    2.95
   8  -1  -4   -3.34    4.43
  -8   1  -4    3.84    4.30
  -8   1  -4    2.27    3.67
  -8  -1   4    1.06    3.48
  -8   1  -4    1.82    5.42
  -8  -1   4   -0.41    4.23
  -9   1   4    9.44    6.07
  -9   1   4    4.20    4.90
  -9  -1  -4    7.38    6.78
  -9  -1  -4   -0.36    5.27
   9  -1  -4    1.06    3.73
  -9   1  -4    8.00    7.62
  -9  -1   4    2.81    3.91
  -9   1  -4    0.17    4.55
  -9  -1   4    6.27    4.97
  -9   1  -4   -1.18    3.96
   9  -1  -4   -2.00    4.80
  -9   1  -4    0.42    5.65
 -10   1   4   36.72    9.08
 -10  -1  -4   27.14    8.46
 -10   1   4   27.42    7.34
 -10  -1  -4   25.50    8.65
 -10   1  -4   40.77   10.60
 -10   1  -4   32.14    8.95
 -10  -1   4   13.97    6.61
  10  -1  -4   24.57    5.79
 -10  -1   4   24.99    6.46
  10  -1  -4   11.12    7.11
 -11   1   4   -6.58    6.50
 -11  -1  -4    3.76    8.38
 -11   1   4  -15.29    5.23
 -11  -1  -4   -7.60    5.98
 -11  -1   4   -2.62    6.06
 -11   1  -4   -8.27    8.20
 -11  -1   4    6.13    6.84
 -11   1  -4   -1.17    7.58
 -12  -1  -4   56.97   13.81
 -12  -1  -4   64.86   22.64
 -12   1   4   77.23   11.68
 -12  -1   4   47.71   10.38
 -12   1  -4   42.42   13.16
 -12  -1   4   39.84   11.52
 -13  -1  -4    8.14   11.39
 -13   1   4   -0.86    7.08
 -13  -1   4   -6.99    7.99
 -13   1  -4    8.87   12.99
   0   2   4 9092.67  184.81
   0   2  -4 9019.79  189.23
   0   2  -4 9138.30  187.73
   0  -2  -4 9035.48  189.40
   0  -2   4 9351.02  188.22
   0  -2   4 9027.32  185.82
   0  -2  -4 9405.61  185.35
   0  -2  -4 9110.41  185.75
   1   2  -4    5.68    3.47
   1  -2   4   -0.78    2.12
  -1   2   4    6.44    2.08
  -1  -2  -4    4.43    2.31
   1  -2   4    5.29    2.93
  -1  -2  -4   -0.80    3.06
  -1  -2  -4    3.72    2.33
  -1   2   4    3.10    2.34
   1  -2   4    2.59    2.01
   1   2  -4    1.19    2.82
  -1   2  -4    7.58    4.26
  -1   2  -4    3.01    3.26
  -1  -2   4    3.66    2.73
   1  -2  -4   -0.82    2.49
   1  -2  -4    7.82    3.83
   1   2   4    3.07    1.62
   1  -2  -4    3.35    2.21
  -1  -2   4    2.06    2.18
   2  -2   4  316.97   10.33
   2   2  -4  298.09   11.61
  -2   2   4  323.70    9.93
   2   2  -4  303.85    8.42
   2  -2   4  289.81    9.88
   2   2  -4  310.89   12.70
  -2   2   4  286.04   11.10
  -2  -2  -4  315.25    7.02
  -2  -2  -4  303.67    9.85
   2  -2   4  316.32   12.04
  -2  -2  -4  312.09   12.46
  -2  -2  -4  301.77   10.63
  -2  -2   4  299.02   11.29
  -2   2  -4  312.07   13.04
  -2   2  -4  315.65   11.96
  -2  -2   4  300.55    9.88
   2  -2  -4  295.49   10.70
  -2   2  -4  313.77   10.96
   2  -2  -4  305.56   13.71
   3  -2   4   64.21    5.73
   3   2  -4   62.92    2.55
   3  -2   4   58.63    4.90
  -3  -2  -4   59.46    5.32
   3   2  -4   68.45    6.41
  -3  -2  -4   51.79    5.53
  -3   2   4   66.08    6.63
   3  -2   4   63.98    6.24
  -3  -2  -4   71.97    2.56
  -3   2   4   72.91    5.76
  -3  -2  -4   67.56    2.31
   3  -2  -4   74.58    8.58
   3  -2  -4   67.37    6.11
  -3   2  -4   76.04    7.00
  -3   2  -4   57.06    6.89
  -3  -2   4   71.77    6.08
  -3  -2   4   77.51    7.19
  -3   2  -4   74.91    6.19
  -3  -2   4   65.90    4.65
  -3   2  -4   63.92    7.23
  -4  -2  -4 4183.40   83.22
   4   2  -4 4180.02   82.64
   4  -2   4 4004.65   87.43
  -4  -2  -4 4069.55   87.51
   4  -2   4 4048.39   88.04
  -4   2   4 4073.25   87.30
  -4   2   4 4107.62   90.31
   4  -2   4 4117.16   85.88
  -4  -2  -4 4148.00   89.20
  -4  -2   4 4067.25   85.30
  -4   2  -4 3999.81   90.60
  -4   2  -4 4070.47   87.47
  -4  -2   4 4001.40   87.20
   4  -2  -4 4098.19   93.53
  -4   2  -4 4160.45   92.42
   4  -2  -4 4155.68   88.20
  -4  -2   4 3915.31   89.87
  -4   2  -4 4131.48   90.10
  -5   2   4   26.36    5.70
  -5   2   4   31.04    4.67
  -5  -2  -4   22.83    4.79
   5  -2   4   27.51    3.45
  -5  -2  -4   24.57    4.67
   5  -2   4   29.11    4.51
  -5  -2  -4   21.45    2.75
   5  -2   4   16.84    4.00
  -5   2  -4   34.54    6.88
  -5   2  -4   19.35    5.36
  -5  -2   4   25.62    4.07
   5  -2  -4   28.68    4.85
  -5  -2   4   24.17    4.41
  -5  -2   4   18.47    4.90
  -5  -2   4   20.37    3.09
  -5   2  -4   16.75    4.89
  -5   2  -4   32.56    4.97
   5  -2  -4   13.30    5.51
  -6  -2  -4  145.74    9.47
  -6   2   4  116.00   10.82
  -6   2   4  143.81    8.89
  -6  -2  -4  138.93   11.45
   6  -2   4  136.21    7.71
   6  -2   4  132.05    8.68
   6  -2   4  150.63    6.68
  -6   2  -4  147.70   10.66
   6  -2  -4  158.02    9.23
  -6  -2   4  141.16    7.44
  -6  -2   4  148.23    9.03
  -6   2  -4  126.66    8.48
   6  -2  -4  120.53   11.96
  -6  -2   4  145.51   11.92
  -6   2  -4  138.88   11.70
  -6   2  -4  126.25   12.17
   7  -2   4   84.90    8.06
  -7   2   4   82.43    8.12
  -7  -2  -4   83.72    9.08
  -7   2   4   72.48    9.44
  -7  -2  -4   80.28   10.08
  -7   2  -4   74.25    7.68
  -7   2  -4   92.26   10.37
  -7  -2   4   74.23    7.41
   7  -2  -4   89.28   11.58
  -7   2  -4   92.63   10.26
  -7  -2   4   79.22    9.23
   7  -2  -4   92.66    8.56
  -7   2  -4   65.67   10.01
   8  -2   4   87.51    9.01
  -8   2   4   83.78   10.87
  -8   2   4   76.30    8.71
  -8  -2  -4   84.39    9.93
  -8  -2  -4   98.20   11.78
  -8   2  -4   82.56   11.20
  -8   2  -4   85.92   10.65
   8  -2  -4   91.95   12.34
  -8   2  -4   86.25    8.75
   8  -2  -4   76.31    8.49
  -8   2  -4   94.64   10.97
  -8  -2   4  110.05   11.88
  -8  -2   4   84.74    8.64
  -9   2   4   15.50    5.63
  -9  -2  -4   -3.41    4.69
  -9   2   4   -0.68    5.58
  -9  -2  -4   -2.17    4.50
   9  -2   4    5.37    4.89
  -9   2  -4    0.43    6.22
  -9   2  -4   -3.13    4.20
   9  -2  -4    2.37    4.57
  -9   2  -4    6.74    5.70
  -9  -2   4    2.86    4.67
  -9  -2   4  -10.77    3.94
   9  -2  -4   -1.92    5.77
  -9   2  -4   -0.92    5.79
 -10  -2  -4  805.57   32.92
 -10   2   4  789.07   32.49
 -10  -2  -4  830.27   30.99
 -10   2   4  852.01   29.60
 -10   2  -4  865.90   27.69
 -10   2  -4  864.24   35.50
 -10  -2   4  829.36   27.88
 -10   2  -4  847.09   32.33
  10  -2  -4  798.94   27.30
 -10   2  -4  788.90   32.80
  10  -2  -4  797.99   33.71
 -10  -2   4  823.54   32.10
 -11  -2  -4   10.05    8.10
 -11   2   4    7.61    8.52
 -11   2   4    6.21    7.67
 -11  -2  -4    9.67    8.60
 -11   2   4  -10.46    6.36
 -11   2  -4   11.35    9.28
  11  -2  -4    2.03    6.54
 -11   2  -4    6.24    9.91
 -11  -2   4    5.16    7.42
 -11  -2   4   -9.36    6.19
  11  -2  -4    5.49    7.73
 -12  -2  -4  145.77   17.73
 -12   2   4  111.83   14.98
 -12  -2   4  119.63   17.08
 -12  -2   4  124.69   13.66
  12  -2  -4  106.96   19.43
 -12   2  -4  108.84   17.45
 -13   2   4  -14.55    8.92
 -13  -2  -4    2.89   11.22
 -13  -2   4   47.30   10.79
 -13   2  -4   22.92   13.93
   0  -3  -4   -1.42    3.57
   0  -3   4   -1.28    1.53
   0  -3   4   -2.00    3.01
   0   3   4    2.45    1.92
   0   3   4    0.52    2.27
   0  -3   4    1.99    2.46
   0   3  -4    0.06    2.87
   0  -3  -4   -0.42    2.40
   0   3  -4    0.03    3.45
   1   3  -4   15.00    4.34
  -1  -3  -4   12.95    2.20
  -1   3   4   11.30    3.53
  -1  -3  -4   15.19    3.26
   1  -3   4   14.23    2.81
   1  -3   4    1.80    3.67
  -1   3   4   14.22    2.96
  -1  -3  -4   19.72    4.95
   1   3  -4   13.65    3.80
   1  -3   4    9.07    3.15
   1  -3  -4   12.17    3.19
   1  -3  -4   16.42    4.72
  -1  -3   4   10.16    3.24
   1   3   4   19.26    2.68
  -1   3  -4   18.92    4.58
  -1  -3   4   10.95    4.23
  -1   3  -4   14.71    3.83
   2  -3   4   29.68    5.41
  -2   3   4   34.25    4.11
   2  -3   4   46.74    4.79
  -2  -3  -4   39.55    3.77
  -2  -3  -4   33.26    5.19
   2   3  -4   41.14    5.90
   2  -3   4   32.36    4.39
   2   3  -4   28.74    4.52
  -2   3   4   37.05    5.03
  -2  -3  -4   31.64    3.67
  -2   3  -4   31.47    4.72
  -2  -3   4   41.07    5.53
  -2   3  -4   29.37    5.34
   2  -3  -4   28.01    6.05
  -2   3  -4   28.43    5.04
  -2  -3   4   30.52    4.19
   2  -3  -4   35.24    4.75
  -3  -3  -4    4.01    2.27
   3  -3   4    3.82    3.05
  -3  -3  -4    4.32    3.41
   3   3  -4    1.76    3.27
   3  -3   4    3.03    3.71
  -3   3   4    2.92    3.85
   3  -3   4   -1.48    2.62
  -3  -3  -4    2.07    1.60
  -3  -3  -4    1.91    2.30
  -3   3   4    2.38    2.86
  -3  -3   4   -1.16    3.07
  -3  -3   4    4.51    2.66
  -3   3  -4    0.48    3.09
  -3   3  -4    3.06    3.85
   3  -3  -4    1.43    2.98
  -3   3  -4    0.24    2.99
   3  -3  -4   -0.20    4.76
  -4  -3  -4   28.99    4.14
   4  -3   4   33.47    5.25
  -4  -3  -4   30.13    2.89
  -4   3   4   28.26    4.93
   4  -3   4   26.58    5.56
  -4  -3  -4   40.59    5.13
  -4  -3  -4   32.81    5.42
  -4   3   4   25.11    5.96
   4  -3   4   24.87    4.25
  -4   3  -4   28.80    6.23
  -4  -3   4   24.12    4.41
  -4   3  -4   21.22    4.62
  -4   3  -4   27.73    6.49
  -4   3  -4   36.91    6.38
   4  -3  -4   29.28    5.47
   4  -3  -4   20.56    6.98
  -4  -3   4   30.15    5.79
  -4  -3   4   27.46    3.85
  -5  -3  -4   79.24    7.07
  -5   3   4   72.16    7.15
   5  -3   4   61.60    6.78
   5  -3   4   63.71    6.06
   5  -3   4   67.41    7.44
  -5   3   4   77.67    9.06
  -5  -3  -4   76.34    7.94
  -5  -3  -4   78.01    7.73
  -5   3  -4   73.19    9.07
   5  -3  -4   80.90   10.86
  -5  -3   4   68.56    5.18
   5  -3  -4   70.28    7.55
  -5  -3   4   62.73    6.40
  -5   3  -4   48.84    8.17
  -5  -3   4   61.83    8.39
  -5   3  -4   73.57    7.43
  -5   3  -4   70.09    8.18
   6  -3   4  149.39    9.37
  -6  -3  -4  132.28    8.91
   6  -3   4  134.61    7.53
   6  -3   4  135.55    9.37
  -6  -3  -4  155.44   10.18
  -6   3   4  133.96   12.19
  -6   3   4  161.20    9.82
  -6  -3   4  114.43   11.11
   6  -3  -4  160.32   10.62
  -6   3  -4  138.52   12.59
  -6  -3   4  138.04    9.24
  -6   3  -4  152.36   14.07
  -6   3  -4  141.92   11.34
   6  -3  -4  126.32   13.93
  -6   3  -4  135.60    9.31
  -6  -3   4  130.87    8.96
  -7  -3  -4   47.88    7.80
  -7  -3  -4   47.98    7.06
  -7   3   4   44.46    8.18
  -7   3   4   50.62    7.13
   7  -3   4   31.36    5.56
   7  -3   4   32.03    6.46
  -7  -3   4   32.04    5.88
  -7   3  -4   43.70    8.34
  -7   3  -4   31.63    8.46
   7  -3  -4   39.93    6.98
   7  -3  -4   43.95    9.58
  -7   3  -4   33.78    7.84
  -7  -3   4   33.92    6.80
  -7   3  -4   34.17    6.27
   8  -3   4   31.13    6.88
  -8  -3  -4   22.97    6.18
  -8   3   4   17.81    7.52
  -8   3   4   28.48    6.27
  -8  -3  -4   19.34    6.52
  -8  -3   4   21.94    6.82
  -8  -3   4   23.15    5.81
  -8   3  -4   20.52    6.93
   8  -3  -4   21.11    8.60
  -8   3  -4   31.82    6.68
   8  -3  -4   23.96    6.40
  -8   3  -4   20.80    7.61
  -8   3  -4   19.66    7.18
   9  -3   4    8.04    5.43
  -9   3   4   12.32    7.28
  -9  -3  -4   -0.20    5.18
  -9   3   4    9.82    5.70
  -9  -3  -4    3.07    5.12
  -9   3  -4   12.64    5.62
  -9  -3   4    1.38    4.04
   9  -3  -4    9.45    5.63
  -9   3  -4    2.61    5.74
  -9   3  -4    2.30    6.26
  -9  -3   4   11.55    6.71
  -9   3  -4    1.50    6.23
   9  -3  -4    3.50    7.00
 -10   3   4    2.59    6.31
 -10   3   4    6.24    8.23
  10  -3   4   12.85    7.64
 -10   3   4    4.94    7.58
 -10  -3  -4    3.69    5.98
 -10   3  -4   21.38   10.01
 -10  -3   4   17.94    7.45
  10  -3  -4   24.72    8.16
 -10  -3   4   12.24    6.18
 -10   3  -4   -7.70    5.61
 -10   3  -4    4.54    6.12
 -10   3  -4   19.23    9.16
  10  -3  -4   17.36    8.40
  11  -3   4    1.54    8.85
 -11   3   4   -7.69    8.75
 -11   3   4   -5.27    8.95
 -11  -3  -4    0.65    7.37
 -11   3   4   -4.91    8.76
 -11   3  -4    2.77   10.49
  11  -3  -4   -0.54    9.00
 -11   3  -4    2.03   11.53
 -11  -3   4    8.20    7.15
  11  -3  -4    0.36    8.02
 -11  -3   4   -3.40    6.91
 -11   3  -4    3.35    6.79
 -12   3   4   99.04   13.54
 -12  -3   4   63.76   10.80
 -12   3  -4   66.81   15.54
  12  -3  -4   90.40   13.26
   0  -4   4  580.30   18.60
   0   4   4  567.34   16.60
   0  -4   4  628.34   15.80
   0   4   4  579.65   18.69
   0  -4   4  578.59   21.12
   0  -4  -4  573.71   21.42
   0  -4  -4  593.03   17.77
   0   4  -4  585.42   19.11
   0   4  -4  608.89   18.08
   1  -4   4    7.96    3.65
   1  -4   4    3.13    4.05
  -1  -4  -4    8.23    2.95
  -1   4   4    6.35    3.65
  -1  -4  -4    8.25    4.12
  -1   4   4    9.53    3.16
   1   4  -4    9.84    3.30
   1   4  -4   13.90    4.22
   1  -4   4    3.99    2.64
  -1   4  -4    3.13    3.45
  -1  -4   4    9.22    2.14
   1  -4  -4   12.28    4.85
  -1   4  -4   12.00    3.59
  -1  -4   4    6.59    3.37
  -1  -4   4    5.98    4.23
   1   4   4    2.35    2.50
   1  -4  -4    6.24    3.18
  -2  -4  -4 1286.43   31.14
   2  -4   4 1282.38   31.68
   2  -4   4 1256.32   35.81
   2   4  -4 1305.72   33.75
   2  -4   4 1278.57   36.35
  -2   4   4 1269.44   35.02
  -2   4   4 1313.82   32.06
  -2  -4  -4 1298.57   35.40
   2  -4   4 1243.84   33.08
   2   4  -4 1294.39   32.24
   2  -4  -4 1284.49   32.94
  -2   4  -4 1290.29   33.45
  -2  -4   4 1310.91   32.76
  -2   4  -4 1275.16   34.31
  -2   4  -4 1225.12   34.92
  -2  -4   4 1291.77   35.64
   2  -4  -4 1308.78   38.08
  -3  -4  -4   10.51    3.34
  -3   4   4   15.13    4.91
   3  -4   4   12.38    4.81
  -3  -4  -4   12.28    4.47
   3  -4   4   16.56    4.13
   3  -4   4   26.94    6.39
  -3   4   4   14.91    3.94
   3   4  -4    6.25    3.27
   3  -4   4   15.43    4.14
  -3   4  -4   21.71    5.16
   3  -4  -4   19.94    4.72
  -3  -4   4   16.19    4.04
  -3  -4   4   20.48    5.26
  -3   4  -4   12.80    4.62
   3  -4  -4   10.40    5.52
  -3   4  -4   30.94    6.20
   4  -4   4   70.28    7.53
   4  -4   4   73.64    9.18
  -4   4   4   55.08    8.25
   4  -4   4   70.58    9.79
  -4  -4  -4   59.11    5.52
   4  -4   4   82.30    7.70
  -4   4   4   68.55    7.22
  -4  -4  -4   77.35    8.09
  -4  -4   4   52.23    6.66
  -4   4  -4   80.14    9.32
  -4  -4   4   63.19    6.11
  -4   4  -4   83.06    8.60
   4  -4  -4   72.28    7.70
   4  -4  -4   61.64    9.71
  -4   4  -4   75.05    8.42
   5  -4   4   22.31    4.77
  -5  -4  -4   11.90    4.03
  -5  -4  -4   14.95    4.79
  -5   4   4   12.64    6.24
  -5  -4  -4   14.01    3.63
  -5   4   4   13.22    4.86
   5  -4   4   28.75    7.70
   5  -4   4   23.37    6.05
   5  -4   4   15.26    4.97
  -5   4  -4   17.03    5.86
  -5   4  -4   23.64    6.05
   5  -4  -4   17.64    5.32
  -5  -4   4   18.57    3.87
  -5  -4   4   15.54    4.71
  -5   4  -4   14.00    4.90
  -5  -4   4   10.06    5.55
   5  -4  -4   17.63    6.99
  -5   4  -4   18.77    6.35
  -6   4   4  178.64   11.68
   6  -4   4  190.00   12.02
   6  -4   4  189.41   10.41
   6  -4   4  178.68   12.15
  -6   4   4  188.21   15.52
  -6  -4   4  172.44   10.72
  -6   4  -4  157.71   15.42
   6  -4  -4  205.07   18.19
  -6  -4   4  200.20   13.58
  -6   4  -4  173.17   15.03
  -6   4  -4  189.18   12.28
   6  -4  -4  173.65   11.56
  -6   4  -4  183.48   12.58
   7  -4   4   -2.06    3.04
   7  -4   4    2.02    4.47
  -7   4   4    0.85    5.31
   7  -4   4    4.65    4.36
  -7   4   4    2.04    4.45
  -7   4  -4    7.92    4.78
  -7  -4   4    3.29    4.41
  -7   4  -4    0.05    5.24
   7  -4  -4   -4.70    4.58
   7  -4  -4    9.87    7.67
  -7   4  -4    2.46    4.91
  -7   4  -4   -2.69    4.89
  -7  -4   4   -1.77    4.67
  -8   4   4  276.12   16.69
   8  -4   4  278.25   15.39
  -8   4   4  254.99   18.19
  -8   4   4  246.45   15.49
  -8   4  -4  270.63   15.72
  -8  -4   4  251.16   16.79
  -8   4  -4  339.86   20.32
  -8  -4   4  265.51   13.90
   8  -4  -4  259.33   15.31
  -8   4  -4  272.50   18.64
   8  -4  -4  289.32   20.89
  -8   4  -4  279.56   16.98
  -9   4   4   13.92    7.04
  -9   4   4   26.62    8.49
   9  -4   4    9.36    7.41
  -9   4   4   50.95   10.71
  -9  -4   4   34.56    7.44
  -9   4  -4   22.01    9.68
  -9   4  -4   36.34    9.32
   9  -4  -4   31.54   10.36
   9  -4  -4   45.69   10.14
  -9   4  -4   30.32    9.24
  -9  -4   4   34.49    8.93
  -9   4  -4   26.63    7.11
  10  -4   4    0.02    7.49
 -10   4   4   -4.67    7.14
 -10   4   4    0.36    7.08
 -10   4   4  -16.56    7.10
 -10  -4   4    8.08    6.81
 -10   4  -4    2.43    7.12
  10  -4  -4    2.70    7.99
 -10   4  -4    9.88    7.41
 -10   4  -4   13.60   10.76
  10  -4  -4   14.98   10.08
 -10   4  -4    1.57    9.20
 -10  -4   4    0.35    6.77
 -11   4   4   26.09   10.27
  11  -4   4   -5.56    9.41
 -11   4  -4    3.59   10.30
 -11   4  -4    0.38    8.84
 -11  -4   4    1.79    7.34
 -11   4  -4    4.57    9.13
  11  -4  -4   11.61   10.07
 -12   4   4 1051.64   37.30
 -12   4  -4  850.67   38.95
 -12   4  -4  811.44   33.71
  12  -4  -4  820.08   34.39
   0  -5  -4   -0.58    2.82
   0   5  -4    3.05    3.24
   0  -5   4   -6.77    3.67
   0  -5  -4    3.33    4.54
   0  -5   4    4.42    2.57
   0  -5   4    1.75    3.49
   0   5  -4    1.13    2.58
   0   5   4    1.11    2.62
   1  -5   4    4.06    4.73
  -1   5   4    8.62    3.50
  -1   5   4   15.45    4.79
   1  -5   4    8.07    4.11
   1  -5   4   18.38    3.78
   1  -5   4    9.51    4.18
  -1  -5  -4    7.51    3.43
   1   5  -4   11.42    3.39
  -1  -5  -4   11.05    5.05
   1   5  -4   12.82    3.84
   1  -5  -4    7.92    5.59
  -1  -5   4    4.05    5.29
   1  -5  -4    8.77    4.05
  -1   5  -4    9.88    4.08
  -1  -5   4   14.49    4.83
  -1   5  -4    9.42    3.73
  -2   5   4   22.26    5.03
  -2  -5  -4   15.02    5.23
   2  -5   4   23.16    4.53
   2  -5   4   28.69    6.91
  -2  -5  -4   31.66    4.70
   2  -5   4   25.43    5.19
   2   5  -4   19.45    4.03
   2  -5   4   28.10    6.38
  -2   5   4   29.10    6.76
   2  -5  -4   19.60    4.78
  -2   5  -4   23.17    5.22
  -2   5  -4   25.24    4.95
   2  -5  -4   25.77    6.96
  -2  -5   4   26.34    6.64
  -2  -5   4   36.91    5.92
  -3  -5  -4   20.45    5.46
   3  -5   4   23.57    6.60
  -3  -5  -4   23.32    5.43
  -3  -5  -4   13.48    3.72
  -3   5   4   22.94    5.01
   3  -5   4   18.28    6.28
  -3   5   4   22.10    6.12
   3  -5   4   13.02    4.63
   3  -5   4   23.67    5.11
  -3   5  -4   24.52    5.85
  -3   5  -4   17.97    4.74
  -3  -5   4   10.95    5.11
   3  -5  -4   25.71    7.67
  -3   5  -4   18.09    5.17
   3  -5  -4   18.83    5.27
  -3  -5   4   26.55    5.22
  -4   5   4    6.29    5.17
   4  -5   4    5.48    4.45
  -4   5   4    7.33    4.18
  -4  -5  -4    9.03    4.59
   4  -5   4   -1.33    5.43
  -4  -5  -4   12.95    4.40
   4  -5   4    6.45    5.19
   4  -5   4    7.61    4.35
   4  -5  -4   11.10    5.14
  -4  -5   4    6.27    3.92
  -4   5  -4    8.06    4.55
   4  -5  -4   -0.31    5.85
  -4   5  -4    4.95    4.94
  -4   5  -4   10.62    4.99
  -4  -5   4    4.80    4.04
   5  -5   4   15.79    5.32
   5  -5   4    3.72    4.12
   5  -5   4    2.76    5.08
   5  -5   4    4.80    6.36
  -5   5   4   19.95    6.69
  -5   5   4   12.89    4.99
  -5   5  -4   17.54    6.40
  -5   5  -4    3.62    4.83
   5  -5  -4   16.56    7.11
  -5  -5   4    8.38    5.56
   5  -5  -4   14.80    5.49
  -5  -5   4    9.64    3.96
  -5   5  -4    9.97    5.31
  -5  -5   4    7.70    4.62
   6  -5   4   83.98    8.78
  -6   5   4  107.10   12.98
  -6   5   4   99.10   10.20
   6  -5   4   97.47   11.45
  -6   5   4  114.10   13.88
   6  -5   4   96.94   10.35
   6  -5  -4   83.93   11.02
  -6   5  -4   76.84    9.51
   6  -5  -4   80.02    9.33
  -6  -5   4   84.89   10.59
   6  -5  -4   75.12   12.55
  -6   5  -4   94.86   11.82
  -6   5  -4   79.69    9.94
   7  -5   4   37.77    8.47
  -7   5   4   22.01    6.91
   7  -5   4   21.52    7.12
   7  -5   4   41.30    6.89
  -7   5   4   49.95    8.42
  -7   5   4   22.79    7.95
   7  -5  -4   31.17    7.40
  -7   5  -4   38.51    9.12
  -7  -5   4   33.65    6.86
   7  -5  -4   20.85    7.90
  -7   5  -4   34.52    8.30
  -7  -5   4   25.54    8.01
  -7   5  -4   25.43    6.98
   7  -5  -4   39.33   10.50
  -7   5  -4   17.24    7.89
  -8   5   4    1.71    7.20
   8  -5   4    1.01    7.82
  -8   5   4    1.80    8.56
  -8   5   4   13.67    6.88
   8  -5  -4    7.66    7.28
  -8  -5   4   10.63    6.84
  -8   5  -4   -0.66    6.71
  -8   5  -4   14.28    7.70
   8  -5  -4   -0.92    7.62
  -8   5  -4    2.89    7.06
  -8  -5   4   10.43    5.85
   8  -5  -4   -2.02    7.98
  -8   5  -4    0.38    6.52
  -9   5   4    4.23    8.47
   9  -5   4    2.70    7.91
  -9   5   4    2.87    8.16
   9  -5  -4   -2.33    9.54
  -9   5  -4   -2.18    8.23
  -9  -5   4   10.82    7.16
   9  -5  -4   12.82    9.91
  -9   5  -4   -7.69    8.60
  -9   5  -4   -0.11    7.06
  -9  -5   4   -5.51    5.92
  -9   5  -4    3.34    8.44
 -10   5   4    2.93   10.10
  10  -5   4   12.17    9.32
 -10   5  -4   26.22   10.03
 -10   5  -4   28.05   11.70
 -10   5  -4   48.10   13.61
  10  -5  -4   23.31   11.37
 -10   5  -4   12.90    9.96
 -10  -5   4   25.64    8.33
  11  -5   4    3.84   10.65
 -11   5   4  -19.92    8.70
 -11   5  -4   -5.55   11.81
 -11   5  -4    6.16    8.98
  11  -5  -4    2.29    9.26
   0  -6  -4 2176.75   51.38
   0  -6  -4 2097.72   57.73
   0  -6  -4 2009.40   57.50
   0  -6   4 2122.03   54.14
   0  -6   4 2131.09   58.78
   0   6   4 2245.94   51.79
  -1   6   4    4.12    3.97
  -1  -6  -4    7.15    3.80
  -1  -6  -4   -3.43    4.71
  -1  -6  -4    3.37    4.81
   1  -6   4   -6.75    3.40
   1  -6   4   -2.86    4.11
   1  -6   4    0.10    5.03
   1  -6  -4    2.73    5.41
  -1  -6   4    7.35    4.38
   1  -6  -4   -3.76    3.43
  -1  -6   4    0.02    4.99
   1  -6  -4    3.58    5.39
   2  -6   4  185.83   13.18
  -2  -6  -4  200.12   13.43
   2  -6   4  176.04   10.01
  -2   6   4  178.79   11.08
  -2  -6  -4  173.89   12.95
  -2   6   4  168.14   14.32
  -2  -6  -4  185.32   10.10
   2  -6   4  158.75   15.34
   2  -6   4  174.56   12.18
   2  -6  -4  181.33   11.25
   2  -6  -4  197.07   16.84
  -2  -6   4  188.73   11.78
  -2  -6   4  176.57   13.23
   2  -6  -4  187.19   16.94
  -3   6   4   -3.74    5.19
   3  -6   4    2.97    4.83
  -3  -6  -4   -0.62    4.50
   3  -6   4    1.58    5.37
   3  -6   4    3.78    4.27
   3  -6   4   -0.37    5.85
  -3   6   4   -1.32    4.36
   3  -6  -4    2.66    4.39
  -3  -6   4    2.69    3.72
   3  -6  -4    6.22    6.21
  -3  -6   4   -1.44    4.10
  -3   6  -4    8.28    5.33
   3  -6  -4   -1.45    5.60
   4  -6   4 1481.68   44.83
   4  -6   4 1379.92   44.74
  -4  -6  -4 1428.20   41.00
  -4   6   4 1365.72   43.67
   4  -6   4 1316.34   39.13
  -4   6   4 1360.09   38.85
   4  -6   4 1361.85   38.04
  -4  -6   4 1421.46   42.32
  -4  -6   4 1401.02   38.20
  -4   6  -4 1382.84   41.14
   4  -6  -4 1335.83   38.83
   4  -6  -4 1409.16   44.51
   4  -6  -4 1369.94   46.36
   5  -6   4   -3.49    4.07
   5  -6   4   -1.58    6.03
  -5   6   4   -2.06    5.11
   5  -6   4    7.40    6.08
   5  -6   4    1.23    5.01
  -5   6   4   -0.95    6.44
  -5  -6   4   -4.63    5.31
  -5  -6   4   -1.71    3.79
   5  -6  -4    8.12    5.33
  -5   6  -4    3.03    6.03
   5  -6  -4    0.71    6.22
  -5   6  -4   -2.18    5.44
   5  -6  -4    4.39    5.96
  -5  -6   4   -0.24    4.53
  -6   6   4   50.27   10.97
   6  -6   4   38.24    9.09
  -6   6   4   52.65    9.60
   6  -6   4   55.64    8.36
   6  -6   4   44.53    8.07
  -6   6  -4   47.25    8.48
   6  -6  -4   12.75    6.97
   6  -6  -4   49.76   11.66
   6  -6  -4   51.96   10.55
  -6  -6   4   54.24   10.37
  -6   6  -4   52.98    9.98
   7  -6   4   17.45    8.84
   7  -6   4   18.82    6.45
   7  -6   4   27.15    8.63
  -7   6   4   30.87    9.58
  -7   6   4   13.00    8.61
  -7   6  -4   18.19    7.55
   7  -6  -4   26.36   10.19
  -7   6  -4   15.09    8.20
   7  -6  -4   19.74    8.73
   7  -6  -4   23.58    8.78
  -7  -6   4   25.79    7.50
  -7  -6   4   13.10    7.68
  -8   6   4   39.63   11.77
  -8   6   4   42.72   10.98
   8  -6   4   62.08   11.98
   8  -6  -4   65.68   12.83
  -8  -6   4   36.00    9.64
  -8   6  -4   25.69    9.83
   8  -6  -4   43.22   10.89
   8  -6  -4   34.68   11.65
  -8   6  -4   40.40   10.55
  -8  -6   4   59.79   10.17
  -9   6   4   -0.48    9.34
   9  -6   4   13.10    9.00
  -9  -6   4    6.93    6.72
  -9   6  -4   10.02   10.18
  -9   6  -4   20.18   10.70
   9  -6  -4    4.31    9.29
  10  -6   4  540.46   28.54
 -10   6   4  562.13   28.54
  10  -6  -4  520.74   28.62
 -10   6  -4  549.71   28.50
 -10   6  -4  510.91   30.18
   0  -7   4    3.03    5.46
   0  -7  -4    2.31    4.88
   0  -7  -4    0.18    5.48
   0  -7   4   -1.26    5.50
   0  -7  -4    5.61    4.28
  -1   7   4    1.70    4.46
  -1  -7  -4    1.68    6.13
  -1  -7  -4   -2.83    4.40
   1  -7   4    1.81    5.49
   1  -7   4    2.06    4.66
   1  -7  -4   -2.43    5.37
   1  -7  -4    5.97    5.99
   1  -7  -4    0.27    4.25
  -1  -7   4    0.30    4.35
  -1  -7   4    9.09    5.89
   2  -7   4   32.93    8.66
  -2   7   4   28.12    6.30
  -2  -7  -4   20.75    6.70
   2  -7   4   26.77    7.06
   2  -7  -4   51.81   10.61
   2  -7  -4   25.82    6.08
  -2  -7   4   31.52    7.18
  -2  -7   4   16.31    7.73
   2  -7  -4   14.65    7.98
   3  -7   4    5.26    5.98
   3  -7   4   -4.18    3.86
   3  -7   4    1.60    5.64
  -3   7   4    4.27    5.18
  -3  -7  -4    1.47    5.52
   3  -7   4    1.82    5.91
   3  -7  -4    4.99    6.09
   3  -7  -4   -7.11    5.19
   3  -7  -4   -7.40    4.40
  -3  -7   4    3.08    4.10
  -3  -7   4    5.09    6.45
  -4   7   4   21.34    7.22
   4  -7   4   24.63    6.93
   4  -7   4   15.85    7.99
  -4   7   4   31.02    8.97
   4  -7   4   18.83    7.72
  -4  -7  -4   15.67    5.63
  -4  -7  -4   25.77    7.26
   4  -7   4   12.82    7.73
   4  -7  -4   10.81    7.31
  -4  -7   4   19.51    6.34
   4  -7  -4   26.82    7.15
  -4  -7   4   17.97    7.36
   4  -7  -4   30.90    9.25
   5  -7   4   29.67    7.47
  -5   7   4   24.04    9.13
   5  -7   4   32.70    9.24
  -5   7   4   16.61    8.72
   5  -7   4   29.14    9.55
  -5   7  -4   20.67    9.67
   5  -7  -4   24.75    9.49
  -5  -7   4   32.31   10.02
   5  -7  -4   13.09    6.96
   5  -7  -4   15.01    8.22
  -5  -7   4   31.22    8.95
   6  -7   4   61.09   12.06
   6  -7   4   43.38    9.41
  -6   7   4   42.76   11.25
  -6   7   4   34.66   11.14
   6  -7   4   54.77   10.84
  -6   7  -4   59.22   12.94
   6  -7  -4   32.08    9.07
  -6  -7   4   29.28    8.63
   6  -7  -4   49.38   12.00
   6  -7  -4   37.01   10.98
   7  -7   4   16.18    8.65
   7  -7   4   22.03    9.76
   7  -7   4   30.88   10.29
  -7   7   4   19.28    9.86
  -7   7   4   15.00   10.13
   7  -7  -4   10.91    9.95
   7  -7  -4   18.97   13.95
  -7   7  -4   22.04   10.06
  -7  -7   4   10.42    7.55
  -7  -7   4    8.93    7.89
   7  -7  -4   37.54   10.80
   8  -7   4   35.98   11.01
  -8   7   4   36.29   11.44
   8  -7  -4   26.38   11.95
  -8   7  -4   32.64   11.52
   8  -7  -4    9.82    8.94
   9  -7   4    8.91   10.71
  -9   7   4   -7.92   10.86
  -9   7  -4    1.48   10.61
   9  -7  -4    8.21   10.02
   0  -8  -4  128.56   16.10
   0  -8   4  129.34   14.00
   0  -8   4  141.32   16.66
   1  -8   4   -4.95    6.95
  -1  -8  -4   -0.29    6.73
   1  -8   4    5.55    7.19
   1  -8  -4  -10.36    5.47
  -1  -8   4   12.67    7.39
  -1  -8   4   -4.32    6.95
   1  -8  -4   -3.76    4.37
  -2   8   4  579.57   23.70
   2  -8   4  556.17   26.13
  -2  -8  -4  594.06   27.77
  -2  -8  -4  579.57   23.87
   2  -8   4  614.09   30.22
   2  -8  -4  565.50   28.56
  -2  -8   4  579.13   25.21
  -2  -8   4  606.40   29.08
   2  -8  -4  605.83   30.25
   2  -8  -4  563.54   22.96
  -3   8   4   -1.32    6.21
  -3  -8  -4    3.34    6.24
  -3  -8  -4   -2.87    6.30
   3  -8   4   -0.95    7.96
   3  -8   4   -2.93    7.38
   3  -8  -4    4.11    7.69
   3  -8  -4    5.62    6.46
   3  -8  -4   11.69    8.58
  -3  -8   4    4.14    6.26
  -3  -8   4    6.76    6.27
   4  -8   4   54.99   12.83
   4  -8   4   53.11   11.32
  -4   8   4   69.74   11.74
  -4  -8   4   54.27    9.66
   4  -8  -4   62.72   13.56
   4  -8  -4   72.21   10.50
   4  -8  -4   67.17   14.00
  -4  -8   4   44.16   10.56
   5  -8   4    5.43    9.41
  -5   8   4    5.51    9.58
   5  -8   4    3.55    9.00
   5  -8   4    9.93    6.90
   5  -8  -4    3.40   10.06
   5  -8  -4  -10.31    8.50
   5  -8  -4   -3.47    7.72
  -5  -8   4   13.86    8.06
   6  -8   4   99.46   13.11
   6  -8   4   75.37   13.43
  -6   8   4  101.19   14.41
   6  -8  -4  106.88   14.90
   6  -8  -4  110.67   14.53
   7  -8   4    1.52    9.04
   7  -8   4   12.62    9.04
  -7   8   4    6.75    9.74
   7  -8  -4    8.33    9.97
  -7   8  -4   20.47   11.57
   7  -8  -4   10.00    9.87
   0  -9   4   -7.83    8.19
   0  -9  -4   -1.39    8.50
   1  -9   4   -9.54    7.82
  -1  -9  -4    5.65    8.27
  -1  -9   4   -1.68    8.36
   1  -9  -4    3.94    8.67
  -2  -9  -4    0.24    8.12
   2  -9   4    7.80    9.00
   2  -9  -4    2.42   10.00
  -2  -9   4   -9.15    7.35
   3  -9   4    1.03    9.18
  -3  -9  -4   -2.19    6.83
   3  -9  -4    6.85    7.68
  -3  -9   4    6.22    7.65
   3  -9  -4    4.29   10.09
  -4   9   4   14.34   10.24
   4  -9   4    1.58   10.01
   4  -9  -4   -5.31    7.97
   4  -9  -4    4.52    9.04
  -4  -9   4   -0.69    7.96
   5  -9   4    3.08    9.88
  -5   9   4   -2.28    9.85
   5  -9  -4    0.72    8.56
   5  -9  -4   22.11   11.38
   0   0  -5   -0.39    3.17
   0   0   5   11.31    2.45
   0   0   5    1.19    1.71
   0   0   5    4.82    2.68
   0   0  -5    1.79    3.15
  -1   0   5  482.67   14.65
   1   0   5  469.49   14.28
   1   0  -5  509.88   16.60
  -1   0  -5  473.68   15.23
   1   0  -5  490.22   15.47
   1   0  -5  468.46   15.02
  -1   0   5  472.50   13.12
  -1   0  -5  484.23   16.50
  -1   0   5  497.32   12.70
   1   0   5  501.20   13.10
  -1   0   5  490.73   14.08
   1   0  -5  505.07   13.25
  -2   0   5    3.36    2.85
   2   0  -5    4.40    2.33
   2   0  -5   10.72    3.74
  -2   0   5   -0.89    2.10
   2   0   5    0.64    2.36
  -2   0  -5    3.90    2.98
   2   0  -5    8.72    4.35
  -2   0   5    0.75    1.88
   2   0   5    0.37    1.79
   2   0  -5    3.57    3.19
  -2   0   5    2.17    2.60
  -2   0  -5    7.70    3.86
   3   0  -5    2.36    3.04
   3   0  -5    4.96    3.41
  -3   0   5    7.11    2.35
   3   0   5    3.04    1.81
  -3   0   5    1.41    2.71
   3   0   5    5.61    2.41
  -3   0  -5    9.67    3.52
   3   0  -5    1.56    2.23
  -3   0  -5    3.91    3.78
  -3   0   5    4.20    2.29
  -3   0   5    2.77    2.82
  -4   0  -5  790.72   25.53
  -4   0   5  850.52   24.52
   4   0  -5  829.60   20.95
  -4   0  -5  830.48   21.24
  -4   0   5  840.92   22.08
  -4   0   5  829.47   22.50
   4   0  -5  799.49   24.16
  -4   0   5  823.59   20.67
  -4   0  -5  852.94   19.81
   4   0   5  834.59   19.51
   4   0   5  825.55   20.87
  -4   0  -5  840.38   24.36
  -5   0   5 1250.10   30.85
  -5   0  -5 1231.94   30.06
  -5   0  -5 1183.14   33.03
   5   0  -5 1247.20   29.14
  -5   0   5 1189.25   28.57
  -5   0   5 1218.33   33.57
   5   0  -5 1172.37   32.53
   5   0   5 1188.86   28.05
   5   0   5 1210.48   26.84
  -5   0  -5 1203.17   35.12
  -5   0  -5 1197.66   27.99
  -6   0  -5  546.06   20.62
  -6   0  -5  590.55   16.30
  -6   0   5  585.75   16.17
   6   0  -5  581.74   20.42
   6   0  -5  595.26   17.10
  -6   0  -5  584.65   18.40
  -6   0   5  572.30   18.67
  -6   0  -5  580.63   22.78
  -6   0   5  584.39   21.27
  -7   0  -5   12.49    5.89
   7   0  -5    9.97    4.40
  -7   0  -5    7.99    4.16
  -7   0  -5    7.13    5.70
   7   0  -5   12.49    3.52
  -7   0   5    6.46    3.84
  -7   0   5   12.98    5.16
   8   0  -5  533.85   20.82
  -8   0   5  486.98   18.67
  -8   0   5  526.70   22.26
  -8   0  -5  545.57   22.66
  -8   0  -5  525.19   24.28
   8   0  -5  505.73   16.70
  -9   0   5  813.77   30.62
  -9   0  -5  775.76   31.79
  -9   0  -5  772.80   29.72
  -9   0   5  794.01   26.19
 -10   0   5    6.67    5.75
 -10   0  -5    7.56    6.97
 -10   0  -5    1.86    7.05
 -10   0   5   -3.88    4.98
 -11   0  -5   24.61   11.10
 -11   0   5    6.65    8.09
 -11   0   5   26.47    9.16
 -11   0  -5   20.86   10.42
 -12   0  -5   -4.99   10.04
 -12   0   5  -15.80    7.23
 -13   0  -5  114.81   18.03
 -13   0   5   70.47   11.50
   0  -1  -5   47.20    4.76
   0  -1   5   44.99    4.92
   0   1  -5   46.02    5.45
   0   1   5   47.42    4.09
   0  -1   5   44.98    4.00
   0   1  -5   46.04    6.06
   0   1   5   44.78    4.88
   0  -1  -5   47.87    5.58
   0   1   5   50.18    3.47
   0  -1  -5   49.39    5.49
  -1   1   5   25.94    2.83
  -1  -1  -5   29.83    4.34
   1   1  -5   20.60    4.35
  -1  -1  -5   27.18    4.83
  -1   1   5   30.32    3.72
   1   1  -5   26.35    3.76
   1  -1   5   26.89    3.31
   1  -1   5   37.70    4.53
  -1   1   5   27.26    3.38
   1   1  -5   28.52    5.30
  -1  -1  -5   33.17    5.10
   1   1   5   27.07    1.98
  -1  -1   5   24.68    4.00
   1   1   5   30.31    4.02
   1   1   5   25.86    3.07
  -1   1  -5   25.39    4.58
  -1   1  -5   23.65    5.29
  -1  -1   5   23.82    3.17
   1  -1  -5   30.36    4.07
   1  -1  -5   21.89    4.06
   1  -1  -5   24.05    4.67
   1  -1  -5   25.15    3.42
   2  -1   5   31.78    3.54
  -2   1   5   41.34    4.01
   2   1  -5   46.25    6.50
  -2  -1  -5   42.49    5.01
  -2  -1  -5   48.08    5.93
   2  -1   5   39.14    4.60
  -2   1   5   46.30    4.25
   2   1  -5   42.98    4.56
   2   1  -5   41.79    5.63
   2   1  -5   53.13    3.80
  -2   1   5   50.20    5.13
   2   1   5   37.74    3.59
   2  -1  -5   41.00    4.38
  -2   1  -5   37.27    5.36
  -2  -1   5   39.13    3.80
   2  -1  -5   56.57    6.83
   2   1   5   40.61    4.38
  -2   1  -5   42.25    6.23
   2  -1  -5   44.56    4.98
  -2  -1   5   43.49    4.73
  -2  -1   5   43.22    4.96
  -3  -1  -5  117.46    7.04
  -3   1   5  110.42    5.88
   3   1  -5  110.03    7.66
   3  -1   5  117.08    6.48
   3   1  -5  107.54    6.39
   3  -1   5  107.56    5.54
  -3   1   5  115.75    6.09
   3   1  -5  116.66    4.99
  -3   1   5  122.48    7.52
  -3  -1  -5  126.64    8.04
   3   1   5  115.80    5.08
  -3  -1   5   96.43    6.66
  -3  -1   5  117.92    5.86
  -3   1  -5  104.47    9.36
  -3  -1   5  110.94    8.02
  -3   1  -5  109.82    7.80
  -3  -1   5  119.71    6.58
  -3   1  -5  100.71    5.72
   3  -1  -5  128.69    9.30
   3  -1  -5  113.84    7.20
   3  -1  -5  112.18    6.66
  -4  -1  -5  126.74    8.36
  -4  -1  -5  142.88    5.01
  -4   1   5  136.78    7.26
   4   1  -5  137.07    8.91
   4  -1   5  131.75    6.98
   4  -1   5  130.95    5.96
   4   1  -5  132.93    5.46
  -4  -1  -5  134.66    9.52
  -4   1   5  124.78    6.48
   4   1  -5  141.38    7.17
  -4   1   5  113.76    8.27
  -4  -1   5  134.31    7.42
  -4   1  -5  153.51    8.49
  -4   1  -5  139.18   10.11
  -4  -1   5  138.37    6.28
  -4   1  -5  139.66    6.77
   4  -1  -5  140.95   10.22
  -4  -1   5  130.07    7.18
  -4  -1   5  118.82    8.46
   4  -1  -5  137.84    7.58
  -4   1  -5  141.85    9.27
   4   1   5  140.10    5.45
  -5   1   5    0.34    2.89
   5  -1   5    2.17    2.38
   5  -1   5    6.32    2.02
  -5  -1  -5   10.91    4.62
   5   1  -5    4.49    1.93
  -5  -1  -5    3.49    3.36
  -5   1   5   -0.71    3.55
   5   1  -5    2.72    2.43
  -5  -1  -5    0.00    1.89
  -5   1  -5    6.97    3.60
   5  -1  -5    2.86    4.45
  -5  -1   5    4.17    2.83
  -5  -1   5    0.15    3.36
  -5   1  -5    2.90    4.57
  -5  -1   5    1.83    2.81
   5  -1  -5    2.45    3.18
  -5  -1   5    3.82    2.36
  -5   1  -5    2.28    3.00
  -5   1  -5    1.65    4.95
  -6   1   5    7.44    3.83
   6   1  -5   15.47    3.74
   6   1  -5   16.04    2.86
  -6  -1  -5    8.49    4.85
  -6   1   5   13.41    5.17
   6  -1   5   13.67    3.01
  -6  -1  -5   13.62    5.69
  -6  -1   5    9.67    4.81
  -6  -1   5   11.95    2.89
  -6   1  -5   10.02    4.34
  -6   1  -5   13.87    5.58
  -6  -1   5   16.82    3.64
  -6   1  -5   14.59    6.09
  -6  -1   5   18.91    4.34
   6  -1  -5    1.62    4.82
   6  -1  -5    8.95    3.72
  -6   1  -5   15.55    3.89
  -7   1   5    6.97    4.81
   7   1  -5    1.97    3.33
  -7   1   5    3.71    3.60
  -7  -1  -5    4.32    4.12
  -7  -1  -5   -6.50    3.93
  -7   1  -5   -4.72    4.56
  -7   1  -5   10.03    6.00
  -7   1  -5   10.01    4.48
   7  -1  -5    2.77    3.56
  -7  -1   5    0.54    3.22
   7  -1  -5    0.35    4.72
  -7   1  -5    2.12    3.06
  -7  -1   5    0.93    4.23
  -8  -1  -5   19.00    6.91
  -8   1   5   21.47    5.30
  -8  -1  -5   13.86    5.86
  -8   1   5   26.84    6.75
  -8   1  -5   32.45    6.70
  -8   1  -5   17.08    4.76
  -8   1  -5   16.72    6.56
  -8  -1   5   19.49    6.30
   8  -1  -5   18.12    4.67
   8  -1  -5   20.71    7.03
  -8  -1   5    8.53    4.45
  -8   1  -5   27.41    7.88
  -9  -1  -5   43.79    8.84
  -9  -1  -5   34.38    8.66
  -9   1   5   59.71    9.70
  -9   1   5   31.87    6.57
  -9  -1   5   50.85    9.15
   9  -1  -5   70.77    7.94
  -9   1  -5   53.86   10.65
   9  -1  -5   52.81    9.46
  -9  -1   5   52.34    7.80
  -9   1  -5   47.90    9.47
 -10  -1  -5   18.35    7.77
 -10   1   5   12.00    6.54
 -10   1   5   11.58    6.76
 -10  -1  -5    7.72    7.20
  10  -1  -5   10.16    4.61
 -10  -1   5    8.22    5.53
 -10   1  -5   -3.27    7.07
 -10   1  -5    4.89    9.08
 -10  -1   5   14.75    6.67
 -11  -1  -5    0.11    7.75
 -11  -1  -5    9.36    8.73
 -11   1   5    3.88    8.31
 -11   1   5    1.23    8.18
 -11   1  -5   10.49   10.56
 -11  -1   5    3.50    7.09
 -11   1  -5   11.75   11.61
 -11  -1   5   13.89    8.16
 -12   1   5   47.01   10.39
 -12  -1  -5   22.96   10.48
 -12  -1   5   20.50    9.07
 -12   1  -5   15.18   11.48
 -13   1   5    8.57    8.63
 -13  -1  -5    1.99   10.68
 -13   1  -5    1.66   12.37
 -13  -1   5   -4.74    7.12
   0  -2  -5   -1.84    2.10
   0   2  -5   -2.83    3.07
   0  -2   5    0.86    2.86
   0   2   5   -0.89    1.52
   0   2  -5   -1.44    3.35
   0  -2  -5   -0.17    2.12
   0  -2  -5    4.17    2.80
   0  -2   5   -1.90    2.01
   0  -2  -5    2.12    3.30
   1   2  -5  617.08   19.23
  -1  -2  -5  626.11   17.73
  -1   2   5  644.59   15.84
   1  -2   5  631.72   19.09
  -1  -2  -5  612.23   17.00
   1  -2   5  630.69   17.22
  -1  -2  -5  636.74   16.83
  -1  -2  -5  590.89   19.74
   1   2  -5  633.80   20.74
  -1   2   5  635.98   17.33
   1  -2  -5  662.30   21.17
   1  -2  -5  641.38   18.02
  -1  -2   5  607.28   17.02
  -1   2  -5  618.82   20.76
   1  -2  -5  618.25   17.38
   1   2   5  641.11   14.83
  -1  -2   5  628.79   18.97
  -1   2  -5  618.55   19.34
   1  -2  -5  643.36   16.99
   2  -2   5  514.71   14.85
   2   2  -5  488.82   16.87
  -2   2   5  512.50   15.82
  -2  -2  -5  499.75   14.78
   2   2  -5  473.70   17.85
   2   2  -5  520.20   13.79
  -2  -2  -5  509.23   17.43
  -2   2   5  488.66   13.94
  -2  -2  -5  505.09   15.86
   2  -2   5  524.08   16.81
  -2   2  -5  483.14   18.50
  -2   2  -5  527.85   17.33
   2  -2  -5  482.30   15.26
   2  -2  -5  509.42   18.97
  -2  -2   5  502.11   14.62
   2  -2  -5  523.10   15.24
  -2  -2   5  494.13   16.19
   3   2  -5 2378.44   55.37
   3   2  -5 2361.96   50.05
   3  -2   5 2365.40   52.91
  -3   2   5 2366.33   52.33
  -3   2   5 2380.36   54.97
  -3  -2  -5 2315.86   54.19
  -3  -2  -5 2401.80   53.05
  -3  -2   5 2432.61   56.14
   3  -2  -5 2363.61   53.64
  -3  -2   5 2357.71   51.90
  -3   2  -5 2343.95   57.56
   3  -2  -5 2345.66   58.74
  -3   2  -5 2408.04   55.96
  -3  -2   5 2338.84   54.08
  -3   2  -5 2356.22   53.05
  -4   2   5 1042.23   29.45
   4  -2   5 1037.23   27.71
   4  -2   5 1058.30   25.72
  -4   2   5 1020.70   26.65
  -4  -2  -5 1039.51   27.53
  -4  -2  -5 1066.92   28.89
   4   2  -5 1047.71   23.26
   4  -2   5 1029.53   27.09
   4   2  -5 1015.33   29.10
  -4   2  -5 1025.87   26.94
   4  -2  -5 1054.92   32.83
  -4  -2   5 1016.33   25.29
   4  -2  -5 1007.65   27.29
  -4   2  -5 1015.67   31.37
  -4   2  -5 1049.29   29.89
  -4  -2   5 1013.66   27.26
  -4  -2   5 1069.15   29.86
  -4   2  -5 1053.05   30.00
  -5   2   5  152.60   10.54
  -5   2   5  168.19    9.02
   5  -2   5  161.62    7.31
  -5  -2  -5  163.11    9.46
   5  -2   5  168.07    8.70
  -5  -2  -5  165.70   10.65
   5  -2   5  149.52    8.82
  -5  -2   5  148.73    8.66
  -5   2  -5  177.21   12.35
  -5  -2   5  173.61    8.75
  -5   2  -5  163.36   10.42
   5  -2  -5  153.29    9.05
  -5  -2   5  165.82    7.26
  -5   2  -5  143.20    8.29
  -5   2  -5  172.22   11.57
  -5  -2   5  170.71   10.82
   5  -2  -5  170.51   12.40
   6  -2   5  221.04   10.12
   6  -2   5  206.24   11.04
   6  -2   5  232.93    8.79
  -6  -2  -5  216.90   11.83
  -6   2   5  216.77   13.53
  -6  -2  -5  223.67   13.25
  -6   2   5  200.86   11.03
  -6  -2   5  240.25   10.27
  -6  -2   5  234.32   13.22
  -6   2  -5  225.95   13.28
  -6  -2   5  234.38    9.66
  -6   2  -5  207.95   12.81
  -6  -2   5  196.59   10.58
   6  -2  -5  247.87   15.81
   6  -2  -5  241.68   11.86
  -6   2  -5  218.46   10.56
  -6   2  -5  215.11   14.39
   7  -2   5 1412.51   38.04
  -7  -2  -5 1442.91   39.39
  -7   2   5 1406.05   37.95
  -7   2   5 1455.42   42.11
  -7  -2  -5 1342.41   40.89
   7  -2  -5 1468.26   38.07
  -7   2  -5 1401.50   44.31
  -7  -2   5 1439.66   37.72
  -7   2  -5 1438.84   41.80
  -7  -2   5 1447.31   41.57
   7  -2  -5 1427.61   44.22
  -7   2  -5 1431.93   37.33
  -7   2  -5 1417.76   41.17
  -8   2   5  458.67   18.33
  -8  -2  -5  449.99   19.70
  -8  -2  -5  453.07   21.50
   8  -2   5  432.36   18.08
  -8   2   5  473.03   22.11
   8  -2  -5  428.11   22.75
   8  -2  -5  473.76   18.35
  -8  -2   5  436.88   20.94
  -8   2  -5  458.40   21.29
  -8   2  -5  435.44   17.46
  -8  -2   5  442.72   17.85
  -8   2  -5  439.42   20.49
  -8   2  -5  476.64   23.68
  -9  -2  -5   23.96    7.51
  -9  -2  -5   20.77    6.48
  -9   2   5   21.37    7.19
  -9   2   5   19.16    5.86
  -9   2  -5   18.96    5.98
  -9  -2   5   13.26    6.15
  -9  -2   5   15.94    5.51
   9  -2  -5   17.99    7.79
   9  -2  -5   10.89    5.23
  -9   2  -5   18.73    7.67
  -9   2  -5   22.77    7.38
  -9   2  -5   24.09    8.27
 -10  -2  -5  207.89   19.11
 -10   2   5  194.32   18.13
 -10   2   5  146.44   14.12
 -10  -2  -5  175.33   16.10
 -10   2  -5  196.55   19.77
 -10  -2   5  174.75   16.48
 -10   2  -5  185.69   19.77
  10  -2  -5  187.47   13.00
  10  -2  -5  187.82   18.63
 -10  -2   5  176.78   12.80
 -11  -2  -5   88.79   14.56
 -11  -2  -5   54.94   12.08
 -11   2   5   71.53   13.26
 -11   2   5   53.79   11.07
 -11   2  -5   36.44   12.63
  11  -2  -5   53.63   13.91
 -11  -2   5   59.55    9.93
  11  -2  -5   57.18    9.70
 -11  -2   5   57.11   12.00
 -11   2  -5   40.72   12.40
 -12  -2  -5   31.09   11.75
 -12   2   5   63.89   12.74
 -12   2  -5   51.37   15.36
 -12  -2   5   42.39   10.30
 -13  -2  -5   69.27   14.94
 -13   2   5   83.72   14.22
 -13   2  -5   72.66   16.77
 -13  -2   5   44.36   11.86
   0  -3  -5   22.47    5.75
   0  -3  -5   33.53    4.59
   0  -3  -5   30.28    3.48
   0  -3   5   12.13    3.50
   0  -3   5   19.24    4.66
   0   3  -5   23.21    5.09
   0   3  -5   18.16    4.49
   0   3   5   26.05    3.02
   0   3   5   31.08    4.01
   0  -3  -5   30.98    3.36
   1  -3   5    1.27    2.63
  -1  -3  -5   -0.11    3.17
   1   3  -5    3.15    3.58
   1  -3   5    5.97    3.73
  -1  -3  -5    2.90    2.19
  -1   3   5    3.34    2.71
  -1   3   5    5.14    2.18
   1  -3   5    1.25    2.30
  -1  -3  -5    1.98    2.49
   1   3  -5   -0.97    2.71
   1  -3  -5    3.72    3.00
   1  -3  -5    3.24    2.09
  -1  -3   5    8.26    3.02
  -1   3  -5    1.01    3.63
  -1  -3   5    6.48    3.60
   1  -3  -5    6.95    4.24
  -1   3  -5    5.84    3.44
  -2  -3  -5    2.15    2.53
  -2  -3  -5    0.98    2.31
  -2   3   5    1.51    3.17
   2   3  -5   -1.58    1.31
   2  -3   5    0.65    2.37
  -2   3   5   -1.85    2.28
  -2  -3  -5    0.56    3.55
   2   3  -5    5.81    3.69
   2   3  -5    1.60    2.97
   2  -3   5    1.21    2.61
   2  -3   5    0.05    3.50
  -2  -3  -5   -0.97    2.00
   2  -3  -5   -4.70    3.50
  -2  -3   5    2.89    3.36
   2  -3  -5    5.48    3.10
  -2   3  -5    6.16    4.58
  -2   3  -5    0.07    3.93
  -2  -3   5   -0.87    2.26
  -3   3   5   36.01    5.72
  -3  -3  -5   40.56    4.88
  -3  -3  -5   38.62    6.27
   3  -3   5   33.78    5.72
   3  -3   5   34.57    4.67
   3   3  -5   46.01    6.44
  -3   3   5   46.84    4.99
   3  -3   5   40.66    5.11
  -3  -3  -5   51.57    4.80
   3  -3  -5   36.29    7.17
  -3  -3   5   50.54    5.19
  -3  -3   5   45.13    6.11
  -3   3  -5   33.65    5.57
  -3   3  -5   52.04    6.94
  -3   3  -5   37.68    7.13
   3  -3  -5   34.67    5.05
  -4   3   5  246.50   10.79
   4  -3   5  273.22   10.86
  -4  -3  -5  253.09   10.34
   4  -3   5  250.66   11.02
   4  -3   5  254.48   12.57
   4   3  -5  227.62   12.04
  -4  -3  -5  236.94   12.54
  -4   3   5  228.30   12.45
  -4  -3  -5  233.02   10.80
   4  -3  -5  229.93   14.88
   4  -3  -5  247.76   11.64
  -4  -3   5  219.21    9.54
  -4   3  -5  249.83   14.02
  -4  -3   5  241.95   11.45
  -4   3  -5  239.66   11.64
  -4   3  -5  253.01   13.21
  -4  -3   5  259.16   13.29
  -5   3   5    0.17    4.67
   5  -3   5    6.26    4.24
   5  -3   5    7.04    3.18
   5  -3   5    6.65    4.13
  -5  -3  -5    0.10    3.28
  -5  -3  -5   -4.31    3.50
  -5  -3  -5    8.10    4.02
  -5   3   5    8.61    4.17
   5  -3  -5    3.15    5.62
  -5  -3   5    2.59    2.67
   5  -3  -5    2.77    4.40
  -5   3  -5    1.02    4.67
  -5  -3   5    5.04    3.25
  -5   3  -5    0.74    4.88
  -5   3  -5    4.64    3.95
  -5   3  -5    3.62    5.54
  -5  -3   5    0.81    4.03
   6  -3   5    1.54    3.78
  -6   3   5    2.64    5.04
   6  -3   5    1.41    3.09
  -6   3   5    3.62    4.11
  -6  -3  -5   -4.45    3.34
  -6  -3  -5    0.14    3.95
   6  -3   5    2.55    2.60
   6  -3  -5    6.15    4.27
   6  -3  -5    8.33    6.21
  -6  -3   5    5.21    3.70
  -6   3  -5    4.54    4.41
  -6   3  -5    2.88    5.13
  -6   3  -5    7.19    6.06
  -6  -3   5    0.32    3.12
  -6  -3   5    3.96    4.49
  -6   3  -5    5.85    5.36
  -7   3   5    2.67    4.11
  -7  -3  -5    8.07    4.77
  -7   3   5   -3.75    4.39
  -7  -3  -5    4.35    4.20
   7  -3   5    2.40    4.98
   7  -3   5   -0.45    4.11
  -7   3  -5   -2.70    4.18
  -7  -3   5    0.03    3.51
  -7  -3   5   -2.20    3.88
   7  -3  -5   -1.24    4.09
  -7   3  -5   -5.47    5.74
   7  -3  -5    0.21    5.50
  -7   3  -5    3.07    4.04
  -7   3  -5   -2.94    5.34
   8  -3   5   16.54    5.70
  -8  -3  -5   31.61    6.96
  -8   3   5   25.75    7.54
  -8   3   5   23.99    6.13
  -8  -3  -5   18.24    6.54
  -8   3  -5   30.25    9.12
   8  -3  -5   15.11    5.37
  -8   3  -5   19.04    6.27
   8  -3  -5   28.78    9.19
  -8   3  -5   28.25    8.20
  -8  -3   5   14.19    6.32
  -8  -3   5   22.31    5.84
  -8   3  -5   33.07    8.26
  -9   3   5   23.01    7.18
  -9  -3  -5   34.30    8.55
  -9  -3  -5   37.99    8.07
   9  -3   5   41.29    9.13
  -9   3   5   22.67    7.93
  -9   3  -5   31.20    9.49
  -9   3  -5   41.61    7.58
   9  -3  -5   26.93    9.20
  -9  -3   5   52.25    8.03
  -9   3  -5   34.44    8.76
  -9  -3   5   42.91    9.32
  -9   3  -5   39.24    9.86
   9  -3  -5   33.44    6.96
 -10   3   5    6.67    8.20
 -10   3   5    1.63    8.18
 -10   3  -5    5.51   10.14
  10  -3  -5   -0.76    7.84
 -10   3  -5    0.20    6.21
 -10   3  -5    9.87    8.78
  10  -3  -5   -4.27    7.40
 -10  -3   5   -4.56    6.35
 -10  -3   5    4.28    6.13
 -11  -3  -5   22.46   12.23
 -11   3   5   14.47   10.26
 -11   3   5    0.22    9.32
 -11   3  -5   22.67   13.05
 -11   3  -5   26.49   19.62
 -11  -3   5    3.95    7.16
  11  -3  -5    8.40    7.68
  11  -3  -5   -0.07    9.25
 -11  -3   5    2.67    6.62
 -12   3   5   -5.83    8.78
 -12   3  -5    9.33   13.04
  12  -3  -5    6.65    9.22
 -12  -3   5    0.26    8.36
   0   4   5    9.06    2.69
   0  -4   5    3.90    3.50
   0   4  -5   -2.02    2.75
   0  -4  -5    2.90    4.65
   0   4  -5    1.35    3.52
   0   4   5   10.13    3.38
   0  -4   5    1.82    4.16
   0  -4  -5    2.02    3.17
   1  -4   5  368.14   14.20
   1   4  -5  376.15   14.17
  -1  -4  -5  389.32   13.56
  -1   4   5  387.16   14.68
   1  -4   5  382.11   12.42
   1  -4   5  387.64   16.84
   1   4  -5  381.39   15.52
  -1   4   5  377.04   12.59
  -1  -4  -5  382.92   17.15
   1   4   5  383.30   11.80
   1  -4  -5  368.94   18.01
  -1  -4   5  368.84   16.55
  -1   4  -5  359.94   16.04
  -1   4  -5  374.40   14.75
  -1  -4   5  356.65   14.07
   1  -4  -5  379.22   14.18
   2  -4   5   10.09    5.37
   2  -4   5   10.69    3.43
   2  -4   5    4.81    3.89
  -2  -4  -5    8.80    4.87
  -2   4   5    3.35    4.07
  -2   4   5   10.38    3.47
   2   4  -5   13.57    4.59
   2   4  -5    4.59    3.52
  -2  -4  -5    5.02    3.06
   2  -4  -5    0.45    3.20
  -2  -4   5   15.68    4.89
  -2   4  -5   15.95    5.10
  -2   4  -5    8.54    4.12
  -2  -4   5    8.27    3.84
   2  -4  -5   -6.14    4.47
   3  -4   5    1.80    2.85
  -3  -4  -5   -1.15    2.51
   3  -4   5    6.33    3.87
   3   4  -5   -1.46    2.93
  -3   4   5    5.71    3.96
  -3   4   5    1.71    2.83
  -3  -4  -5   -0.94    3.37
   3  -4   5   -1.24    4.33
  -3   4  -5    7.86    5.32
  -3   4  -5    1.49    3.90
   3  -4  -5   -0.77    3.60
  -3  -4   5   -0.14    3.34
  -3  -4   5   -0.73    2.57
  -3   4  -5   -0.94    3.80
   3  -4  -5    1.63    5.54
  -4  -4  -5  356.01   13.02
   4   4  -5  360.04   14.88
  -4   4   5  344.56   16.57
  -4  -4  -5  346.17   16.09
   4  -4   5  369.93   14.57
   4  -4   5  356.98   16.58
   4  -4   5  353.10   14.09
  -4   4   5  367.43   14.31
  -4  -4   5  366.93   15.82
  -4   4  -5  363.79   16.24
   4  -4  -5  370.37   15.70
  -4   4  -5  357.27   17.59
  -4  -4   5  353.89   13.48
  -4  -4   5  369.86   17.47
   4  -4  -5  355.81   19.68
  -4   4  -5  341.14   15.05
   5  -4   5  747.79   23.38
   5  -4   5  781.12   24.37
  -5  -4  -5  817.78   26.36
  -5   4   5  811.35   27.97
  -5   4   5  760.02   24.11
   5  -4   5  740.83   26.07
  -5  -4  -5  810.44   22.09
  -5  -4   5  801.75   28.12
  -5  -4   5  770.04   22.17
  -5  -4   5  808.27   25.00
   5  -4  -5  730.80   30.41
   5  -4  -5  757.45   25.01
  -5   4  -5  773.39   26.59
  -5   4  -5  775.69   28.60
  -5   4  -5  757.46   25.13
  -6  -4  -5  493.62   19.86
  -6   4   5  455.21   21.89
   6  -4   5  509.02   17.69
  -6   4   5  488.18   19.14
   6  -4   5  511.76   19.38
   6  -4   5  492.75   20.31
  -6   4  -5  500.32   22.79
  -6   4  -5  500.33   21.39
  -6  -4   5  518.50   19.18
  -6  -4   5  512.24   22.51
   6  -4  -5  448.96   24.14
   6  -4  -5  470.87   19.54
  -6   4  -5  492.23   19.83
  -7   4   5    3.35    4.57
  -7   4   5    6.75    6.23
   7  -4   5    6.39    4.84
   7  -4   5    3.32    4.45
   7  -4   5    9.58    3.90
   7  -4  -5   17.96    5.86
   7  -4  -5   16.25    8.42
  -7  -4   5    3.88    4.39
  -7   4  -5    4.84    6.20
  -7   4  -5    5.42    6.39
  -7  -4   5   10.99    5.64
  -7   4  -5    8.07    6.95
  -7   4  -5    1.61    5.25
   8  -4   5  259.86   16.20
  -8   4   5  303.51   16.40
  -8   4   5  281.83   18.65
   8  -4  -5  276.03   21.50
  -8   4  -5  314.59   18.76
  -8  -4   5  318.78   15.94
  -8   4  -5  310.18   16.16
  -8  -4   5  271.37   17.94
   8  -4  -5  303.17   17.05
  -8   4  -5  291.69   19.00
  -8   4  -5  314.02   20.11
  -9   4   5  630.89   27.29
  -9   4   5  530.59   25.15
   9  -4   5  538.68   25.05
  -9   4   5  621.13   29.40
  -9   4  -5  605.27   25.03
  -9  -4   5  582.40   23.36
  -9   4  -5  530.30   28.30
  -9   4  -5  643.31   30.52
   9  -4  -5  588.42   31.50
  -9  -4   5  609.79   27.56
   9  -4  -5  576.49   25.74
  -9   4  -5  565.68   28.20
 -10   4   5   -1.79    6.66
 -10   4   5    6.78    8.52
  10  -4   5    2.89    9.16
 -10   4   5   -9.08    7.27
 -10  -4   5   -3.76    6.62
 -10   4  -5    2.27    7.09
 -10  -4   5   -1.23    6.68
  10  -4  -5   -0.41    9.54
  10  -4  -5   13.20    9.47
 -10   4  -5    5.25   11.35
 -10   4  -5   15.22   10.29
 -10   4  -5   -3.03    7.71
 -11   4   5  -10.79    9.15
  11  -4  -5   12.69    9.65
 -11  -4   5   19.62    9.29
 -11   4  -5    9.38   13.01
 -11   4  -5   30.25    9.71
  12  -4  -5   10.66   10.35
 -12   4  -5    4.73   12.75
 -12  -4   5    6.06    9.69
   0   5  -5  129.49    9.36
   0  -5   5   97.83   10.68
   0   5  -5  125.13    8.30
   0  -5  -5  106.25   11.33
   0  -5   5  105.56    9.07
   0   5   5  125.78    7.55
   0  -5  -5  123.12    8.36
  -1   5   5    6.08    4.07
   1   5  -5    2.03    3.55
   1   5  -5    8.42    3.56
   1  -5   5   -5.35    4.04
   1  -5   5    9.76    4.42
   1  -5   5    0.67    2.88
  -1  -5  -5   -0.32    4.61
  -1  -5  -5    9.35    3.80
  -1   5   5   11.75    3.83
  -1   5  -5    4.62    4.06
   1  -5  -5    2.37    3.69
   1  -5  -5   10.84    5.82
  -1  -5   5    2.40    4.03
  -1   5  -5    5.30    3.80
  -1  -5   5    6.83    4.70
  -2   5   5   13.88    5.45
   2  -5   5   14.94    4.05
   2   5  -5   16.20    4.20
   2   5  -5   18.75    4.85
  -2   5   5   13.89    4.43
  -2  -5  -5   17.74    5.93
   2  -5   5   14.25    4.84
  -2  -5  -5   12.41    4.07
   2  -5   5   12.75    5.79
  -2   5  -5   10.74    5.03
   2  -5  -5    7.92    6.26
  -2  -5   5   16.19    4.48
  -2   5  -5   16.37    4.73
  -2  -5   5   11.20    5.26
   2  -5  -5    8.51    4.56
  -3  -5  -5   61.30    8.74
   3  -5   5   62.84    9.44
  -3  -5  -5   54.32    5.95
   3  -5   5   61.66    7.92
   3  -5   5   56.70    6.53
   3   5  -5   72.72    7.19
  -3   5   5   55.72    6.88
  -3   5   5   54.50    8.50
  -3  -5   5   53.73    7.06
  -3   5  -5   85.98    8.92
  -3   5  -5   65.02    8.79
   3  -5  -5   61.69   10.15
  -3   5  -5   77.85    9.79
  -3  -5   5   59.18    8.95
   3  -5  -5   74.72    8.19
  -4  -5  -5   20.90    4.42
   4  -5   5   30.66    7.41
  -4  -5  -5   29.39    6.52
  -4   5   5   33.73    7.55
  -4  -5  -5   34.93    6.57
   4  -5   5   22.49    5.40
  -4   5   5   23.86    5.73
   4  -5   5   11.84    4.74
  -4   5  -5   34.19    7.66
   4  -5  -5   20.58    5.53
  -4  -5   5   21.25    4.96
   4  -5  -5   21.08    8.08
  -4   5  -5   21.03    6.03
  -4  -5   5   27.39    6.51
  -4   5  -5   27.61    6.17
   5  -5   5    0.82    3.78
  -5   5   5    1.56    5.03
   5  -5   5    1.10    5.27
  -5   5   5    5.22    4.40
   5  -5   5    0.76    3.90
  -5  -5   5    6.79    4.87
  -5   5  -5    5.85    5.40
  -5   5  -5   -2.50    5.09
  -5   5  -5    1.91    5.00
   5  -5  -5   -3.05    4.59
   5  -5  -5   -4.55    5.90
  -5  -5   5    1.33    3.57
  -5  -5   5    2.53    5.03
   6  -5   5   13.47    5.49
  -6   5   5   19.48    6.93
   6  -5   5   12.05    6.25
  -6   5   5   11.50    5.41
   6  -5   5    7.42    4.79
  -6  -5   5    3.52    6.03
  -6   5  -5   21.96    7.08
  -6   5  -5   10.84    5.97
   6  -5  -5    6.89    5.39
   6  -5  -5    8.25    7.24
  -6   5  -5   10.88    5.78
  -7   5   5   -8.84    5.64
   7  -5   5   -2.02    4.60
  -7   5   5    9.27    6.59
   7  -5   5   -3.47    5.91
   7  -5   5   -2.42    4.12
   7  -5  -5   -3.09    4.44
  -7   5  -5    9.68    6.20
  -7  -5   5   -5.41    4.67
   7  -5  -5    9.08    8.37
   7  -5  -5   -5.59    6.24
  -7   5  -5   -3.32    5.10
  -7   5  -5   -4.49    5.56
  -7  -5   5    2.74    4.50
  -8   5   5    8.86    8.75
  -8   5   5   26.82    9.47
   8  -5   5   19.00    8.14
  -8  -5   5   13.95    7.64
  -8   5  -5   12.07    8.06
   8  -5  -5    7.82    7.26
   8  -5  -5    4.83    9.48
   8  -5  -5   10.42    9.11
  -8   5  -5    9.39    7.73
  -8   5  -5   17.66    7.84
  -8  -5   5    1.23    5.29
  -9   5   5   22.64    9.67
  -9   5   5   53.00   12.06
   9  -5   5   47.99   10.35
  -9  -5   5   36.60    9.20
  -9  -5   5   33.61    9.90
   9  -5  -5   44.79   11.86
  -9   5  -5   51.20   11.24
  -9   5  -5   43.02   11.27
   9  -5  -5   57.93   14.60
  -9   5  -5   36.57   11.13
  10  -5   5    1.10    9.94
 -10   5   5    6.78   10.34
 -10  -5   5    9.62    8.54
 -10   5  -5  -10.44   10.87
  10  -5  -5    4.18   10.34
 -10  -5   5    5.77    8.03
 -10   5  -5   14.92    9.78
  11  -5   5    5.66   11.06
 -11   5   5   14.10    9.95
  11  -5  -5   10.81   10.57
 -11   5  -5   18.13   10.75
 -11   5  -5   16.37   12.36
   0   6   5   -1.93    3.00
   0  -6  -5    1.27    4.79
   0  -6   5    2.41    4.09
   0  -6  -5   -4.03    3.17
   0  -6   5    7.32    5.54
  -1   6   5  182.36   10.51
  -1  -6  -5  188.80   14.12
   1  -6   5  185.88   12.70
  -1  -6  -5  206.11   11.21
   1  -6   5  204.96   14.94
   1  -6  -5  210.35   15.77
   1  -6  -5  208.70   11.66
  -1  -6   5  220.12   12.97
  -1  -6   5  220.17   15.28
   2  -6   5  267.52   12.26
  -2  -6  -5  269.20   12.44
  -2   6   5  266.59   13.35
  -2  -6  -5  265.17   15.85
  -2  -6  -5  312.47   16.93
   2  -6   5  297.22   15.09
  -2   6   5  298.72   16.37
   2  -6   5  244.60   16.66
  -2  -6   5  286.35   17.26
   2  -6  -5  259.75   13.54
   2  -6  -5  283.17   18.39
  -2  -6   5  276.55   14.33
   3  -6   5  809.02   25.12
  -3   6   5  774.71   29.46
   3  -6   5  807.06   27.38
   3  -6   5  761.33   30.74
  -3  -6  -5  902.83   40.54
  -3   6   5  800.87   25.89
  -3  -6  -5  861.06   29.79
  -3  -6   5  833.23   26.81
  -3  -6   5  788.74   29.94
   3  -6  -5  745.19   32.11
   3  -6  -5  826.51   26.69
  -4  -6  -5  318.37   16.87
   4  -6   5  310.53   14.63
  -4   6   5  331.71   19.37
  -4   6   5  302.12   15.56
   4  -6   5  288.27   18.17
   4  -6   5  292.32   15.56
  -4  -6   5  282.51   14.49
   4  -6  -5  289.15   20.45
  -4   6  -5  297.65   16.61
  -4   6  -5  305.85   16.96
   4  -6  -5  304.36   15.96
  -4  -6   5  267.53   16.65
   5  -6   5   60.11   10.92
  -5   6   5   81.93   11.73
   5  -6   5   65.84    8.38
  -5   6   5   77.68    9.44
   5  -6   5   64.50    9.27
  -5   6  -5   51.88   10.10
   5  -6  -5   64.58   11.20
  -5   6  -5   68.52    9.33
   5  -6  -5   64.69   11.93
  -5  -6   5   86.18    8.78
  -5   6  -5   72.32   10.18
  -5  -6   5   44.67    9.77
   5  -6  -5   75.26    9.48
  -5  -6   5   55.30    9.14
   6  -6   5  174.84   12.68
  -6   6   5  214.45   16.36
   6  -6   5  163.30   11.97
   6  -6   5  121.51   13.94
  -6   6   5  204.73   18.70
  -6  -6   5  148.86   16.00
  -6   6  -5  155.76   14.16
   6  -6  -5  151.49   15.06
  -6   6  -5  172.57   16.69
  -6   6  -5  178.36   15.61
   6  -6  -5  196.08   20.81
   6  -6  -5  171.94   16.50
   7  -6   5  719.56   28.87
  -7   6   5  761.38   29.24
   7  -6   5  772.16   27.27
   7  -6   5  730.92   30.75
  -7   6   5  752.10   33.31
  -7  -6   5  737.84   32.21
   7  -6  -5  728.58   29.04
  -7   6  -5  766.90   32.72
  -7   6  -5  758.51   29.64
   7  -6  -5  786.70   37.06
  -7  -6   5  723.38   27.90
   7  -6  -5  751.57   31.82
  -7   6  -5  765.22   30.67
   8  -6   5  171.80   16.05
  -8   6   5  143.74   17.59
  -8   6   5  170.98   16.43
   8  -6  -5  132.46   19.09
   8  -6  -5  164.61   17.53
   8  -6  -5  160.65   16.43
  -8   6  -5  148.91   15.85
  -8  -6   5  155.39   14.80
  -8   6  -5  162.75   17.45
  -8   6  -5  176.84   27.32
  -8  -6   5  118.79   15.18
  -9   6   5    8.45    9.48
   9  -6   5    4.37    9.61
  -9  -6   5   -8.12    6.67
   9  -6  -5    8.22   10.70
  -9  -6   5   13.44   13.88
  -9   6  -5    8.61   10.27
  -9   6  -5   13.58   10.85
  10  -6   5  157.06   17.26
 -10   6   5  188.05   18.76
 -10   6  -5  201.30   19.10
  10  -6  -5  174.12   18.56
 -10   6  -5  131.03   17.93
   0  -7   5    8.03    5.78
   0  -7  -5    3.66    6.07
   0  -7  -5    7.51    6.27
   0  -7   5    4.84    5.98
   0  -7  -5    7.90    4.66
  -1  -7  -5    0.39    5.47
   1  -7   5    2.52    5.85
  -1   7   5   -2.84    3.90
  -1  -7  -5    1.34    5.50
  -1  -7  -5    1.37    4.16
   1  -7   5    5.13    6.74
   1  -7  -5    6.41    4.56
   1  -7  -5    0.67    5.55
   1  -7  -5    6.48    6.51
  -1  -7   5   -2.76    5.00
  -1  -7   5    0.79    4.79
   2  -7   5   -3.06    6.08
  -2  -7  -5   -4.36    4.25
   2  -7   5    5.43    6.63
  -2   7   5    9.63    5.19
   2  -7  -5   -0.83    5.49
  -2  -7   5    1.55    5.45
  -2  -7   5   -0.87    4.29
   2  -7  -5    3.57    6.41
   2  -7  -5   -1.46    4.05
   3  -7   5   -4.21    3.73
  -3  -7  -5    4.99    5.80
   3  -7   5   -0.86    6.78
   3  -7   5    2.79    7.41
  -3   7   5   -5.02    4.21
   3  -7  -5   14.96    6.54
  -3  -7   5   10.00    6.38
  -3  -7   5    3.53    4.36
   3  -7  -5    3.10    6.39
   3  -7  -5  -11.99    5.31
   4  -7   5  125.70   14.15
  -4  -7  -5  112.12   18.10
  -4   7   5  105.12   13.90
   4  -7   5  113.31   10.97
   4  -7   5  141.65   16.22
  -4   7   5  125.51   12.39
  -4  -7   5  100.13   12.72
   4  -7  -5  125.47   16.13
   4  -7  -5  113.39   12.50
  -4  -7   5  123.29   11.62
   4  -7  -5  113.68   14.52
   5  -7   5   -0.85    6.06
  -5   7   5  -14.46    5.91
  -5   7   5    0.52    5.91
   5  -7   5   -0.76    7.58
   5  -7   5   -0.06    7.68
  -5  -7   5    0.78    4.27
   5  -7  -5    4.05    8.57
  -5  -7   5    5.15    6.65
   5  -7  -5   -3.87    7.70
   5  -7  -5   -2.09    6.59
   6  -7   5    6.39    7.86
  -6   7   5    8.42    8.19
   6  -7   5    2.13    6.44
  -6   7   5   -6.69    6.85
   6  -7   5  -13.38    6.69
  -6   7  -5   -1.88    8.80
   6  -7  -5   -2.32    8.20
   6  -7  -5    4.41    7.91
   6  -7  -5   17.03    8.55
  -6  -7   5    0.85    7.48
  -7   7   5  -12.49    8.02
   7  -7   5  -10.44    7.79
   7  -7   5   -1.87    7.52
   7  -7   5    0.91    7.13
  -7   7   5    3.16    9.24
  -7   7  -5   -3.46    9.83
  -7  -7   5    4.14    8.29
   7  -7  -5    3.36    8.80
  -7  -7   5    3.22    7.74
   7  -7  -5    7.66   10.12
  -8   7   5   21.90   11.64
   8  -7   5   16.62    9.77
  -8  -7   5   10.91    7.45
  -8   7  -5   19.63   11.64
   8  -7  -5   20.81   10.21
  -9   7   5    0.66   10.00
   9  -7   5   18.50   10.51
   9  -7  -5    9.13   10.92
  -9   7  -5    9.14    9.86
   0  -8   5   -1.69    7.88
   0  -8   5   -2.46    7.76
   0  -8  -5   -6.49    5.65
   1  -8   5  170.33   19.03
   1  -8   5  164.41   16.35
  -1  -8  -5  146.42   16.65
   1  -8  -5  168.87   17.90
   1  -8  -5  163.33   13.24
  -1  -8   5  134.67   14.41
  -1  -8   5  180.16   18.67
   1  -8  -5  136.45   17.01
   2  -8   5    3.80    9.18
  -2  -8  -5   -1.23    6.02
   2  -8   5    6.37    8.99
  -2   8   5    7.48    6.06
  -2  -8   5    9.22    7.80
   2  -8  -5   -4.04    7.40
   2  -8  -5   -3.19    5.61
   2  -8  -5    5.03    7.85
  -2  -8   5   14.91    7.38
  -3  -8  -5  -10.94    5.81
  -3   8   5   -2.11    5.78
   3  -8   5   16.69   10.18
   3  -8   5   -5.21    8.87
  -3  -8  -5    3.25    6.23
   3  -8  -5   -1.92    7.35
  -3  -8   5   -2.30    7.21
  -3  -8   5   -2.26    7.32
   3  -8  -5    1.83    7.63
   3  -8  -5    7.87    8.45
   4  -8   5   77.83   13.26
  -4   8   5   92.70   12.89
   4  -8   5   89.80   15.47
   4  -8  -5   73.66   14.37
   4  -8  -5   73.58   14.97
  -4  -8   5   71.17   12.31
  -4  -8   5   70.18   11.04
   4  -8  -5   72.52   11.29
   5  -8   5  254.45   20.61
  -5   8   5  309.42   19.63
   5  -8   5  303.47   18.02
   5  -8  -5  291.05   18.41
  -5  -8   5  293.29   21.27
   6  -8   5  303.89   21.49
  -6   8   5  303.58   22.57
   6  -8   5  280.43   18.79
   6  -8  -5  294.42   21.35
   7  -8   5    2.04    9.08
  -7   8   5   -7.41   10.10
   7  -8   5    0.40    8.66
   7  -8  -5    6.23    9.83
   7  -8  -5   -0.85    8.34
  -7  -8   5    6.88    8.79
   0  -9   5   40.01   11.35
   0  -9  -5   48.24   11.57
  -1  -9  -5   10.36    7.95
   1  -9   5    1.28    9.43
  -1  -9   5   -4.94    8.39
   1  -9  -5    1.46    8.59
   2  -9   5   -6.37    8.60
  -2  -9  -5    4.19    8.13
  -2  -9   5   -4.49    8.75
   2  -9  -5    6.28    9.58
   3  -9   5   37.38   12.12
  -3  -9  -5   33.63    9.35
   3  -9  -5   30.98   10.85
   3  -9  -5   25.21    8.52
  -3  -9   5   23.01    9.42
   4  -9   5   13.85   10.80
  -4   9   5   17.98   10.38
  -4  -9   5   17.37    8.87
   4  -9  -5   14.27    9.11
   4  -9  -5   14.31   10.67
  -5   9   5    8.73   10.15
   5  -9   5   -2.36    9.94
   5  -9  -5    8.13   10.81
   5  -9  -5    1.92    9.08
   0   0   6 1122.71   26.70
   0   0  -6 1154.34   29.80
   0   0  -6 1108.91   29.23
   0   0   6 1141.81   26.71
   0   0   6 1140.36   28.78
  -1   0   6 1590.30   36.84
   1   0   6 1541.99   35.60
  -1   0  -6 1539.68   40.21
  -1   0  -6 1596.37   38.84
   1   0  -6 1576.43   38.96
   1   0   6 1632.78   37.85
  -1   0   6 1570.14   37.98
  -1   0   6 1589.19   36.00
  -1   0   6 1639.59   35.13
   1   0  -6 1564.71   40.21
   1   0  -6 1612.21   38.76
  -2   0   6  437.64   14.84
  -2   0  -6  447.16   16.94
   2   0  -6  431.87   16.63
   2   0  -6  442.20   15.44
  -2   0  -6  432.87   15.52
   2   0  -6  461.80   16.10
  -2   0   6  450.30   14.65
   2   0   6  448.30   12.72
  -2   0   6  460.36   13.27
   2   0  -6  444.64   13.18
   2   0   6  456.79   14.32
  -2   0   6  441.77   12.81
  -3   0   6 1225.79   32.03
  -3   0   6 1302.89   30.43
  -3   0   6 1320.88   32.97
   3   0   6 1256.09   29.05
   3   0  -6 1303.21   33.53
   3   0   6 1264.06   30.96
   3   0  -6 1256.33   30.03
   3   0  -6 1198.00   33.44
  -3   0   6 1287.76   30.10
  -3   0  -6 1246.55   33.11
  -3   0  -6 1292.05   35.01
   4   0  -6  397.33   15.98
  -4   0   6  394.77   12.64
   4   0  -6  404.10   12.78
  -4   0   6  405.18   14.51
  -4   0  -6  395.03   15.54
  -4   0  -6  408.94   11.07
  -4   0   6  404.12   13.52
  -4   0   6  398.95   15.58
   4   0  -6  392.64   15.63
   4   0   6  410.50   11.56
   4   0   6  391.33   12.92
  -5   0  -6  387.10   16.72
   5   0  -6  408.45   13.49
  -5   0  -6  450.84   12.39
   5   0  -6  435.79   16.68
  -5   0   6  412.74   14.67
   5   0   6  411.02   11.68
  -5   0  -6  441.46   13.87
  -5   0   6  406.25   17.09
  -5   0   6  412.01   13.22
   5   0   6  406.17   12.95
  -5   0  -6  421.63   18.48
  -6   0  -6  347.63   18.04
   6   0  -6  388.51   16.52
  -6   0  -6  372.49   16.77
   6   0  -6  385.31   12.97
  -6   0   6  385.88   12.80
  -6   0   6  386.93   17.21
  -6   0   6  362.95   14.53
  -6   0  -6  413.80   14.27
   6   0   6  398.01   15.11
  -7   0  -6   58.28    9.80
  -7   0   6   51.19    8.08
  -7   0  -6   62.20    8.53
   7   0  -6   56.71    7.70
  -7   0   6   58.43    7.05
   7   0  -6   67.94    6.13
   8   0  -6  246.03   11.02
   8   0  -6  257.89   14.46
  -8   0  -6  260.45   17.44
  -8   0  -6  275.11   16.45
  -8   0   6  276.25   14.01
  -8   0   6  294.58   16.96
  -9   0   6  366.97   19.94
  -9   0   6  385.48   17.25
  -9   0  -6  406.72   20.53
  -9   0  -6  368.32   21.99
 -10   0   6  143.69   15.53
 -10   0  -6  157.26   16.83
 -10   0  -6  152.17   17.98
 -10   0   6  166.64   14.19
 -11   0   6  138.05   16.24
 -11   0   6  190.80   16.11
 -11   0  -6  169.10   18.93
 -11   0  -6  183.46   20.12
 -12   0  -6   17.94   12.15
 -12   0   6   29.58    9.65
 -13   0  -6  157.01   21.16
 -13   0   6  150.14   16.53
   0   1  -6    1.79    4.20
   0   1   6    2.48    2.41
   0   1  -6    2.38    3.45
   0  -1  -6   -3.80    3.26
   0   1   6    0.96    1.38
   0   1   6   -0.75    2.72
   0  -1  -6    0.30    3.55
   0  -1   6   -1.01    2.10
   0  -1   6    1.41    3.01
   0   1   6   -1.69    1.39
   0  -1  -6    1.75    3.01
  -1   1   6  103.08    5.75
  -1   1   6   92.88    4.70
   1  -1   6   97.39    7.22
  -1   1   6  104.20    8.12
  -1  -1  -6  105.34    7.13
  -1   1   6  100.16    6.06
   1  -1   6   91.98    5.81
   1   1  -6   95.30    9.09
  -1  -1  -6   77.71    7.46
   1   1  -6   84.16    6.35
   1   1  -6   78.39    7.52
  -1  -1  -6  111.98    9.01
   1   1   6   88.33    6.34
   1   1   6  104.52    5.51
   1  -1  -6  108.35    6.81
   1  -1  -6   86.54    8.06
  -1  -1   6   93.78    6.49
   1  -1  -6  102.52    6.00
  -1   1  -6  120.35   10.03
   1  -1  -6   91.76    7.72
  -1   1  -6   98.62    8.51
  -1  -1   6   99.30    6.86
  -1  -1   6  104.10    5.94
   1   1   6  102.99    3.94
   2   1  -6   32.18    5.66
   2   1  -6   43.19    3.87
   2   1  -6   34.26    4.68
   2  -1   6   43.39    4.41
  -2   1   6   46.19    4.38
  -2  -1  -6   41.49    5.91
  -2   1   6   37.09    4.23
   2   1  -6   30.88    5.90
  -2  -1  -6   28.89    4.74
  -2   1   6   39.99    4.93
   2  -1   6   32.73    5.02
   2   1   6   40.64    4.02
   2  -1  -6   30.61    4.54
  -2   1  -6   33.48    5.49
  -2   1  -6   38.15    6.50
  -2  -1   6   37.14    5.18
   2  -1  -6   46.43    6.07
   2   1   6   46.92    5.25
  -2  -1   6   41.31    5.24
   2  -1  -6   36.35    4.55
   2  -1  -6   38.29    6.32
  -2  -1   6   30.42    3.91
  -3  -1  -6   27.17    5.67
   3  -1   6   26.22    3.58
  -3  -1  -6   26.74    4.88
   3   1  -6   29.69    6.19
  -3   1   6   21.02    3.77
  -3   1   6   16.93    3.38
  -3   1   6   27.40    4.87
   3   1  -6   29.96    3.42
   3   1  -6   24.37    5.02
   3   1  -6   29.04    4.51
   3  -1   6   25.69    4.33
  -3   1  -6   22.59    5.09
  -3  -1   6   29.21    4.34
  -3   1  -6   25.34    5.71
   3  -1  -6   20.66    5.44
   3  -1  -6   20.85    4.73
   3   1   6   24.01    3.66
  -3  -1   6   23.79    3.69
   3   1   6   25.83    3.22
   3  -1  -6   22.84    3.87
  -3  -1   6   21.74    5.09
  -3  -1   6   20.97    4.44
  -4  -1  -6   17.19    5.28
   4   1  -6   20.02    2.82
   4  -1   6   13.89    2.85
  -4   1   6   16.19    3.63
  -4  -1  -6   19.63    4.84
   4   1  -6   16.92    3.71
  -4   1   6   17.80    3.72
   4  -1   6   22.00    3.96
  -4   1   6   15.41    4.59
   4   1  -6    9.14    4.49
  -4   1  -6   15.58    3.25
  -4   1  -6   15.77    4.97
  -4   1  -6   20.65    5.75
   4   1   6   13.02    2.49
  -4  -1   6   16.81    4.74
  -4  -1   6   11.42    3.05
  -4  -1   6   14.40    4.01
  -4  -1   6   11.26    3.41
   4  -1  -6    7.07    4.85
   4  -1  -6   11.56    3.74
   5  -1   6   13.18    3.19
  -5  -1  -6   -1.03    4.29
  -5   1   6    9.88    4.44
  -5  -1  -6    8.16    4.50
   5  -1   6    7.73    2.43
   5   1  -6    4.18    2.91
  -5   1   6    6.11    3.41
   5   1  -6    7.50    2.29
  -5  -1   6   14.72    3.69
  -5   1  -6    2.51    4.60
   5   1   6   11.09    2.23
  -5  -1   6    6.72    3.42
  -5  -1   6   10.32    2.98
   5  -1  -6   11.24    5.10
  -5  -1   6   10.62    4.55
  -5   1  -6    6.06    2.96
   5  -1  -6    6.29    3.80
  -5   1  -6   11.88    4.01
  -5   1  -6    5.36    5.19
   6  -1   6   -1.18    2.20
   6   1  -6    1.75    3.14
   6   1  -6   -3.72    2.31
  -6   1   6    5.97    3.56
  -6  -1  -6   -1.44    4.12
  -6  -1  -6   -0.94    3.53
  -6   1   6   -0.57    4.00
  -6  -1   6   -1.27    3.37
  -6   1  -6   -0.94    3.27
  -6   1  -6    1.39    5.14
   6  -1  -6   -1.53    3.25
  -6  -1   6   -2.07    2.33
  -6  -1   6   -0.21    2.98
  -6   1  -6    0.36    4.39
  -6   1  -6   -0.31    2.75
  -6  -1   6   -4.26    4.19
   6  -1  -6    6.73    4.81
  -7  -1  -6   41.43    7.35
  -7  -1  -6   30.80    7.46
  -7   1   6   46.09    6.97
  -7   1   6   27.43    7.11
  -7   1  -6   43.93    5.69
  -7  -1   6   39.26    6.42
   7  -1  -6   42.85    6.19
   7  -1  -6   62.60    9.52
  -7   1  -6   62.82   10.45
  -7   1  -6   58.81    7.78
  -7  -1   6   51.25    8.68
  -7   1  -6   42.96    8.20
  -8  -1  -6   36.94    7.64
  -8   1   6   26.95    6.21
  -8  -1  -6   24.01    7.49
  -8   1   6   27.31    7.00
  -8  -1   6   30.09    5.97
  -8  -1   6   35.47    7.75
  -8   1  -6   29.03    8.05
   8  -1  -6   31.72    5.63
   8  -1  -6   33.73    7.85
  -8   1  -6   37.13    9.50
  -9  -1  -6    9.89    6.38
  -9  -1  -6   -0.43    6.43
  -9   1   6    7.40    5.58
  -9   1   6    8.49    6.41
  -9  -1   6   10.84    6.26
   9  -1  -6    2.43    5.63
  -9   1  -6    0.84    6.30
  -9  -1   6   13.10    5.30
  -9   1  -6    9.17    6.62
   9  -1  -6    3.79    4.15
 -10  -1  -6   30.63    9.78
 -10  -1  -6   21.20    9.22
 -10   1   6   22.59    8.40
 -10   1   6   24.17    8.88
 -10  -1   6   23.55    7.35
 -10  -1   6    2.32    6.66
 -10   1  -6   56.28   12.65
 -10   1  -6   45.08   12.43
 -11  -1  -6   32.53   10.97
 -11   1   6   19.63    8.42
 -11   1   6   36.74   10.44
 -11  -1  -6   35.49   10.96
 -11   1  -6   47.07   12.85
 -11  -1   6   24.96    9.12
 -11   1  -6   34.72   12.35
 -11  -1   6   18.43    9.86
 -12   1   6   -5.91    8.83
 -12  -1  -6   16.41   11.13
 -12   1  -6   13.49   12.40
 -12  -1   6    2.76    7.10
 -13  -1  -6  -10.07    8.63
 -13   1   6   -3.49    9.48
 -13  -1   6    1.15    9.32
 -13   1  -6  -15.64   10.43
   0  -2  -6  705.46   19.12
   0   2   6  710.19   16.50
   0  -2  -6  708.09   19.49
   0   2  -6  665.99   21.63
   0   2  -6  710.43   23.55
   0   2   6  716.18   19.40
   0   2   6  715.36   17.76
   0  -2   6  697.02   21.43
   0  -2   6  703.16   19.29
   0  -2  -6  692.19   23.05
   0  -2  -6  704.48   20.22
   1   2  -6 2322.42   55.60
  -1   2   6 2409.03   50.58
   1  -2   6 2364.74   52.63
  -1  -2  -6 2445.52   52.81
  -1  -2  -6 2266.16   52.44
  -1  -2  -6 2332.07   53.83
  -1   2   6 2352.28   52.31
   1  -2   6 2355.58   55.05
  -1  -2  -6 2347.28   56.69
   1   2  -6 2217.73   57.13
  -1   2  -6 2367.42   57.93
   1   2   6 2446.07   52.50
  -1  -2   6 2418.30   52.78
   1  -2  -6 2429.11   52.83
  -1  -2   6 2398.10   55.27
   1  -2  -6 2357.27   57.70
  -1   2  -6 2356.32   55.90
   1  -2  -6 2399.43   54.01
   1   2   6 2371.30   49.20
   1  -2  -6 2311.81   52.83
   2  -2   6  397.50   13.03
  -2   2   6  415.71   12.28
  -2  -2  -6  393.17   14.45
  -2  -2  -6  391.31   16.00
   2   2  -6  422.65   12.93
  -2   2   6  414.62   13.95
   2   2  -6  392.97   16.81
   2   2  -6  417.39   15.75
   2  -2   6  418.75   15.11
  -2  -2  -6  392.98   13.39
  -2  -2   6  385.52   14.69
   2  -2  -6  416.45   13.84
  -2   2  -6  404.85   16.12
   2  -2  -6  400.37   13.92
   2  -2  -6  399.23   17.32
  -2  -2   6  412.76   13.15
  -2   2  -6  446.83   17.97
   3  -2   6  450.52   16.05
   3   2  -6  445.94   13.26
   3  -2   6  459.45   14.20
  -3   2   6  455.26   13.97
  -3  -2  -6  417.62   14.66
  -3  -2  -6  447.29   17.94
  -3  -2  -6  473.35   16.49
   3   2  -6  401.78   17.83
  -3   2   6  432.70   15.76
   3   2  -6  428.11   16.60
   3  -2  -6  451.63   19.54
  -3  -2   6  461.51   14.04
  -3  -2   6  455.36   15.91
  -3   2  -6  431.87   14.72
   3  -2  -6  463.87   15.57
  -3   2  -6  463.46   18.95
  -3  -2   6  462.37   17.02
  -3   2  -6  459.16   17.33
   4  -2   6  169.70    7.92
   4   2  -6  156.61    6.50
  -4   2   6  151.27    8.42
  -4  -2  -6  155.49    9.95
  -4   2   6  148.90   10.15
   4  -2   6  164.52    9.31
   4   2  -6  172.71   11.05
  -4  -2  -6  152.87    9.00
  -4   2  -6  150.94    8.35
  -4  -2   6  158.24   10.27
   4  -2  -6  160.24   13.78
  -4   2  -6  141.06   12.61
  -4  -2   6  158.72    7.45
   4  -2  -6  155.60    9.28
  -4   2  -6  156.64   10.64
  -4  -2   6  159.90    8.96
  -5   2   6   12.96    5.00
  -5  -2  -6   40.28    6.69
  -5   2   6   34.41    5.12
   5  -2   6   21.09    3.59
   5  -2   6   25.58    4.69
  -5  -2  -6   42.68    6.23
  -5   2  -6   27.79    6.97
  -5   2  -6   23.47    5.96
  -5  -2   6   24.73    6.25
  -5   2  -6   17.88    4.03
  -5  -2   6   26.66    4.86
  -5  -2   6   17.78    3.45
  -5  -2   6   21.13    4.82
   5  -2  -6   16.00    5.03
   5  -2  -6   37.87    8.17
  -6   2   6  183.35   12.54
  -6   2   6  231.25   11.41
  -6  -2  -6  237.78   12.71
   6  -2   6  216.97   10.44
  -6  -2  -6  212.62   13.45
   6  -2   6  221.58    9.06
  -6   2  -6  228.41   14.18
  -6  -2   6  212.84    9.05
   6  -2  -6  213.25   15.35
  -6   2  -6  215.54   12.95
  -6  -2   6  241.63   10.91
   6  -2  -6  218.61   11.77
  -6  -2   6  209.79   13.19
  -6   2  -6  201.77   14.45
  -6   2  -6  209.08   10.94
  -6  -2   6  212.37   11.15
  -7  -2  -6   23.13    6.03
  -7   2   6    9.89    5.99
  -7   2   6   21.33    5.40
  -7  -2  -6   14.53    5.62
  -7   2  -6   15.37    6.25
  -7   2  -6   14.75    5.93
  -7   2  -6   26.95    5.40
   7  -2  -6   12.74    6.68
  -7  -2   6    7.37    5.19
  -7   2  -6   17.75    7.24
   7  -2  -6   12.12    4.79
  -7  -2   6   11.22    4.44
  -8   2   6  163.97   15.24
  -8  -2  -6  140.73   13.13
  -8  -2  -6  148.90   15.00
  -8   2   6  118.72   11.02
  -8   2  -6  129.04   15.09
   8  -2  -6  160.28   10.49
  -8  -2   6  127.96   13.06
  -8   2  -6  127.87   13.68
   8  -2  -6  138.86   14.85
  -8  -2   6  153.47   10.50
  -8   2  -6  139.60   12.96
  -8   2  -6  137.03    9.94
  -9   2   6  161.65   15.88
  -9  -2  -6  134.49   13.47
  -9  -2  -6  136.93   14.77
  -9   2   6  130.29   11.91
   9  -2  -6  157.54   12.31
  -9   2  -6  128.21   16.06
   9  -2  -6  100.89   14.12
  -9   2  -6  142.64   15.32
  -9  -2   6  163.36   11.62
  -9  -2   6  108.25   12.95
 -10   2   6   65.09   10.41
 -10  -2  -6   77.67   12.06
 -10  -2  -6   58.79   12.06
 -10   2   6   68.32   12.01
  10  -2  -6   60.32    8.90
 -10  -2   6   74.22   10.56
 -10  -2   6   58.82   10.90
 -10   2  -6   54.34   13.04
 -10   2  -6   52.36   12.35
  10  -2  -6   56.47   11.85
 -11  -2  -6  335.57   22.64
 -11   2   6  381.58   24.90
 -11  -2  -6  363.80   24.26
 -11   2   6  363.11   20.71
 -11   2  -6  333.60   25.88
  11  -2  -6  344.27   18.76
 -11  -2   6  385.47   20.70
 -11  -2   6  390.99   23.90
 -11   2  -6  379.68   27.63
 -12  -2  -6    7.15   10.85
 -12   2   6   18.97    9.42
 -12  -2   6   15.30    7.97
 -12   2  -6   22.62   13.75
   0  -3  -6    1.79    2.28
   0  -3   6   -0.28    2.63
   0  -3  -6   -8.10    3.43
   0   3  -6   -6.49    2.65
   0  -3  -6    2.08    2.45
   0   3   6   -1.55    2.00
   0   3  -6    1.15    4.15
   0  -3  -6    4.05    3.14
   0  -3   6    2.37    3.61
   0   3   6    1.29    1.73
  -1  -3  -6    1.91    4.30
   1   3  -6    3.81    4.24
   1   3  -6   16.63    5.62
  -1  -3  -6    5.93    2.88
  -1  -3  -6    6.49    2.68
  -1   3   6    4.78    2.25
  -1  -3  -6   10.96    3.49
  -1   3   6    6.69    2.84
   1  -3   6   10.80    4.40
   1  -3   6    4.87    3.11
  -1   3  -6    4.25    4.49
   1  -3  -6   -2.39    3.70
  -1  -3   6    6.49    3.96
  -1  -3   6    6.17    3.18
   1   3   6    7.93    2.40
   1  -3  -6   12.30    3.62
  -1   3  -6    5.21    3.68
   1  -3  -6   12.41    2.97
  -2  -3  -6    5.02    4.61
   2  -3   6   -0.06    3.52
  -2  -3  -6    5.64    2.74
  -2  -3  -6   11.31    3.28
  -2  -3  -6    8.06    3.22
   2   3  -6    4.69    2.08
  -2   3   6    3.03    2.68
   2  -3   6    8.94    3.34
  -2   3   6    7.17    3.54
   2   3  -6   10.64    4.75
   2   3  -6   10.98    5.26
  -2   3  -6    7.32    4.32
  -2  -3   6    4.29    4.06
   2  -3  -6    6.16    4.69
  -2  -3   6    7.18    3.41
   2  -3  -6   10.68    3.76
  -2   3  -6    7.96    4.92
  -3  -3  -6   42.51    5.56
  -3   3   6   35.10    5.54
  -3  -3  -6   44.07    4.99
  -3   3   6   35.83    4.68
   3   3  -6   44.65    6.65
  -3  -3  -6   35.08    6.64
   3   3  -6   37.50    7.17
   3  -3   6   46.37    5.35
   3  -3   6   38.41    6.29
   3  -3   6   34.88    4.88
  -3   3  -6   30.89    5.25
   3  -3  -6   31.70    5.37
  -3   3  -6   34.46    7.07
   3  -3  -6   35.51    7.44
  -3   3  -6   35.38    6.26
  -3  -3   6   35.68    5.99
  -3  -3   6   40.41    5.07
  -4  -3  -6    5.19    3.76
   4  -3   6   -0.72    4.01
   4  -3   6    2.87    3.05
  -4   3   6    2.41    3.03
   4   3  -6    5.59    4.42
  -4   3   6    1.99    3.91
  -4  -3  -6   -0.76    2.89
  -4  -3  -6   -2.74    3.77
   4  -3   6   -0.25    3.22
  -4  -3   6   -1.22    4.01
  -4  -3   6   -0.21    3.37
  -4  -3   6    3.32    2.79
  -4   3  -6   -2.82    3.83
  -4   3  -6    1.00    4.65
   4  -3  -6    3.38    3.78
  -4   3  -6    2.24    3.50
   4  -3  -6    4.48    5.99
  -5   3   6   56.10    6.61
  -5  -3  -6   36.87    5.64
  -5  -3  -6   44.04    7.42
  -5   3   6   41.98    7.56
   5  -3   6   41.45    6.45
   5  -3   6   50.04    5.84
  -5  -3  -6   41.78    6.51
   5  -3   6   41.67    6.04
  -5   3  -6   34.26    7.76
  -5   3  -6   31.12    6.66
  -5  -3   6   48.93    6.30
   5  -3  -6   38.18    6.25
  -5  -3   6   37.45    4.81
  -5   3  -6   49.15    6.37
  -5  -3   6   45.46    7.49
   5  -3  -6   26.50    7.54
   6  -3   6   21.55    5.08
  -6   3   6   21.34    6.25
  -6   3   6   15.34    4.72
  -6  -3  -6   26.71    6.03
   6  -3   6   19.11    3.96
   6  -3   6   13.44    4.85
  -6  -3  -6   12.21    5.55
  -6  -3  -6   17.28    5.40
  -6  -3   6   19.59    6.12
  -6  -3   6   12.94    4.34
  -6   3  -6   18.09    6.69
   6  -3  -6   12.08    6.91
   6  -3  -6   23.64    6.05
  -6   3  -6   17.09    4.86
  -6   3  -6   23.61    7.78
  -6  -3   6    4.52    3.09
  -6  -3   6   18.83    4.95
  -7   3   6   71.41   10.42
  -7  -3  -6   38.46    7.48
  -7   3   6   61.36    8.11
  -7  -3  -6   59.08    8.25
   7  -3   6   78.17    8.91
  -7  -3   6   78.09   10.37
  -7   3  -6   65.10   10.59
   7  -3  -6   69.36   11.45
   7  -3  -6   66.42    8.55
  -7   3  -6   53.80    8.20
  -7   3  -6   40.28    9.90
  -7  -3   6   61.78    7.61
  -7   3  -6   67.48   10.01
  -8   3   6    0.27    4.21
  -8  -3  -6    3.96    5.61
  -8  -3  -6    0.52    5.17
  -8   3   6    7.11    5.92
  -8   3  -6   -6.57    5.34
   8  -3  -6   -4.99    4.50
  -8  -3   6   -1.03    3.78
  -8   3  -6    2.23    4.93
  -8  -3   6   -5.65    4.27
  -8   3  -6    0.93    5.49
  -8   3  -6  -10.64    5.17
   8  -3  -6    7.82    7.68
  -9   3   6   17.49    7.60
  -9  -3  -6    9.59    7.73
  -9  -3  -6   13.77    6.87
  -9   3   6   13.54    7.09
  -9   3  -6    4.00    9.55
  -9  -3   6   14.50    6.77
  -9  -3   6    3.23    5.55
  -9   3  -6   -1.31    5.37
  -9   3  -6    3.27    4.65
  -9   3  -6    8.53    7.90
   9  -3  -6    3.55    7.30
   9  -3  -6    8.34    6.11
 -10   3   6    4.04    7.55
 -10   3   6   18.64    9.69
 -10   3  -6   22.10   11.28
  10  -3  -6    9.89    8.30
 -10   3  -6    8.34   11.80
  10  -3  -6   11.77    8.20
 -10  -3   6    6.21    7.88
 -10  -3   6   10.60    7.35
 -11   3   6    4.78    8.67
 -11  -3   6    6.57    7.13
 -11  -3   6    8.09    8.49
 -11   3  -6   24.23   13.68
  11  -3  -6    5.14    8.69
  11  -3  -6   17.98   11.23
 -12   3   6   21.42   10.71
  12  -3  -6   -0.23    8.96
 -12   3  -6   -6.76   12.52
 -12  -3   6  -12.44    7.72
   0   4  -6  436.55   16.61
   0  -4  -6  436.46   15.65
   0   4  -6  465.36   18.55
   0  -4   6  397.02   18.00
   0  -4   6  438.98   16.12
   0   4   6  464.25   13.48
   0  -4  -6  414.50   19.15
   0   4   6  460.87   15.39
  -1  -4  -6  824.20   23.65
  -1   4   6  840.17   22.16
  -1  -4  -6  831.29   28.37
   1  -4   6  854.98   27.98
   1  -4   6  804.93   24.59
  -1   4   6  833.42   24.68
   1   4  -6  878.91   25.65
   1   4  -6  844.37   27.13
  -1  -4   6  822.16   24.46
   1  -4  -6  855.54   29.71
  -1   4  -6  875.71   28.14
  -1   4  -6  838.78   25.97
  -1  -4   6  884.92   27.85
   1  -4  -6  825.25   24.47
   2   4  -6  170.21   10.54
   2  -4   6  187.50   12.10
   2   4  -6  166.35   11.50
  -2   4   6  185.40    8.88
  -2  -4  -6  176.55    9.39
   2  -4   6  180.35    9.07
   2  -4   6  175.96    9.93
  -2   4   6  179.86   10.61
  -2  -4  -6  188.91   12.49
  -2   4  -6  189.22   12.64
   2  -4  -6  178.34   10.21
   2  -4  -6  177.95   13.50
  -2   4  -6  193.30   11.61
  -2  -4   6  164.74   11.10
  -2  -4   6  161.71    9.31
   3   4  -6  672.24   22.37
  -3   4   6  679.94   23.48
   3  -4   6  694.15   20.87
  -3  -4  -6  709.36   24.94
  -3   4   6  685.66   20.60
   3  -4   6  681.75   21.58
   3  -4   6  690.94   24.54
  -3  -4  -6  624.59   19.83
  -3   4  -6  688.34   23.72
  -3  -4   6  684.95   23.90
  -3  -4   6  683.99   21.09
   3  -4  -6  659.34   27.06
   3  -4  -6  706.88   22.21
  -3   4  -6  669.74   25.52
   4  -4   6  186.74   10.57
   4  -4   6  175.74   12.39
  -4   4   6  185.55   10.35
  -4  -4  -6  187.22   12.47
  -4  -4  -6  162.38    9.19
  -4   4   6  177.10   12.33
   4  -4   6  181.23    9.99
   4   4  -6  171.40   11.18
  -4  -4   6  193.84    9.92
  -4  -4   6  155.36   11.14
  -4   4  -6  160.89   14.19
   4  -4  -6  163.31   15.72
  -4   4  -6  168.90   11.02
  -4   4  -6  164.82   11.99
  -4  -4   6  174.31   12.65
   4  -4  -6  171.96   10.80
   5  -4   6  315.08   14.43
   5  -4   6  279.91   15.67
   5  -4   6  290.37   13.45
  -5  -4  -6  295.73   12.44
  -5  -4  -6  320.18   16.28
  -5   4   6  308.26   14.05
  -5   4   6  326.30   17.17
  -5   4  -6  324.34   15.24
  -5  -4   6  325.64   15.23
  -5  -4   6  307.79   12.84
  -5   4  -6  325.59   16.36
  -5   4  -6  324.31   17.82
   5  -4  -6  299.84   14.72
  -5  -4   6  293.33   16.71
   5  -4  -6  305.47   19.34
  -6   4   6  216.34   14.90
  -6   4   6  213.81   12.19
   6  -4   6  213.85   11.42
   6  -4   6  210.73   12.99
   6  -4   6  261.09   14.48
  -6  -4  -6  225.92   14.34
  -6   4  -6  215.21   15.04
  -6  -4   6  230.34   15.67
  -6   4  -6  230.55   16.12
   6  -4  -6  201.54   12.90
  -6  -4   6  207.28   12.57
   6  -4  -6  251.20   18.30
  -6   4  -6  217.54   13.30
   7  -4   6   69.83    8.95
  -7   4   6   60.11    8.26
   7  -4   6   72.49    7.41
  -7   4   6   57.58   10.09
   7  -4   6   50.89    8.37
  -7   4  -6   62.20    8.38
  -7  -4   6   54.17    9.44
   7  -4  -6   63.43   12.06
  -7  -4   6   72.56    8.72
   7  -4  -6   57.81    9.21
  -7   4  -6   64.92   10.72
  -7   4  -6   69.84   11.74
  -8   4   6  186.14   17.29
   8  -4   6  195.89   15.72
  -8   4   6  200.76   14.20
   8  -4  -6  199.68   15.45
   8  -4  -6  227.20   21.63
  -8   4  -6  183.09   18.53
  -8   4  -6  199.13   17.77
  -8  -4   6  194.59   17.21
  -8   4  -6  216.72   14.74
  -8  -4   6  198.70   13.39
   9  -4   6  270.02   19.01
  -9   4   6  268.71   19.82
  -9   4   6  241.04   17.13
  -9   4  -6  239.48   21.10
   9  -4  -6  294.55   19.69
  -9  -4   6  264.79   17.01
  -9  -4   6  300.60   19.85
  -9   4  -6  283.85   16.64
   9  -4  -6  250.29   23.97
  -9   4  -6  247.48   22.14
 -10   4   6  114.79   15.52
 -10   4   6   98.96   16.33
 -10   4   6  132.85   15.81
 -10  -4   6  124.45   15.43
 -10   4  -6  135.57   18.74
  10  -4  -6  116.31   18.47
 -10   4  -6  132.34   18.51
 -10  -4   6  128.36   13.71
 -10   4  -6  145.87   14.58
  10  -4  -6  140.62   15.81
 -11   4   6  173.98   17.56
 -11  -4   6  171.88   16.02
 -11   4  -6  172.78   20.34
  11  -4  -6  175.84   17.56
   0  -5   6   -4.46    4.74
   0  -5  -6   -2.65    4.02
   0   5  -6    5.39    3.79
   0   5   6    0.69    2.46
   0  -5  -6    0.46    3.09
   0  -5   6   -6.86    3.43
   0   5  -6   -0.61    3.34
   1  -5   6   93.17    9.46
  -1   5   6   95.81    6.90
  -1  -5  -6   80.57    7.55
   1   5  -6  101.62    8.13
   1  -5   6   97.99   11.32
   1   5  -6  109.62   10.15
  -1  -5  -6   76.37   10.04
  -1   5   6  106.48    9.89
  -1  -5   6   78.09   10.44
  -1  -5   6   94.30    9.31
   1  -5  -6   85.31   11.25
  -1   5  -6   80.96    8.40
  -1   5  -6   72.44    8.84
   1  -5  -6   70.65    7.63
   2  -5   6   31.56    7.26
  -2  -5  -6   19.76    4.83
  -2   5   6   34.89    6.58
   2   5  -6   32.20    5.65
  -2  -5  -6   23.20    6.72
   2  -5   6   22.92    5.59
  -2   5   6   26.33    5.09
   2  -5   6   25.81    4.83
   2   5  -6   43.81    6.92
  -2  -5   6   26.58    6.63
  -2  -5   6   30.42    5.65
  -2   5  -6   36.52    6.40
   2  -5  -6   32.90    5.91
   2  -5  -6   39.32    8.74
  -2   5  -6   19.25    6.03
   3   5  -6   11.25    4.75
  -3   5   6    8.58    4.77
   3  -5   6   22.42    4.88
   3  -5   6   25.32    7.17
  -3  -5  -6   13.91    5.70
  -3   5   6    9.79    3.94
  -3  -5  -6   20.18    4.69
   3  -5   6   16.55    5.15
  -3   5  -6    8.72    5.13
   3  -5  -6    7.22    4.42
   3  -5  -6   12.47    6.59
  -3  -5   6    9.01    4.46
  -3  -5   6   25.83    6.77
  -3   5  -6    8.53    5.51
   4   5  -6   31.12    5.93
  -4   5   6   35.41    7.47
   4  -5   6   25.00    5.57
  -4  -5  -6   29.73    7.19
  -4   5   6   33.46    5.88
  -4  -5  -6   31.36    5.16
   4  -5   6   37.09    7.90
   4  -5   6   34.17    6.35
   4  -5  -6   24.00    7.88
  -4   5  -6   28.39    6.63
  -4   5  -6   32.93    7.13
   4  -5  -6   29.31    6.57
  -4   5  -6   23.29    7.63
  -4  -5   6   31.31    6.78
  -4  -5   6   19.02    5.01
   5  -5   6   -1.63    3.92
  -5  -5  -6   -1.28    5.21
   5  -5   6    3.61    5.46
   5  -5   6   -6.73    3.58
  -5   5   6   -1.14    4.45
  -5  -5  -6   -7.04    4.73
  -5   5   6   -6.39    4.95
  -5   5  -6   -2.38    4.46
   5  -5  -6   -2.75    3.86
  -5  -5   6   -2.44    4.14
  -5  -5   6    7.39    5.74
  -5  -5   6    2.17    3.72
  -5   5  -6    0.52    5.15
   5  -5  -6   12.20    7.10
  -5   5  -6    1.49    5.36
  -6   5   6   -4.32    5.03
   6  -5   6   12.00    5.24
   6  -5   6   12.60    6.68
  -6   5   6   -1.51    4.12
   6  -5   6    4.31    4.32
   6  -5  -6    0.83    6.78
  -6   5  -6    3.86    6.01
  -6   5  -6    1.85    5.14
   6  -5  -6   -3.13    5.26
  -6   5  -6    2.14    6.37
  -6  -5   6   18.99    7.41
   7  -5   6   23.05    5.82
  -7   5   6   15.27    7.61
   7  -5   6   15.68    6.71
  -7   5   6   10.90    7.02
   7  -5   6   15.49    6.67
  -7   5  -6   18.54    6.64
  -7   5  -6    9.72    6.99
   7  -5  -6   28.74   10.19
   7  -5  -6   16.82    7.70
  -7  -5   6    5.30    7.11
  -7   5  -6   12.79    8.05
  -7  -5   6    9.23    6.10
   8  -5   6   48.30   10.07
  -8   5   6   62.09   12.36
  -8   5   6   64.49   11.69
   8  -5  -6   42.42   12.47
   8  -5  -6   36.73    9.20
   8  -5  -6   48.38   10.74
  -8  -5   6   57.27   10.46
  -8   5  -6   51.46   10.18
  -8  -5   6   67.76   12.10
  -8   5  -6   39.72   10.69
  -8   5  -6   49.57   10.92
  -9   5   6    8.11   10.11
   9  -5   6   13.14   10.21
  -9   5   6   18.43   10.45
  -9  -5   6   -2.22    7.92
   9  -5  -6   15.94   12.18
   9  -5  -6    6.69    8.96
  -9   5  -6    9.21    7.93
  -9   5  -6   25.19   11.16
  -9   5  -6   26.36   11.78
  -9  -5   6   13.26    8.34
 -10   5   6   50.69   11.86
 -10   5  -6   31.55   12.03
 -10   5  -6   49.10   11.75
  10  -5  -6   29.28   12.05
 -10  -5   6   49.57   11.03
 -11   5   6   35.25   13.31
  11  -5  -6    4.21   10.27
 -11  -5   6   17.54    9.70
 -11   5  -6   26.30   13.73
 -11   5  -6   20.33    9.83
   0  -6  -6  363.88   20.17
   0  -6   6  376.62   17.03
   0  -6   6  372.24   19.88
   0  -6  -6  361.82   15.70
   1  -6   6  953.93   30.40
   1  -6   6  952.13   34.29
  -1  -6  -6  937.44   33.91
  -1  -6  -6  972.42   28.38
  -1   6   6  950.61   27.22
   1  -6  -6  958.73   29.11
   1  -6  -6  937.80   34.83
  -1  -6   6  969.89   34.27
  -1  -6   6  941.63   30.08
  -2  -6  -6  271.02   16.68
  -2   6   6  256.57   12.87
   2  -6   6  272.27   12.33
   2  -6   6  269.37   17.90
   2  -6   6  285.39   15.29
  -2   6   6  244.44   15.24
  -2  -6  -6  230.64   12.26
   2  -6  -6  271.15   13.77
  -2  -6   6  265.84   14.13
  -2  -6   6  224.45   15.64
   2  -6  -6  277.80   18.30
   3  -6   6  161.46   10.60
  -3  -6  -6  162.78   10.16
   3  -6   6  168.45   13.44
   3  -6   6  136.00   14.46
  -3   6   6  164.07   14.47
  -3  -6  -6  141.59   13.66
  -3  -6  -6  125.53   12.59
  -3   6   6  141.18   11.57
  -3  -6   6  138.46   13.97
  -3   6  -6  145.69   15.10
  -3   6  -6  140.15   10.67
   3  -6  -6  149.90   16.58
   3  -6  -6  138.63   12.06
  -3  -6   6  133.72   11.31
   4  -6   6  125.20   11.77
  -4   6   6  124.29   13.69
   4  -6   6  113.26   13.70
  -4   6   6  133.11   11.47
   4  -6   6  112.12   10.45
  -4  -6  -6   93.61   11.28
  -4  -6   6  106.46   12.02
   4  -6  -6  124.19   15.62
   4  -6  -6   90.82   10.73
  -4   6  -6  120.01   11.70
  -4  -6   6  107.74   10.03
  -4   6  -6  120.31   12.54
   5  -6   6   17.84    5.40
  -5   6   6   33.34    8.87
   5  -6   6   19.82    6.53
  -5   6   6   15.73    6.38
   5  -6   6    8.31    7.21
   5  -6  -6   11.79    6.78
  -5  -6   6   15.82    6.78
   5  -6  -6   11.24    8.01
  -5   6  -6   23.64    7.96
  -5   6  -6   32.15    8.39
  -5  -6   6    7.48    6.37
  -5  -6   6   17.63    5.40
  -5   6  -6   15.37    6.72
  -6   6   6  142.65   13.82
   6  -6   6  161.81   13.97
   6  -6   6  131.69   14.42
  -6   6   6  144.90   16.59
   6  -6   6  144.24   12.43
   6  -6  -6  127.54   14.64
  -6   6  -6  122.53   13.67
  -6  -6   6  119.67   15.48
   6  -6  -6  149.11   15.42
  -6   6  -6  134.97   14.68
  -6   6  -6  127.38   14.96
   6  -6  -6  146.34   18.51
   7  -6   6   18.12    7.20
   7  -6   6    3.33    7.11
   7  -6   6   22.62    8.60
  -7   6   6   29.63   10.17
  -7   6   6   19.85   10.11
  -7  -6   6   30.56    9.42
   7  -6  -6   20.30    9.20
  -7  -6   6   24.93    7.69
  -7   6  -6   13.78    8.45
  -7   6  -6   17.15    8.34
   7  -6  -6   29.70    9.73
   7  -6  -6    7.58    9.12
  -7   6  -6   15.86   10.10
  -8   6   6   72.83   12.98
  -8   6   6   82.57   15.67
   8  -6   6   73.75   13.01
   8  -6  -6   99.70   14.90
   8  -6  -6   48.78   17.61
   8  -6  -6   97.17   14.36
  -8  -6   6   74.89   13.61
  -8  -6   6   88.76   12.80
  -8   6  -6   88.80   13.91
  -8   6  -6   95.10   14.92
  -8   6  -6   82.03   13.88
  -9   6   6   55.83   12.45
   9  -6   6   68.82   13.67
   9  -6  -6   53.04   13.17
  -9   6  -6   56.78   12.02
  -9   6  -6   78.85   15.30
  -9  -6   6   61.37   11.98
 -10   6   6   46.43   12.33
 -10   6  -6   48.92   11.82
 -10  -6   6   31.88   10.50
  10  -6  -6   35.98   12.00
 -10   6  -6   37.43   13.78
   0  -7  -6    4.37    6.01
   0  -7   6   -2.60    5.99
   0  -7  -6    5.29    4.40
   0  -7   6    0.97    5.65
   0  -7  -6   -2.78    5.58
   1  -7   6   -1.67    5.46
  -1  -7  -6   -6.42    3.54
   1  -7   6    2.61    5.64
  -1  -7  -6   -1.87    5.45
  -1  -7  -6   10.52    6.88
   1  -7  -6   -7.24    5.17
  -1  -7   6   10.37    6.50
   1  -7  -6    3.29    4.87
   1  -7  -6   -3.38    5.61
  -1  -7   6    1.43    6.60
  -2   7   6   -0.87    4.31
  -2  -7  -6   -7.99    4.55
   2  -7   6   -0.89    5.63
   2  -7   6    2.01    6.42
   2  -7  -6    6.59    5.65
  -2  -7   6   -2.51    5.41
   2  -7  -6    0.38    5.61
   2  -7  -6    8.15    7.59
  -2  -7   6    0.00    5.54
  -3   7   6   13.32    7.19
   3  -7   6   17.47    7.80
   3  -7   6   21.57    8.19
  -3   7   6   11.70    5.88
  -3  -7  -6   17.58    6.90
   3  -7  -6    5.06    7.23
  -3  -7   6   17.79    6.07
   3  -7  -6   14.77    7.57
  -3  -7   6   18.80    7.14
   3  -7  -6   17.67    6.58
  -4   7   6    5.25    6.00
   4  -7   6    6.70    6.74
   4  -7   6   -6.06    6.55
  -4   7   6    5.19    7.27
   4  -7   6    1.39    4.56
   4  -7  -6    2.85    7.19
  -4  -7   6    4.60    6.36
   4  -7  -6    2.01    7.38
  -4  -7   6    4.04    5.60
   4  -7  -6    7.24    7.97
  -5   7   6   63.58   11.70
   5  -7   6   38.56    8.49
   5  -7   6   24.92    9.03
   5  -7   6   34.73    9.99
  -5   7   6   29.62    9.56
   5  -7  -6   38.11   11.86
   5  -7  -6   47.43   10.55
  -5  -7   6   34.02    7.41
   5  -7  -6   40.05   11.23
  -5  -7   6   37.45   10.11
   6  -7   6   10.91    7.83
   6  -7   6   11.14    7.82
  -6   7   6    9.84    9.61
  -6   7   6    9.64    9.63
   6  -7   6   -0.45    7.62
   6  -7  -6    6.90   10.12
   6  -7  -6   -2.87    8.98
   6  -7  -6   26.93   11.08
  -6  -7   6   -0.45    7.76
   7  -7   6   40.53   11.94
  -7   7   6   51.88   11.82
   7  -7   6   47.56   10.93
   7  -7   6   55.17   10.75
  -7  -7   6   39.41    9.64
   7  -7  -6   51.76   11.33
   7  -7  -6   63.00   13.48
  -7   7  -6   60.39   13.84
  -7  -7   6   37.76   12.21
  -8   7   6   10.36   11.02
   8  -7   6    1.58    9.04
  -8  -7   6    0.18    7.69
  -8   7  -6   -8.58    9.88
   8  -7  -6    0.32    9.93
   0  -8  -6   90.21   10.04
   0  -8   6   86.32   13.27
   0  -8  -6  115.02   16.50
   0  -8   6  100.52   15.71
   1  -8   6  244.01   18.03
  -1  -8  -6  296.39   20.60
  -1  -8   6  270.52   19.22
   1  -8  -6  247.56   15.53
   1  -8  -6  289.40   21.04
   1  -8  -6  239.14   22.34
  -1  -8   6  239.94   22.01
  -2  -8  -6   27.47    9.69
   2  -8   6   13.98    9.13
   2  -8   6   17.48    9.06
   2  -8  -6   23.52   10.11
  -2  -8   6   31.55   10.32
  -2  -8   6   18.49    8.80
   2  -8  -6   32.51    8.72
   2  -8  -6   28.58   11.10
   3  -8   6  233.56   18.85
   3  -8   6  189.38   20.13
  -3   8   6  214.82   15.43
  -3  -8  -6  233.05   20.55
   3  -8  -6  226.53   17.35
   3  -8  -6  215.43   22.24
  -3  -8   6  218.86   15.99
   3  -8  -6  207.81   21.66
  -3  -8   6  244.50   21.21
   4  -8   6   26.49   10.32
  -4   8   6   39.99   10.19
  -4  -8   6   49.67   10.35
   4  -8  -6   31.66    9.70
  -4  -8   6   62.76   12.36
   4  -8  -6   49.23   13.85
  -5   8   6  150.65   15.82
   5  -8   6  150.53   16.79
   5  -8  -6  155.89   16.11
  -6   8   6   76.57   13.64
   6  -8   6   87.74   14.42
   6  -8   6   52.46   10.99
   6  -8  -6   88.51   12.71
   7  -8   6   76.85   13.97
   7  -8   6   48.77   12.20
  -7   8   6   34.65   12.31
   7  -8  -6   44.32   12.69
  -7  -8   6   60.99   12.52
   0  -9   6    2.05    9.99
  -1  -9  -6   32.59   10.58
   1  -9   6   27.79   11.37
  -1  -9   6   34.35   11.12
  -2  -9  -6   11.83    8.88
   2  -9   6    3.59   10.34
  -2  -9   6   17.11    9.40
   2  -9  -6    5.10    7.67
   3  -9   6   30.85   12.02
  -3  -9  -6   19.20    9.00
   3  -9  -6   17.99    9.27
  -3  -9   6    9.05    9.11
   4  -9   6   -0.15   10.54
  -4  -9   6   11.88    8.78
   4  -9  -6   -1.64    8.57
   0   0  -7   -1.38    3.17
   0   0   7   -1.92    1.93
   0   0   7    2.34    2.91
   0   0   7    7.34    2.65
   0   0  -7   -1.79    3.67
   0   0  -7    0.84    3.02
   1   0  -7    0.24    3.49
  -1   0   7   13.10    2.52
   1   0  -7   12.53    4.00
   1   0   7   14.13    3.99
   1   0   7   10.36    3.01
  -1   0   7    6.38    2.80
   1   0  -7    6.78    4.48
  -1   0  -7   12.30    4.68
  -1   0   7    0.18    2.38
  -1   0  -7   10.62    4.20
  -1   0   7    9.82    3.78
   1   0  -7   14.31    3.02
   1   0   7    7.93    2.23
   2   0  -7   68.12    7.18
   2   0   7   78.54    5.30
   2   0  -7   84.60    5.54
  -2   0  -7   82.21    9.16
  -2   0   7   72.93    5.91
  -2   0   7   81.34    5.38
   2   0  -7   72.47    7.45
  -2   0   7   81.92    6.99
  -2   0  -7   92.06    8.53
   2   0  -7   79.41    8.56
   2   0   7   84.40    7.21
  -2   0   7   87.52    7.68
  -3   0   7 1654.27   41.36
  -3   0   7 1672.60   41.61
   3   0   7 1658.12   40.11
  -3   0  -7 1636.50   44.49
  -3   0  -7 1707.20   42.63
  -3   0   7 1652.26   38.88
   3   0  -7 1677.15   43.26
   3   0   7 1659.01   37.92
  -3   0   7 1678.00   38.93
   3   0  -7 1731.38   39.09
   3   0  -7 1698.94   42.86
  -4   0   7  741.54   21.29
   4   0  -7  770.85   24.65
  -4   0  -7  745.55   24.22
  -4   0   7  763.95   20.69
   4   0  -7  753.99   20.63
  -4   0   7  760.91   22.98
   4   0   7  709.00   20.85
   4   0  -7  742.13   24.22
  -4   0  -7  758.25   26.03
  -4   0   7  734.74   23.84
   4   0   7  770.03   19.38
   5   0  -7   42.26    4.94
   5   0   7   50.04    4.33
   5   0  -7   63.53    7.88
  -5   0   7   44.47    5.58
  -5   0  -7   56.92    7.95
  -5   0   7   31.45    6.20
  -5   0  -7   57.57    9.02
   5   0   7   41.61    4.83
  -5   0   7   39.96    4.92
  -6   0   7  442.46   16.27
  -6   0   7  428.65   14.45
  -6   0  -7  395.23   18.39
  -6   0   7  446.61   19.01
  -6   0  -7  452.01   20.75
   6   0  -7  418.91   14.28
   6   0  -7  429.45   18.12
   7   0  -7  858.96   28.27
  -7   0  -7  883.49   32.35
  -7   0   7  838.96   26.41
  -7   0   7  833.31   29.71
   7   0  -7  868.21   24.03
  -7   0  -7  872.99   30.54
  -8   0  -7  304.95   19.02
  -8   0  -7  298.87   17.36
  -8   0   7  307.68   14.72
  -8   0   7  286.05   17.02
  -9   0  -7   16.40    7.97
  -9   0  -7   34.22    8.50
  -9   0   7   42.04    9.13
  -9   0   7   30.99    7.49
 -10   0  -7   26.64    9.92
 -10   0   7   21.35    7.99
 -10   0  -7   30.96   10.41
 -10   0   7   40.92    9.86
 -11   0  -7  539.49   30.61
 -11   0   7  547.37   29.08
 -11   0   7  566.58   25.76
 -11   0  -7  537.40   28.98
 -12   0   7    6.15    8.45
 -12   0  -7    4.25   10.47
   0  -1  -7   47.15    6.47
   0  -1  -7   53.02    6.81
   0  -1   7   49.53    6.06
   0   1  -7   65.92    7.41
   0   1   7   61.04    3.44
   0  -1  -7   56.25    6.22
   0   1   7   52.58    4.96
   0   1   7   57.83    4.11
   0  -1   7   56.89    5.10
   0   1  -7   46.89    7.33
   0   1   7   64.05    6.58
   1   1  -7    3.04    3.12
   1   1  -7    3.72    4.10
  -1   1   7    4.38    3.71
   1   1  -7    3.52    4.50
  -1   1   7    0.26    2.28
  -1  -1  -7    3.35    3.46
   1  -1   7    0.44    3.00
   1  -1   7    1.62    2.85
  -1  -1  -7   -0.35    3.81
  -1   1   7    2.48    2.81
  -1   1   7    5.54    2.10
  -1  -1  -7   -1.60    3.34
   1  -1  -7    2.13    2.99
  -1  -1   7    2.80    3.06
  -1  -1   7    0.75    2.72
   1   1   7    2.00    1.37
  -1   1  -7   -2.86    3.40
   1  -1  -7    2.75    3.78
   1  -1  -7    2.20    2.71
   1  -1  -7    3.98    3.55
   1   1   7    4.57    2.75
  -1   1  -7    6.27    4.95
   1   1   7    1.81    3.13
  -1  -1   7    2.72    3.57
  -2  -1  -7    9.43    4.65
   2  -1   7   16.02    3.95
   2  -1   7   15.84    3.44
   2   1  -7   17.02    3.06
  -2   1   7   13.75    3.29
  -2  -1  -7   14.92    4.31
  -2   1   7   17.01    3.59
   2   1  -7   18.95    5.84
  -2   1   7    7.70    2.52
   2   1  -7   12.20    3.85
   2   1  -7   13.11    4.66
  -2   1  -7   18.22    5.34
  -2  -1   7   24.82    4.70
   2  -1  -7   15.54    4.77
   2   1   7   12.17    3.36
   2   1   7   14.40    3.04
  -2  -1   7   18.20    4.31
   2  -1  -7   16.92    4.34
  -2  -1   7   11.36    3.07
  -2   1  -7    8.55    5.36
   2   1   7   15.72    1.42
   2  -1  -7   19.68    3.71
   2  -1  -7   17.97    4.85
  -3  -1  -7  125.05   10.78
   3   1  -7  111.77   11.06
  -3  -1  -7  120.89    8.60
   3   1  -7  115.74   10.12
   3   1  -7  118.74    5.99
  -3   1   7  114.14    7.87
   3   1  -7  127.83    8.21
  -3   1   7  130.69    7.42
   3  -1   7  131.68    7.91
  -3   1   7  118.19    6.67
   3  -1   7  125.85    6.52
   3  -1  -7  125.67    8.93
   3  -1  -7  128.05   10.17
  -3  -1   7  122.27    8.14
   3   1   7  122.09    7.40
   3   1   7  107.80    5.98
  -3   1  -7  142.83   12.73
  -3  -1   7  119.34    6.68
  -3  -1   7  142.76    9.19
   3  -1  -7  131.37    7.70
  -3   1  -7  128.00    9.95
  -3  -1   7  117.70    6.98
   4   1  -7   59.39    4.78
   4   1  -7   48.09    7.10
  -4   1   7   40.68    5.17
   4   1  -7   50.39    6.01
   4  -1   7   46.20    5.57
   4  -1   7   52.42    4.87
  -4   1   7   51.02    7.18
  -4  -1  -7   49.04    7.63
  -4   1   7   41.11    5.44
  -4  -1  -7   44.70    6.59
   4  -1  -7   52.28    8.07
  -4  -1   7   64.23    7.01
  -4   1  -7   36.99    7.60
   4  -1  -7   42.80    5.46
  -4  -1   7   69.29    8.32
  -4  -1   7   61.68    6.27
  -4   1  -7   46.11    7.09
   4  -1  -7   52.17    6.92
   4   1   7   50.25    4.48
  -4  -1   7   45.12    5.07
  -5  -1  -7  120.58    9.44
  -5  -1  -7  127.46   11.67
   5   1  -7  127.39    6.46
  -5   1   7  125.69   10.82
  -5   1   7  116.08    7.26
   5  -1   7  119.33    7.83
  -5   1   7  103.94    7.66
   5   1  -7  125.01    8.18
   5   1  -7  132.13   10.41
   5  -1   7  133.55    6.57
  -5  -1   7  135.50   11.62
  -5   1  -7  139.76   13.07
   5  -1  -7  117.77   11.60
  -5  -1   7  131.93    8.38
   5  -1  -7  139.97    8.26
   5   1   7  127.25    6.02
  -5   1  -7  114.31   10.71
  -5  -1   7  141.52    8.89
  -5  -1   7  127.15    7.24
  -5   1  -7  130.51    7.22
  -6  -1  -7    1.96    4.93
   6   1  -7    0.64    2.88
   6  -1   7   -1.30    2.27
  -6   1   7    2.18    3.81
  -6  -1  -7   -1.10    4.57
  -6   1   7    0.83    4.56
  -6  -1   7    3.06    3.47
  -6  -1   7    1.70    2.72
   6  -1  -7   -0.50    3.48
  -6   1  -7   -6.87    4.68
  -6  -1   7    4.88    4.45
   6  -1  -7   -5.19    4.57
  -6   1  -7    2.43    5.20
  -6   1  -7    2.36    3.13
  -6  -1   7   -1.74    3.02
  -7  -1  -7    2.95    4.50
  -7   1   7   18.35    5.94
  -7  -1  -7   12.37    5.98
  -7   1   7   11.52    4.79
  -7   1  -7   23.78    7.80
   7  -1  -7   13.54    4.68
  -7  -1   7   16.96    5.09
  -7  -1   7    3.80    5.56
   7  -1  -7   13.01    6.04
  -7   1  -7   20.93    7.10
  -8   1   7   15.06    6.13
  -8  -1  -7   11.07    7.01
  -8   1   7   14.74    5.03
  -8  -1  -7   11.21    6.08
   8  -1  -7    5.75    4.37
  -8   1  -7   13.30    7.14
  -8   1  -7    3.63    6.09
   8  -1  -7    7.97    6.17
  -8  -1   7   11.65    4.90
  -8  -1   7   12.17    6.54
  -9  -1  -7   10.27    6.45
  -9  -1  -7   -2.15    5.91
  -9   1   7   11.89    6.49
  -9   1   7   13.21    5.82
   9  -1  -7   17.17    5.28
   9  -1  -7    8.79    6.77
  -9  -1   7   12.02    7.38
  -9   1  -7    9.15    8.33
  -9   1  -7   10.27    7.97
  -9  -1   7    2.52    5.76
 -10  -1  -7   15.17    8.56
 -10   1   7   22.31    9.20
 -10  -1  -7   10.56    8.59
 -10   1   7   20.85    9.01
 -10  -1   7    9.76    7.23
 -10   1  -7   18.25   11.20
 -10   1  -7    4.00    8.81
 -10  -1   7   22.25    8.15
 -11   1   7   -1.00    7.73
 -11  -1  -7    7.38    9.85
 -11  -1  -7    0.44   10.12
 -11   1   7    0.39    7.65
 -11  -1   7   -4.12    8.12
 -11   1  -7  -19.65    8.73
 -11  -1   7    6.67    8.91
 -11   1  -7    1.66   12.08
 -12   1   7   12.45    9.84
 -12  -1  -7   -8.14    9.37
 -12   1  -7    0.20   12.50
 -12  -1   7   -3.24    7.78
   0  -2  -7    1.23    3.72
   0   2  -7    4.46    4.38
   0  -2   7   -0.89    3.18
   0  -2  -7    0.47    2.68
   0   2   7   -1.27    1.68
   0  -2   7   -1.66    2.41
   0  -2  -7    3.79    3.29
   0   2  -7   -3.96    3.93
   0   2   7    1.19    2.96
   0  -2  -7   -4.21    2.42
   0   2   7    0.37    1.39
   1  -2   7  750.55   23.66
  -1   2   7  790.56   19.42
   1   2  -7  825.42   25.40
  -1  -2  -7  773.65   21.83
  -1  -2  -7  763.28   23.13
  -1   2   7  802.93   21.15
  -1  -2  -7  778.27   25.44
  -1  -2  -7  819.51   21.94
  -1   2   7  827.50   22.20
   1  -2   7  780.06   21.60
   1   2  -7  777.13   26.72
   1  -2  -7  783.21   23.27
  -1   2  -7  789.09   26.76
  -1  -2   7  796.78   24.04
   1  -2  -7  790.38   22.12
   1   2   7  810.70   21.53
  -1  -2   7  828.22   21.99
  -1   2  -7  767.89   24.71
   1   2   7  782.03   18.11
   1  -2  -7  745.57   26.00
   1  -2  -7  761.50   21.86
  -2  -2  -7  125.31    9.64
   2   2  -7  120.18    9.40
  -2   2   7  124.67    7.58
  -2   2   7  119.29    6.24
   2   2  -7  121.33    7.27
   2  -2   7  130.84    8.65
  -2   2   7  110.81    7.18
   2  -2   7  130.56    7.54
  -2  -2  -7  111.44    8.33
  -2  -2  -7  122.38    7.75
   2   2  -7  117.02   11.24
  -2   2  -7  123.12    9.48
   2  -2  -7  121.36    7.87
   2   2   7  109.61    6.46
  -2   2  -7   97.70   10.67
  -2  -2   7  116.89    9.54
   2  -2  -7  132.48    8.00
   2  -2  -7  119.02   11.29
  -2  -2   7  134.72    7.60
  -2  -2   7  113.23    9.43
  -3   2   7  154.63    9.31
  -3   2   7  148.96    7.71
  -3  -2  -7  160.85   10.85
   3   2  -7  151.36   10.35
   3   2  -7  139.61    7.53
  -3  -2  -7  141.89    9.72
   3  -2   7  160.54    9.39
   3   2  -7  153.61    6.08
   3   2  -7  141.64   12.43
   3  -2   7  137.54    7.83
  -3  -2  -7  148.10    9.04
  -3   2  -7  147.30   10.44
   3  -2  -7  163.96   13.98
   3  -2  -7  153.43    9.22
  -3  -2   7  130.67    7.70
  -3   2  -7  128.28   12.26
  -3  -2   7  150.26   10.00
   3  -2  -7  146.66    9.13
  -3  -2   7  142.45    9.53
   4  -2   7  558.05   16.57
   4   2  -7  534.39   15.49
  -4   2   7  523.49   16.64
   4  -2   7  522.10   18.20
  -4  -2  -7  511.58   19.49
   4   2  -7  488.44   19.93
  -4  -2  -7  515.07   18.12
  -4   2   7  506.94   18.82
  -4  -2   7  528.88   16.40
  -4   2  -7  533.23   22.24
  -4  -2   7  541.19   20.05
   4  -2  -7  546.74   23.05
  -4  -2   7  532.82   17.36
  -4   2  -7  504.68   20.21
  -4  -2   7  538.68   18.49
  -4   2  -7  526.45   17.03
   4  -2  -7  505.18   17.74
   5  -2   7 1906.55   44.15
   5   2  -7 1860.11   50.03
  -5   2   7 1957.92   46.19
  -5   2   7 1914.28   49.75
  -5  -2  -7 1916.02   47.92
   5  -2   7 1927.64   46.87
  -5  -2  -7 1971.17   50.26
   5  -2  -7 1923.57   53.79
  -5  -2   7 1929.97   47.25
  -5   2  -7 1872.12   53.00
  -5   2  -7 1882.11   45.39
   5  -2  -7 1871.92   46.70
  -5  -2   7 1831.16   49.70
  -5  -2   7 1912.34   44.47
  -5   2  -7 1908.09   50.76
  -5  -2   7 1901.82   46.49
  -6   2   7  165.51   13.82
  -6  -2  -7  199.35   13.45
   6  -2   7  214.91   10.96
  -6  -2  -7  217.97   12.62
  -6   2   7  223.25   11.72
   6  -2   7  208.78    9.18
  -6   2  -7  217.15   10.87
  -6   2  -7  236.38   16.53
  -6  -2   7  197.60   11.16
  -6   2  -7  171.94   13.66
  -6  -2   7  229.66    9.85
  -6  -2   7  192.01   10.99
   6  -2  -7  184.28   14.36
   6  -2  -7  207.70   11.38
  -6  -2   7  178.14   12.76
  -7  -2  -7  113.66   11.56
  -7   2   7  110.84    9.78
  -7   2   7  135.57   12.89
  -7  -2  -7  146.02   13.48
  -7  -2   7   98.34   11.31
   7  -2  -7  138.54    9.76
  -7   2  -7  106.65   11.97
  -7   2  -7  117.06   13.63
  -7   2  -7  126.52    9.13
  -7  -2   7  100.43    9.55
   7  -2  -7  113.12   13.42
  -8   2   7  287.15   17.17
  -8  -2  -7  255.99   17.06
  -8   2   7  255.41   14.00
  -8  -2  -7  233.59   15.47
  -8   2  -7  247.65   20.98
   8  -2  -7  252.84   18.23
  -8  -2   7  250.46   16.36
  -8   2  -7  214.68   16.95
   8  -2  -7  244.34   13.78
  -8  -2   7  257.12   13.87
  -9  -2  -7  327.02   19.04
  -9   2   7  349.33   17.85
  -9   2   7  342.77   19.97
  -9  -2  -7  306.54   19.84
  -9   2  -7  311.60   21.50
  -9   2  -7  290.90   20.83
  -9  -2   7  305.23   19.19
   9  -2  -7  325.20   21.36
   9  -2  -7  313.85   16.16
  -9  -2   7  319.12   17.01
 -10   2   7  124.01   13.56
 -10  -2  -7  133.12   15.56
 -10  -2  -7  100.92   14.74
 -10   2   7   90.30   13.80
  10  -2  -7  145.56   17.02
 -10  -2   7  136.99   16.36
  10  -2  -7  108.21   11.40
 -10   2  -7  150.76   18.73
 -10   2  -7  111.61   16.14
 -10  -2   7  119.95   13.36
 -11   2   7   52.13   11.44
 -11  -2  -7   90.52   14.95
 -11  -2  -7   56.69   13.22
 -11  -2   7   51.50   10.57
 -11  -2   7   48.04   13.11
 -11   2  -7  129.69   19.15
 -12   2   7   23.23    9.93
 -12  -2  -7  -10.16    9.87
 -12  -2   7   15.38    9.85
 -12   2  -7   12.38   13.49
   0  -3  -7   10.74    3.75
   0  -3  -7   13.85    3.62
   0   3   7   14.26    2.42
   0   3   7   10.41    2.74
   0  -3  -7    9.00    3.12
   0   3  -7   12.75    5.13
   0  -3   7   10.09    3.44
   0  -3  -7   13.32    5.67
   0   3  -7    9.17    4.34
   0  -3   7   14.17    4.86
  -1   3   7    2.53    1.98
   1  -3   7    1.42    3.26
   1   3  -7    3.33    4.45
   1   3  -7   -0.69    4.72
  -1  -3  -7    0.00    2.81
  -1   3   7    3.78    2.57
  -1  -3  -7    0.41    3.17
  -1  -3  -7   -2.08    4.10
  -1  -3  -7    4.07    2.74
   1  -3   7   -1.08    3.88
  -1   3  -7    1.97    4.47
   1  -3  -7   -0.99    4.12
  -1   3  -7   -4.43    5.00
   1  -3  -7    0.09    3.04
   1  -3  -7   -0.66    2.60
  -1  -3   7   -2.02    3.50
  -1  -3   7   -2.97    2.56
   1   3   7   -0.36    1.66
  -2   3   7   41.12    4.78
  -2   3   7   52.23    6.05
  -2  -3  -7   42.67    5.31
  -2  -3  -7   44.16    7.24
  -2  -3  -7   61.29    5.75
   2   3  -7   53.59    5.12
   2  -3   7   52.96    6.18
   2   3  -7   48.26    7.28
   2   3  -7   61.29    8.67
  -2  -3  -7   55.63    6.00
   2  -3   7   55.31    7.47
  -2  -3   7   47.61    7.10
   2  -3  -7   54.47    8.63
  -2   3  -7   44.49    7.05
  -2   3  -7   49.65    8.25
   2  -3  -7   53.93    5.83
   2  -3  -7   53.77    6.24
  -2  -3   7   59.53    6.42
  -3   3   7   17.98    3.73
   3   3  -7   20.15    5.63
  -3   3   7   17.05    4.61
  -3  -3  -7   18.41    5.79
   3   3  -7    9.85    5.67
   3  -3   7   14.34    5.39
   3  -3   7   21.60    4.65
  -3  -3  -7   14.07    3.88
  -3  -3  -7   30.18    5.19
   3  -3  -7   22.18    6.98
  -3  -3   7   14.18    4.72
  -3   3  -7   32.33    7.84
   3  -3  -7   27.40    5.42
  -3   3  -7   10.22    5.78
  -3  -3   7   17.26    3.78
  -3  -3   7   28.52    6.69
   4   3  -7   17.63    5.94
  -4   3   7   15.12    5.53
   4  -3   7   29.94    5.85
  -4  -3  -7   31.80    6.02
  -4  -3  -7   30.48    6.66
   4  -3   7   24.35    4.38
  -4  -3  -7   22.99    4.69
  -4   3   7   23.17    4.53
  -4  -3   7   26.72    5.61
  -4   3  -7   19.62    6.75
   4  -3  -7   24.84    7.40
   4  -3  -7   28.50    5.81
  -4  -3   7   21.90    4.28
  -4  -3   7   24.85    6.24
  -4   3  -7   22.72    6.06
  -4   3  -7   28.53    5.43
  -5  -3  -7  176.71   11.36
   5  -3   7  189.17   11.70
  -5  -3  -7  200.62   13.37
   5   3  -7  185.92   12.27
  -5   3   7  190.27   10.54
   5  -3   7  180.18    9.53
  -5   3   7  189.48   12.90
  -5  -3  -7  203.65   11.05
  -5   3  -7  176.56   12.79
  -5   3  -7  172.20   15.33
   5  -3  -7  208.63   11.71
  -5  -3   7  165.81    9.05
  -5   3  -7  164.53   10.23
   5  -3  -7  194.19   15.20
  -5  -3   7  170.14   10.85
  -5  -3   7  183.83   14.69
  -6  -3  -7    3.55    4.40
  -6   3   7    0.99    3.72
  -6   3   7    0.77    4.33
   6  -3   7   -0.47    3.46
  -6  -3  -7    2.37    4.16
   6  -3   7    2.79    3.07
  -6  -3  -7   -1.39    4.48
   6  -3  -7   -3.73    5.10
  -6  -3   7   -1.70    2.72
  -6  -3   7    1.69    4.66
  -6  -3   7    1.85    3.85
  -6   3  -7   -1.29    5.49
   6  -3  -7    0.90    4.09
  -6   3  -7   -4.11    3.69
  -6  -3   7   -4.31    3.25
  -6   3  -7   11.39    7.13
  -7  -3  -7   30.54    7.33
  -7  -3  -7   43.94    7.82
  -7   3   7   50.07    9.03
  -7   3   7   40.53    6.92
  -7   3  -7   41.47    9.96
  -7  -3   7   61.07    9.87
  -7   3  -7   38.60    8.46
   7  -3  -7   57.46    8.58
  -7   3  -7   45.47    7.25
  -7  -3   7   48.94    8.14
   7  -3  -7   63.54   11.76
  -8   3   7    4.97    5.73
  -8  -3  -7    7.38    5.73
  -8  -3  -7   18.15    6.70
  -8   3   7   12.03    7.08
  -8  -3   7   19.37    7.47
   8  -3  -7   13.91    6.22
  -8   3  -7   12.99    5.31
   8  -3  -7   14.49    7.67
  -8   3  -7   16.82    8.30
  -8  -3   7    9.71    5.56
  -8   3  -7   10.10    7.16
  -9   3   7    0.10    6.46
  -9   3   7   -7.07    6.59
  -9  -3  -7   -1.70    6.20
   9  -3  -7    3.56    6.00
  -9   3  -7    0.63    6.68
  -9  -3   7   -1.46    5.41
  -9  -3   7    0.33    5.41
  -9   3  -7   -7.66    9.36
   9  -3  -7  -15.35    6.01
 -10   3   7   15.73    9.74
 -10   3   7    9.38    9.48
 -10  -3   7   20.10    9.37
 -10   3  -7   23.66   11.68
  10  -3  -7   17.42    8.89
  10  -3  -7   31.95   11.45
 -10   3  -7    2.85    9.10
 -10  -3   7   25.85   10.21
 -11   3   7  -17.22    7.10
  11  -3  -7    9.86   10.64
  11  -3  -7   15.21    9.56
 -11   3  -7    3.06   12.47
 -11  -3   7   16.07    9.42
 -12   3   7  -15.69    8.66
 -12  -3   7   27.83   10.53
  12  -3  -7    2.58   14.49
 -12   3  -7    1.70   13.07
   0   4   7   -0.49    2.58
   0   4   7    2.17    2.24
   0   4  -7    2.38    4.09
   0  -4  -7   -3.92    2.93
   0  -4   7   -1.68    3.21
   0  -4   7    3.19    4.30
   0  -4  -7   -0.25    4.32
   0   4  -7    7.37    5.23
  -1  -4  -7   10.91    3.59
  -1   4   7    5.22    2.65
  -1   4   7    2.71    3.23
   1  -4   7   18.66    5.76
  -1  -4  -7   -1.99    3.76
   1  -4   7    9.29    4.06
   1   4  -7    6.62    4.60
   1   4  -7    9.49    4.93
   1  -4  -7    5.06    3.60
  -1   4  -7    3.97    5.30
  -1  -4   7    9.46    4.92
   1  -4  -7    8.74    5.19
  -1   4  -7   10.40    5.02
  -1  -4   7    5.47    3.77
  -2   4   7   40.15    6.02
   2  -4   7   36.63    7.13
  -2  -4  -7   40.51    7.69
   2  -4   7   38.30    5.75
  -2  -4  -7   37.38    5.55
   2   4  -7   47.89    8.03
   2   4  -7   53.91    7.63
  -2   4   7   44.63    5.00
  -2  -4   7   44.49    5.92
  -2   4  -7   40.42    7.80
   2  -4  -7   41.45    8.15
  -2  -4   7   37.89    6.98
  -2   4  -7   32.38    6.26
   2  -4  -7   42.85    6.18
  -3  -4  -7 1287.07   38.13
   3  -4   7 1226.99   36.81
  -3   4   7 1209.71   34.96
   3   4  -7 1206.26   36.99
   3  -4   7 1203.63   33.23
  -3   4   7 1228.88   31.89
   3   4  -7 1215.89   34.90
  -3  -4  -7 1210.17   32.19
  -3  -4   7 1224.25   36.18
   3  -4  -7 1231.22   40.37
  -3  -4   7 1237.15   32.93
   3  -4  -7 1231.47   34.06
  -3   4  -7 1247.57   38.64
  -3   4  -7 1184.29   35.80
  -4  -4  -7  510.15   21.41
   4  -4   7  462.21   20.08
   4   4  -7  457.10   19.09
   4  -4   7  465.71   17.49
  -4  -4  -7  458.27   16.54
  -4   4   7  468.36   19.79
  -4   4   7  485.62   17.08
  -4  -4   7  458.51   16.57
  -4   4  -7  447.18   21.57
  -4  -4   7  451.22   20.70
  -4  -4   7  450.26   18.87
  -4   4  -7  450.52   20.23
   4  -4  -7  494.44   18.70
   4  -4  -7  434.41   22.95
   5  -4   7   21.93    5.82
  -5  -4  -7   15.09    6.03
   5   4  -7   13.64    5.34
   5  -4   7   14.10    4.38
  -5   4   7   13.52    5.04
  -5   4   7    6.99    5.78
  -5  -4  -7    9.41    4.20
  -5   4  -7   11.72    6.60
   5  -4  -7    6.09    7.28
  -5   4  -7   17.97    5.86
  -5  -4   7   11.94    5.12
   5  -4  -7   19.89    6.12
  -5   4  -7    7.06    5.43
  -5  -4   7   15.49    6.00
  -5  -4   7    7.79    3.84
  -6   4   7  293.01   17.21
  -6   4   7  266.61   13.75
   6  -4   7  253.47   15.01
   6  -4   7  279.56   13.21
  -6  -4  -7  326.81   17.33
   6  -4  -7  282.08   15.22
   6  -4  -7  254.63   19.10
  -6  -4   7  256.35   17.35
  -6  -4   7  258.47   14.73
  -6  -4   7  270.49   13.45
  -6   4  -7  304.64   18.74
  -6   4  -7  288.29   17.53
  -6  -4   7  289.84   15.23
  -6   4  -7  264.75   14.77
  -7   4   7  615.73   23.12
  -7   4   7  556.92   26.31
   7  -4   7  622.05   20.71
   7  -4  -7  610.76   30.14
  -7   4  -7  604.10   28.95
  -7   4  -7  628.81   23.72
  -7   4  -7  615.11   26.97
  -7  -4   7  594.78   26.63
   7  -4  -7  588.73   23.77
  -7  -4   7  606.37   23.18
  -8   4   7  228.43   16.33
  -8   4   7  256.96   20.97
  -8   4  -7  249.32   15.40
  -8   4  -7  234.18   18.48
  -8   4  -7  212.90   20.13
  -8  -4   7  223.33   14.97
   8  -4  -7  254.82   23.98
  -8  -4   7  248.85   17.80
   8  -4  -7  255.91   17.76
  -9   4   7   19.39   10.36
  -9   4   7   24.92   10.01
  -9   4  -7   19.95    9.10
  -9  -4   7   23.73    9.18
   9  -4  -7   31.56   11.66
  -9   4  -7    5.72    8.96
  -9  -4   7    2.39    7.68
   9  -4  -7   30.28   10.08
  -9   4  -7   27.02   12.12
 -10   4   7   31.13   11.30
  10  -4  -7   16.03   10.23
 -10  -4   7   22.92   10.12
 -10   4  -7   30.35   13.62
  10  -4  -7   14.98   11.99
 -10  -4   7   25.90    9.67
 -11   4   7  409.24   24.91
 -11  -4   7  424.25   23.28
  11  -4  -7  399.23   23.42
 -11   4  -7  375.61   28.62
   0  -5   7    8.84    5.59
   0  -5  -7    3.16    5.68
   0   5  -7   15.63    5.74
   0  -5   7   16.85    5.17
   0  -5  -7    6.69    4.25
   0   5  -7   20.78    5.53
   1   5  -7   -6.19    3.44
  -1  -5  -7    3.33    5.33
  -1   5   7   -0.28    3.34
  -1  -5  -7    6.95    4.16
   1  -5   7    5.18    4.51
   1  -5   7    5.05    5.73
   1   5  -7   -0.69    4.21
  -1   5   7    0.54    2.92
   1  -5  -7    3.74    5.84
  -1  -5   7    2.91    4.08
  -1   5  -7    3.28    4.97
  -1  -5   7    2.37    4.79
   1  -5  -7   -1.59    3.62
  -1   5  -7    0.87    3.98
  -2  -5  -7   -3.03    4.33
  -2   5   7   -3.34    3.70
   2   5  -7    5.15    4.56
   2  -5   7    1.09    4.84
  -2   5   7   -2.03    3.17
  -2  -5  -7   -0.64    3.56
   2   5  -7    1.28    4.10
   2  -5   7    2.13    4.07
   2  -5  -7    8.83    6.27
  -2   5  -7    5.61    4.88
  -2  -5   7    2.57    3.97
   2  -5  -7   -7.63    3.75
  -2  -5   7   -0.05    4.99
  -2   5  -7   -2.48    4.20
  -3  -5  -7   98.85   11.47
   3  -5   7  101.47   11.87
   3  -5   7   89.69    9.26
  -3   5   7   91.37   10.47
  -3   5   7   96.52    8.67
  -3  -5  -7  104.12    8.62
   3   5  -7  104.42   10.13
   3  -5  -7   92.36    9.52
  -3  -5   7   95.42   11.29
   3  -5  -7   83.82   12.31
  -3  -5   7   95.70    9.26
  -3   5  -7  109.49   11.78
  -3   5  -7   98.08   10.54
   4   5  -7   26.93    6.36
  -4  -5  -7   22.75    7.09
   4  -5   7   28.06    6.36
   4  -5   7   33.00    7.88
  -4  -5  -7   34.36    5.91
  -4   5   7   30.63    5.86
   4  -5   7   33.07    6.42
  -4   5   7   17.63    6.20
  -4  -5   7   30.88    7.47
   4  -5  -7   28.68    8.45
   4  -5  -7   21.91    6.29
  -4  -5   7   33.24    6.03
  -4   5  -7   33.88    7.59
  -4   5  -7   22.85    7.86
  -4  -5   7   29.18    8.21
  -5   5   7   51.04    7.31
   5  -5   7   48.85    7.54
   5  -5   7   56.40    9.83
  -5   5   7   44.94    8.72
  -5  -5  -7   52.56    6.90
   5  -5   7   59.05    8.39
  -5  -5  -7   51.01    9.04
  -5  -5   7   59.00    8.95
  -5  -5   7   43.12    6.72
   5  -5  -7   45.36   10.51
  -5  -5   7   38.92    8.89
  -5   5  -7   49.04    9.44
  -5   5  -7   42.75    8.55
   5  -5  -7   45.38    7.77
   6  -5   7    1.07    4.50
  -6   5   7    4.27    6.35
   6  -5   7    1.38    4.69
  -6   5   7   -3.17    4.61
   6  -5   7   10.18    6.45
  -6  -5   7    0.13    5.70
  -6   5  -7   -3.10    5.24
  -6   5  -7   -4.20    5.43
   6  -5  -7    3.81    5.95
   6  -5  -7    4.58    6.97
  -6   5  -7    3.70    5.12
   7  -5   7    0.59    5.67
   7  -5   7    4.89    7.36
  -7   5   7   -7.46    5.26
   7  -5   7    4.76    4.56
  -7   5   7   -0.10    6.02
   7  -5  -7    3.19    8.51
  -7  -5   7    2.57    5.97
  -7   5  -7    0.65    7.73
  -7   5  -7    8.73    7.88
  -7   5  -7    1.15    5.57
  -7  -5   7   -0.64    5.90
   7  -5  -7   -2.68    6.70
  -8   5   7   -0.28    7.94
  -8   5   7   11.08    8.89
  -8   5  -7   12.33   10.49
   8  -5  -7   15.65    9.96
  -8  -5   7    7.83    6.98
  -8  -5   7    5.71    7.17
  -8   5  -7    3.72    7.97
   8  -5  -7   22.82   11.57
  -8   5  -7   13.53    8.66
  -9   5   7   20.21   10.15
   9  -5  -7    7.70   18.22
   9  -5  -7   11.00    9.64
  -9  -5   7   20.83    9.25
  -9   5  -7   31.81   12.66
  -9   5  -7   33.11    9.92
  -9   5  -7   44.03   13.62
  -9  -5   7   23.27   10.30
 -10   5   7   14.06    9.48
 -10   5  -7   -3.52   11.78
 -10   5  -7    4.57    8.35
 -10  -5   7    3.86    9.84
  10  -5  -7   -1.61   10.00
   0  -6   7    1.20    4.54
   0  -6  -7    2.70    4.48
   0  -6  -7   -6.98    4.99
   0  -6   7   -2.61    4.77
  -1  -6  -7  181.54   16.67
   1  -6   7  186.05   12.61
   1  -6   7  164.55   15.92
  -1  -6  -7  167.76   11.17
   1  -6  -7  168.66   16.74
  -1  -6   7  168.04   15.69
  -1  -6   7  159.82   11.79
   1  -6  -7  175.61   13.18
   2  -6   7   84.96   12.14
  -2  -6  -7   68.31    7.94
   2  -6   7   62.63    9.20
  -2  -6  -7   56.17    9.88
  -2   6   7   58.13    9.01
  -2   6   7   55.47    7.20
  -2   6  -7   59.04    8.18
  -2   6  -7   47.47    8.70
  -2  -6   7   59.35   10.24
   2  -6  -7   47.94   10.05
  -2  -6   7   47.95    7.94
   2  -6  -7   54.37    7.44
  -3  -6  -7   23.63    7.46
   3  -6   7   12.48    7.32
  -3   6   7   30.38    8.00
  -3   6   7   37.97    6.67
  -3  -6  -7   32.34    6.35
   3  -6   7   30.02    7.43
   3  -6  -7   29.33    8.92
   3  -6  -7   31.43    6.76
  -3  -6   7   29.87    6.47
  -3  -6   7   17.14    6.96
  -3   6  -7   31.10    7.09
  -3   6  -7   38.66    8.23
   4  -6   7  253.01   15.48
  -4  -6  -7  264.09   15.84
  -4   6   7  235.76   13.41
   4  -6   7  264.79   18.55
   4  -6   7  250.09   13.95
  -4   6   7  252.02   16.53
  -4  -6   7  227.32   16.27
   4  -6  -7  250.18   22.29
  -4   6  -7  276.83   16.03
  -4  -6   7  251.33   14.13
  -4   6  -7  220.83   16.30
   4  -6  -7  252.73   15.79
   5  -6   7  804.65   27.69
   5  -6   7  825.51   33.12
  -5   6   7  805.36   27.52
   5  -6   7  807.71   28.93
  -5   6   7  774.48   31.59
  -5   6  -7  790.89   30.02
  -5  -6   7  873.66   27.47
  -5   6  -7  832.75   32.71
   5  -6  -7  814.97   30.44
   5  -6  -7  822.17   36.81
  -5  -6   7  790.35   30.34
  -5  -6   7  727.25   32.30
  -6   6   7   80.53   12.79
   6  -6   7   71.74   11.60
   6  -6   7   66.71    9.94
   6  -6   7   80.56   11.49
  -6   6   7  101.68   12.31
  -6   6  -7   97.30   12.76
  -6   6  -7   79.81   13.23
   6  -6  -7   94.44   12.70
  -6  -6   7   69.42   12.49
   6  -6  -7   94.55   15.34
  -7   6   7   60.61   13.09
  -7   6   7   97.96   13.32
   7  -6   7   89.81   12.36
   7  -6   7   72.35   11.84
   7  -6   7   88.15   11.36
  -7   6  -7   78.20   12.93
   7  -6  -7   80.10   13.33
  -7   6  -7   87.48   14.84
  -7  -6   7   88.82   13.92
  -7  -6   7   61.51   11.07
   7  -6  -7   58.48   14.35
  -7   6  -7   80.53   13.69
   7  -6  -7   71.48   12.37
  -8   6   7  189.35   17.80
  -8   6  -7  149.09   17.09
   8  -6  -7  163.84   17.63
  -8  -6   7  171.56   16.70
   8  -6  -7  192.81   19.59
  -8  -6   7  161.53   19.08
  -8   6  -7  185.57   20.79
  -8   6  -7  176.20   19.23
  -9   6   7  214.04   19.25
  -9   6  -7  270.95   24.20
  -9  -6   7  225.39   19.01
   9  -6  -7  230.87   21.06
  -9   6  -7  218.74   19.94
   0  -7   7    2.78    7.09
   0  -7  -7    6.67    7.38
   0  -7  -7    0.14    4.76
   0  -7   7    5.14    7.56
   1  -7   7    9.51    8.04
   1  -7   7    3.95    7.32
  -1  -7  -7    6.52    5.10
  -1  -7  -7    1.12    5.34
  -1  -7  -7   14.31    6.91
  -1  -7   7   -1.68    5.61
   1  -7  -7    9.95    4.94
   1  -7  -7   13.61    7.93
  -1  -7   7    4.84    6.66
   2  -7   7   43.71   10.11
   2  -7   7   28.48    8.95
  -2  -7  -7   31.30    6.46
  -2  -7  -7   46.01    9.80
   2  -7  -7   15.86    6.72
  -2  -7   7   30.59    8.22
   2  -7  -7   17.69    8.68
  -2  -7   7   27.14    8.76
   3  -7   7    7.95    7.88
  -3  -7  -7   -0.88    5.70
  -3   7   7    8.46    5.45
   3  -7   7   -6.24    5.78
   3  -7  -7   18.26    9.04
  -3  -7   7    5.40    5.61
  -3  -7   7   16.30    6.93
   3  -7  -7    3.48    6.77
  -4   7   7   17.82    7.92
   4  -7   7    9.06    8.22
   4  -7   7   12.33    8.28
  -4   7   7    3.09    6.56
   4  -7   7   10.02    5.85
  -4  -7   7   13.68    6.99
   4  -7  -7   10.10    8.34
   4  -7  -7    2.58    7.39
  -4  -7   7    7.71    6.48
   4  -7  -7   -0.63    8.95
   5  -7   7   82.98   11.17
   5  -7   7   80.19   13.63
  -5   7   7   77.42   11.92
  -5   7   7   87.23   13.48
   5  -7   7   90.90   12.51
   5  -7  -7   84.22   15.95
   5  -7  -7   63.99   12.99
  -5  -7   7   65.94   12.36
   5  -7  -7   82.18   12.67
  -5  -7   7   68.88    9.84
   6  -7   7    0.02    7.80
   6  -7   7   -7.57    6.94
   6  -7   7   -0.37    7.39
  -6   7   7    5.77    9.21
  -6   7   7   -9.33    8.37
  -6  -7   7  -15.23    7.87
   6  -7  -7    0.14    9.23
   6  -7  -7   -8.91    7.74
  -7   7   7   27.63   10.17
   7  -7   7   31.10   10.09
  -7  -7   7   24.62    8.57
   7  -7  -7   15.27    9.29
  -8   7   7   -2.91   10.34
  -8  -7   7   10.21    9.33
   8  -7  -7   -0.24    9.18
   0  -8   7   -3.25    7.51
   0  -8  -7    2.82    6.95
   0  -8  -7   -4.71    5.36
   0  -8   7    4.53    7.75
   1  -8   7   26.98   10.12
  -1  -8  -7    9.31    8.55
   1  -8   7   19.74    9.11
   1  -8  -7   20.46    8.03
  -1  -8   7   11.23    9.30
   1  -8  -7   14.19    8.77
   1  -8  -7   14.09    8.91
  -1  -8   7   21.47    8.90
   2  -8   7   -0.61    9.09
  -2  -8  -7    2.42    8.02
   2  -8   7    2.20    9.51
  -2  -8   7   11.35    8.63
   2  -8  -7   19.51    7.75
   2  -8  -7   12.21   10.03
  -2  -8   7   13.94    7.51
   2  -8  -7   10.17    9.28
  -3  -8  -7  595.75   28.93
   3  -8   7  552.20   28.34
   3  -8  -7  597.53   25.28
   3  -8  -7  625.29   32.80
  -3  -8   7  618.32   26.80
  -3  -8   7  581.33   29.98
   4  -8   7  235.47   20.51
   4  -8  -7  206.40   17.77
  -4  -8   7  200.82   20.06
  -4  -8   7  183.01   16.37
  -5   8   7    0.73    8.97
   5  -8   7   -0.92    9.88
   5  -8  -7    5.85    8.54
   6  -8   7   83.77   13.81
  -6   8   7   93.68   14.65
   6  -8  -7   90.68   13.71
   0  -9   7   -2.95    9.86
   1  -9   7    9.25   10.23
  -1  -9   7    3.21    9.12
   2  -9   7   16.62   10.75
  -2  -9   7  -23.97    7.54
   2  -9  -7   -4.03    7.38
  -3  -9  -7   29.16   10.13
   3  -9   7   44.02   12.62
  -3  -9   7   33.69   10.69
   3  -9  -7   42.99   11.30
   0   0  -8 5535.26  125.95
   0   0   8 5854.58  120.58
   0   0   8 5812.51  123.41
   0   0   8 5983.01  120.27
   0   0  -8 5781.93  124.16
   0   0  -8 5605.07  124.63
   1   0   8   29.33    4.20
   1   0   8   30.26    5.15
  -1   0   8   22.18    3.98
  -1   0   8   27.44    5.23
  -1   0  -8   24.60    6.00
   1   0  -8   25.71    6.07
  -1   0   8   23.74    3.30
   1   0  -8   30.10    6.19
   1   0  -8   24.94    5.26
   1   0   8   30.12    3.51
  -1   0  -8   25.41    5.45
  -1   0   8   25.75    4.04
   1   0  -8   21.88    3.78
   2   0   8  197.37    9.99
   2   0   8  186.51    8.54
  -2   0  -8  185.95   12.29
  -2   0  -8  206.76   11.53
  -2   0   8  187.60   10.32
  -2   0   8  199.26    9.86
  -2   0   8  190.34    8.10
   2   0  -8  184.44   11.45
   2   0  -8  189.36   11.19
  -2   0   8  216.39    9.23
   2   0  -8  228.96   13.01
   2   0  -8  181.48    8.85
   3   0  -8  237.05   10.15
  -3   0  -8  237.73   13.12
  -3   0   8  225.88    9.91
  -3   0   8  245.84   11.91
   3   0   8  242.70   10.91
   3   0  -8  213.42   12.16
  -3   0  -8  228.96   14.57
   3   0  -8  256.49   13.62
  -3   0   8  224.99   11.75
   3   0   8  247.57    9.39
   3   0  -8  264.26   14.53
  -3   0   8  222.46    9.77
  -4   0   8 1015.56   26.77
   4   0   8 1003.42   27.57
  -4   0  -8 1044.37   33.09
   4   0  -8 1020.41   26.70
   4   0  -8 1006.65   30.98
   4   0  -8  978.42   30.85
  -4   0   8 1017.49   30.19
  -4   0   8 1005.22   27.16
   4   0   8 1021.72   25.49
  -4   0   8 1031.67   29.55
  -4   0  -8  997.43   30.67
  -5   0   8    4.12    3.14
   5   0  -8   -1.01    3.55
   5   0  -8    4.46    2.91
  -5   0  -8   -1.14    4.71
  -5   0   8    5.34    3.45
   5   0   8   -0.72    2.00
  -5   0  -8   -0.90    4.09
   5   0  -8   -0.18    4.13
  -5   0   8    2.48    4.01
   5   0   8    1.63    2.84
  -6   0   8  197.87   10.00
  -6   0  -8  223.37   13.94
   6   0  -8  219.90   13.02
  -6   0   8  219.99   14.03
   6   0  -8  216.95   10.14
  -6   0  -8  194.36   14.56
  -6   0   8  207.88   11.29
  -7   0   8  116.48   10.08
  -7   0  -8   93.27   11.29
   7   0  -8  113.64    7.86
  -7   0   8  114.68    8.09
  -7   0  -8  121.36   13.65
   7   0  -8  102.65   10.67
  -7   0   8  112.40   12.09
  -8   0  -8   10.45    6.89
  -8   0   8   27.18    6.34
  -8   0  -8   24.20    7.77
  -8   0   8   17.10    6.72
  -9   0   8   20.48    7.43
  -9   0   8   16.97    6.93
  -9   0  -8   18.37    9.48
  -9   0  -8   18.90    8.74
 -10   0  -8  545.55   29.24
 -10   0  -8  516.92   28.50
 -10   0   8  524.12   27.48
 -10   0   8  530.38   24.44
 -11   0  -8   15.42   10.83
 -11   0   8   31.51    9.91
 -11   0  -8   22.12   12.44
 -12   0  -8  206.06   22.51
 -12   0   8  190.37   18.50
   0   1   8    0.09    2.82
   0   1  -8   -1.43    4.03
   0   1   8    0.26    1.47
   0  -1  -8   -2.85    3.35
   0   1  -8    2.51    4.91
   0  -1   8    1.97    2.64
   0  -1  -8   -4.94    3.74
   0   1   8    3.26    3.80
   0  -1   8    6.04    3.76
   0  -1  -8   -1.93    3.62
   0   1   8    0.47    1.74
  -1   1   8   46.83    4.94
  -1   1   8   59.67    4.53
  -1  -1  -8   47.65    7.39
   1   1  -8   59.23    6.95
   1   1  -8   58.52    8.18
   1  -1   8   46.73    5.08
   1  -1   8   51.23    6.59
   1   1  -8   50.58    7.25
  -1  -1  -8   32.15    6.09
  -1  -1  -8   51.72    6.74
  -1   1   8   49.25    5.32
  -1   1   8   50.05    6.34
  -1  -1   8   49.63    6.51
   1   1   8   49.09    6.28
  -1   1  -8   49.21    7.17
   1  -1  -8   48.06    5.36
  -1   1  -8   37.29    7.59
   1   1   8   49.33    5.00
   1  -1  -8   47.21    7.35
   1   1   8   54.61    3.61
  -1  -1   8   41.54    5.00
   1  -1  -8   48.82    7.05
  -1  -1   8   52.95    5.82
   1  -1  -8   37.98    6.08
   2   1  -8   92.86    8.61
   2   1  -8   82.99    5.71
   2   1  -8   73.21    8.41
   2  -1   8   91.00    6.49
  -2   1   8   92.39    6.57
  -2   1   8   92.95    6.93
  -2   1   8   82.14    5.38
   2  -1   8   84.58    7.87
   2   1  -8   77.53    9.80
  -2  -1  -8  112.29   10.57
  -2  -1  -8  107.36    9.31
  -2   1  -8   66.72    9.28
  -2  -1   8   99.71    8.95
   2   1   8   92.74    6.28
   2   1   8   91.46    3.55
   2  -1  -8   95.36    6.75
  -2  -1   8   84.11    6.23
  -2  -1   8   91.73    8.12
   2   1   8   85.03    7.77
   2  -1  -8  109.90    9.30
   2  -1  -8   71.35    8.79
   2  -1  -8  104.41   10.27
  -2   1  -8   79.79    8.94
   3  -1   8  119.43    7.18
   3  -1   8  121.39    8.72
   3   1  -8  108.91   10.34
   3   1  -8  118.83   11.97
   3   1  -8  125.83    6.73
  -3   1   8  111.94    7.61
   3   1  -8  108.16    8.52
  -3   1   8  108.12    8.04
  -3  -1  -8  109.20   10.84
  -3  -1  -8  108.39    9.51
  -3   1   8  116.95    6.84
  -3  -1   8  124.87    7.70
   3  -1  -8  114.24    8.78
   3  -1  -8  133.52   12.39
  -3   1  -8  105.09   10.36
  -3   1  -8  111.33   11.52
   3  -1  -8  128.38    8.47
   3   1   8  125.30    7.84
  -3  -1   8  128.71   10.44
  -3  -1   8  113.74    8.51
  -3  -1   8  123.97    7.19
   3   1   8  120.54    6.50
  -4   1   8   -1.62    2.76
  -4  -1  -8    4.21    4.21
   4   1  -8    8.31    4.98
  -4   1   8    0.01    2.76
   4  -1   8    0.89    3.24
   4   1  -8   -5.96    2.73
  -4  -1  -8   -0.37    4.96
  -4   1   8    1.77    3.72
   4   1  -8    0.92    2.33
   4  -1   8   -0.57    2.53
  -4  -1   8   -1.36    2.75
  -4  -1   8    0.37    3.67
   4  -1  -8    4.00    5.29
   4  -1  -8    5.85    3.71
   4   1   8    4.66    2.48
  -4   1  -8   -4.22    3.90
  -4  -1   8   -5.86    3.23
   4  -1  -8    6.50    4.08
  -4  -1   8    0.41    2.81
  -4   1  -8    5.60    5.50
  -5   1   8   25.64    6.45
   5   1  -8   28.92    5.55
   5   1  -8   28.41    6.55
  -5   1   8   45.89    5.91
   5  -1   8   25.71    4.83
   5  -1   8   39.15    4.57
  -5   1   8   33.19    5.48
  -5  -1  -8   29.90    6.89
   5   1  -8   29.64    3.88
  -5  -1  -8   19.41    5.43
   5  -1  -8   34.38    5.41
  -5  -1   8   38.80    5.10
  -5   1  -8   11.36    6.42
  -5  -1   8   30.15    5.28
   5   1   8   33.07    3.98
  -5   1  -8   30.45    6.83
  -5  -1   8   32.12    6.82
  -5  -1   8   22.95    5.25
   5  -1  -8   22.10    6.21
  -6  -1  -8    9.89    6.07
  -6  -1  -8    8.31    5.74
  -6   1   8   12.23    5.20
  -6   1   8    3.31    3.80
   6  -1   8   13.88    3.67
   6  -1   8   22.82    4.62
   6  -1  -8   10.21    4.43
  -6  -1   8   11.34    4.56
  -6   1  -8   14.77    6.54
  -6   1  -8   13.14    6.47
  -6  -1   8   20.09    4.37
   6  -1  -8   14.13    6.35
  -6  -1   8   18.80    6.13
  -6  -1   8    5.96    4.12
  -7   1   8   10.99    5.91
  -7   1   8   19.67    5.34
  -7  -1  -8    9.54    6.51
  -7  -1  -8   11.25    6.24
   7  -1  -8   19.71    5.25
  -7   1  -8   14.66    7.13
  -7  -1   8    8.87    5.89
  -7  -1   8   12.15    4.79
   7  -1  -8   20.11    7.07
  -7   1  -8   19.31    7.95
  -8   1   8   21.62    7.21
  -8  -1  -8   28.90    7.38
  -8   1   8   32.75    6.81
  -8  -1  -8   13.67    6.84
  -8   1  -8   38.76    9.61
  -8  -1   8   30.07    7.84
   8  -1  -8   30.10    6.00
  -8  -1   8   14.07    5.33
   8  -1  -8   29.41    8.13
  -8   1  -8   32.32    9.90
  -9   1   8    9.48    6.55
  -9   1   8   39.16    8.89
  -9  -1  -8   29.99    9.01
  -9  -1  -8   23.53    8.24
   9  -1  -8   16.41    6.24
  -9   1  -8   25.99   10.02
  -9  -1   8   13.90    7.55
  -9   1  -8   20.63    8.83
  -9  -1   8   14.83    7.69
 -10   1   8   51.31   11.00
 -10  -1  -8   35.29   10.27
 -10  -1  -8   60.63   13.09
 -10   1   8   35.01    9.53
 -10  -1   8   45.87    9.73
 -10   1  -8   41.41   12.61
 -10  -1   8   40.01    9.73
 -10   1  -8   59.76   13.95
 -11  -1  -8   37.84   11.96
 -11  -1  -8   32.54   12.13
 -11   1   8   25.62   11.06
 -11  -1   8   29.80   10.69
 -11   1  -8   27.62   11.97
 -12   1   8   -0.99    8.36
 -12  -1  -8   16.26   12.33
 -12  -1   8   11.29    8.99
 -12   1  -8    9.03   13.33
   0  -2  -8  151.70    9.63
   0   2  -8  162.54   12.06
   0   2   8  140.49    6.52
   0  -2  -8  141.77   10.80
   0  -2   8  135.20    7.92
   0  -2  -8  132.09    8.04
   0  -2  -8  138.82    8.72
   0   2  -8  161.78   11.29
   0   2   8  142.74    5.54
   0  -2   8  138.70    9.54
   0   2   8  146.98    8.10
   1  -2   8    6.77    3.30
  -1   2   8    4.20    2.58
  -1   2   8    5.23    2.13
   1   2  -8    6.74    5.24
  -1  -2  -8    4.23    3.14
  -1  -2  -8   -0.51    3.60
   1   2  -8    6.35    5.25
  -1  -2  -8   11.94    3.58
   1  -2   8   -0.83    3.49
  -1   2   8    1.52    3.08
  -1  -2  -8   11.15    5.06
   1   2  -8    3.23    3.11
  -1   2  -8    9.18    4.86
   1   2   8    4.90    1.58
   1   2   8    2.29    2.80
  -1  -2   8    0.01    3.50
   1  -2  -8    2.36    3.57
   1  -2  -8    2.65    4.75
  -1   2  -8   -0.88    5.04
   1  -2  -8    9.47    4.29
   1  -2  -8    6.96    3.57
  -1  -2   8    2.10    2.86
  -2   2   8 1835.37   44.72
   2   2  -8 1942.51   45.67
  -2  -2  -8 1908.73   47.62
   2   2  -8 1826.81   50.80
  -2  -2  -8 1846.98   49.47
  -2  -2  -8 1919.20   45.79
   2  -2   8 1895.86   47.35
  -2   2   8 1916.82   42.55
   2  -2   8 1879.05   44.38
  -2   2   8 1851.31   44.75
   2   2  -8 1794.93   48.35
   2  -2  -8 1880.37   45.21
  -2  -2   8 1816.57   47.21
   2  -2  -8 1897.00   51.12
  -2  -2   8 1884.41   47.52
   2  -2  -8 1873.26   45.75
  -2   2  -8 1876.25   49.11
  -2   2  -8 1966.33   51.80
   2   2   8 1880.82   43.76
  -2  -2   8 1881.29   44.47
  -3  -2  -8   15.04    4.66
  -3   2   8   14.09    3.71
   3   2  -8   11.45    2.66
  -3   2   8   12.96    4.28
   3  -2   8   15.05    4.95
   3   2  -8   19.34    4.15
   3   2  -8    7.99    6.50
  -3  -2  -8   19.22    5.40
   3  -2   8   11.84    3.83
   3   2  -8   13.59    5.79
  -3  -2  -8   13.12    5.13
  -3  -2   8   21.33    5.47
  -3   2  -8    5.55    6.26
   3  -2  -8   14.21    4.34
   3   2   8   10.77    3.07
  -3   2  -8   16.52    6.30
  -3  -2   8   10.54    4.86
  -3  -2   8   19.24    4.21
   3  -2  -8   11.05    4.13
   3  -2  -8   20.43    6.27
   4  -2   8   59.18    6.07
   4  -2   8   52.50    7.14
   4   2  -8   69.08    8.89
  -4  -2  -8   80.42    8.19
  -4   2   8   56.79    7.37
  -4   2   8   69.54    6.55
  -4  -2  -8  100.84    9.95
   4  -2  -8   75.67   10.83
  -4  -2   8   63.74    8.61
   4  -2  -8   73.13    7.54
  -4  -2   8   66.92    7.70
  -4   2  -8  103.38   12.11
  -4  -2   8   71.36    7.08
  -4   2  -8   63.63    8.82
  -4  -2   8   57.46    5.93
  -5   2   8  172.75   11.98
   5   2  -8  208.33   14.03
   5  -2   8  194.05   11.03
  -5   2   8  180.70   10.26
  -5  -2  -8  185.37   11.71
  -5  -2  -8  219.16   13.71
   5  -2   8  184.88    9.13
  -5  -2   8  182.61    9.29
  -5  -2   8  181.65   10.76
  -5  -2   8  213.69   11.83
  -5   2  -8  181.76   16.10
  -5   2  -8  165.86   12.90
  -5  -2   8  164.02   13.71
   5  -2  -8  189.62   14.38
   5  -2  -8  182.21   11.16
   6  -2   8  301.26   13.79
  -6  -2  -8  311.18   15.68
  -6  -2  -8  319.68   16.85
   6  -2   8  293.66   11.54
  -6   2   8  280.99   13.68
  -6   2   8  262.27   15.85
  -6   2  -8  283.79   17.52
  -6   2  -8  322.34   19.89
  -6  -2   8  300.48   14.51
  -6  -2   8  311.90   17.23
  -6   2  -8  287.49   13.10
   6  -2  -8  291.09   14.49
  -6  -2   8  315.15   14.49
  -6  -2   8  321.57   12.53
   6  -2  -8  339.64   19.65
  -7   2   8   20.06    6.68
  -7  -2  -8   14.30    5.99
  -7   2   8   15.56    5.20
  -7  -2  -8   11.56    5.85
  -7  -2   8   23.80    7.01
   7  -2  -8   21.05    7.61
  -7   2  -8   21.33    7.25
   7  -2  -8    9.96    5.22
  -7  -2   8   24.64    5.92
  -7   2  -8   14.92    7.18
  -8   2   8  758.18   25.94
  -8  -2  -8  723.20   29.68
  -8  -2  -8  733.62   27.66
  -8   2   8  712.15   29.24
   8  -2  -8  669.49   30.51
  -8  -2   8  699.02   25.17
   8  -2  -8  727.77   25.30
  -8   2  -8  717.28   29.56
  -8   2  -8  636.21   30.55
  -8  -2   8  728.46   29.29
  -9  -2  -8   20.22    9.29
  -9  -2  -8   25.35    8.28
  -9   2   8   18.81    7.95
  -9   2   8   26.33    8.39
   9  -2  -8   46.37    7.94
  -9   2  -8   19.36   10.11
   9  -2  -8   40.93   10.73
  -9   2  -8   30.43   10.06
  -9  -2   8   38.63    9.43
  -9  -2   8   31.36    9.17
 -10   2   8   33.89   10.67
 -10  -2  -8   24.51   10.31
 -10  -2  -8   43.85   11.47
 -10   2   8   37.33   10.08
 -10   2  -8   29.73   12.84
 -10   2  -8   27.80   13.29
 -10  -2   8   23.74    8.70
  10  -2  -8   24.74    7.68
 -10  -2   8   50.78   11.35
 -11   2   8   14.41    9.88
 -11  -2  -8    5.60    9.87
 -11  -2  -8   16.67    9.92
 -11   2  -8    6.39   10.78
 -11  -2   8   11.19    8.06
 -12  -2  -8  527.69   28.80
 -12   2   8  438.31   24.91
 -12   2  -8  467.87   30.87
 -12  -2   8  411.63   23.05
   0  -3  -8   -4.47    2.53
   0  -3  -8   -2.57    3.00
   0   3   8    2.11    2.15
   0   3  -8    4.74    5.16
   0  -3  -8   -5.76    2.74
   0  -3   8   -2.10    3.44
   0   3  -8   -0.48    3.80
   0  -3  -8   -4.26    4.22
   0  -3   8    0.74    3.09
  -1  -3  -8    0.57    3.09
   1   3  -8    2.74    5.15
  -1  -3  -8   -0.78    4.85
  -1  -3  -8    1.86    2.90
   1  -3   8   -0.40    3.01
  -1  -3  -8   -0.97    3.23
  -1   3   8   -0.62    1.93
   1  -3   8    1.76    3.94
   1   3  -8    1.59    5.49
  -1   3   8   -0.74    2.36
  -1   3  -8   -1.18    5.56
   1  -3  -8    0.80    4.43
  -1  -3   8   -0.54    3.44
  -1   3  -8    0.08    4.82
   1  -3  -8    1.34    3.50
  -1  -3   8    2.61    4.13
   1  -3  -8    0.78    2.74
  -2  -3  -8   99.72    8.61
   2   3  -8   88.90   10.87
  -2  -3  -8   69.50    9.14
  -2   3   8   89.96    7.85
   2   3  -8   92.86    6.77
   2  -3   8   92.25    9.60
   2  -3   8   83.48    7.56
  -2  -3  -8  100.17    7.02
   2   3  -8  106.77   10.74
  -2  -3  -8   77.86    7.13
  -2   3   8   91.95    6.13
  -2   3  -8   88.22   10.84
   2  -3  -8  100.95   12.19
   2  -3  -8   84.79    7.52
   2  -3  -8   92.23    8.85
  -2   3  -8   80.51    9.33
  -2  -3   8   77.34    7.51
  -2  -3   8   94.20    9.94
  -3  -3  -8  175.87   10.56
  -3   3   8  186.50    8.98
  -3  -3  -8  178.55    9.72
   3   3  -8  147.07   11.77
  -3   3   8  172.07   10.66
   3  -3   8  175.14   11.42
   3   3  -8  168.82   14.29
  -3  -3  -8  160.41   11.97
   3  -3   8  160.90    9.27
  -3  -3   8  156.49   13.18
   3  -3  -8  151.18   14.88
  -3  -3   8  176.34    9.41
  -3   3  -8  188.79   13.12
  -3   3  -8  166.59   15.41
  -3  -3   8  173.76   11.19
   3  -3  -8  169.43   10.35
   4   3  -8    2.62    4.47
   4  -3   8   10.56    4.97
  -4   3   8    3.37    3.64
  -4   3   8    5.84    4.71
   4  -3   8    8.62    3.87
  -4  -3  -8   -1.95    4.75
  -4  -3  -8   -1.91    4.06
  -4  -3  -8   -2.30    3.82
  -4   3  -8   10.52    6.28
   4  -3  -8   -1.67    4.91
  -4  -3   8    7.92    3.49
  -4  -3   8    7.82    4.31
  -4  -3   8    9.03    5.24
  -4   3  -8    4.14    5.80
   4  -3  -8    4.70    4.08
   5  -3   8    3.57    3.54
   5  -3   8    2.45    4.19
   5   3  -8    7.00    5.34
  -5   3   8    4.15    4.61
  -5   3   8    5.37    3.63
  -5  -3  -8    9.02    4.78
  -5  -3  -8    2.29    4.29
  -5  -3  -8    1.57    4.78
  -5   3  -8   10.03    6.38
  -5   3  -8    3.42    6.51
   5  -3  -8    0.65    4.65
  -5  -3   8    2.66    4.30
   5  -3  -8    6.56    6.56
  -5  -3   8   -0.80    3.09
  -5  -3   8   -5.56    3.58
  -5  -3   8    2.95    5.24
  -6  -3  -8   -1.06    4.98
   6  -3   8    2.47    4.07
  -6   3   8    1.02    4.80
   6  -3   8    4.53    3.25
  -6   3   8    3.84    4.16
  -6  -3  -8   10.55    5.38
  -6  -3  -8    6.73    4.81
  -6   3  -8   14.61    6.83
   6  -3  -8   15.09    5.76
  -6   3  -8    7.68    5.02
  -6  -3   8   -3.51    4.45
  -6  -3   8    5.49    4.30
   6  -3  -8   -1.91    6.26
  -6  -3   8   -2.95    4.07
  -6   3  -8    9.05    6.23
  -6  -3   8   10.30    3.85
  -7  -3  -8   20.01    6.89
  -7  -3  -8   23.42    6.59
  -7   3   8   18.03    5.48
  -7   3   8   23.53    7.13
  -7  -3  -8   20.49    6.60
  -7   3  -8   24.92    8.02
  -7   3  -8   23.78    6.17
   7  -3  -8   20.71    6.68
  -7  -3   8   19.58    7.15
   7  -3  -8   20.40    7.90
  -7   3  -8   22.83    8.52
  -7  -3   8   17.44    5.86
  -8   3   8   12.91    7.46
  -8   3   8    6.82    6.69
   8  -3  -8   10.02    7.41
  -8  -3   8   -3.11    5.51
  -8  -3   8    9.36    7.01
  -8   3  -8    1.33    7.00
  -8   3  -8    4.83    8.11
   8  -3  -8    2.39    5.04
  -9   3   8    1.90    7.36
  -9   3   8   15.37    8.27
  -9   3  -8   17.71   10.65
  -9   3  -8   28.99   10.71
   9  -3  -8    5.91    7.61
  -9  -3   8   24.41    7.78
  -9  -3   8    5.86    7.31
   9  -3  -8    8.97    8.58
 -10   3   8   58.09   12.66
 -10   3   8   56.71   11.09
  10  -3  -8   58.48   13.69
  10  -3  -8   65.96   11.80
 -10  -3   8   25.62   10.10
 -10   3  -8   35.17   12.97
 -10   3  -8   57.30   14.16
 -10  -3   8   45.31   10.38
 -11   3   8   16.97    9.73
  11  -3  -8   20.29    9.81
 -11  -3   8    9.48    8.07
 -11   3  -8    0.63   12.77
   0  -4  -8 3288.71   83.01
   0   4  -8 3424.82   79.04
   0  -4  -8 3364.32   76.12
   0  -4   8 3294.10   80.56
   0  -4   8 3353.41   76.53
   0   4  -8 3390.29   81.53
  -1   4   8    5.49    3.23
   1   4  -8    9.91    5.51
  -1  -4  -8   11.90    5.42
  -1   4   8    6.93    2.80
   1   4  -8   10.99    6.19
  -1  -4  -8   10.11    4.11
   1  -4   8   10.81    5.45
   1  -4   8    8.47    4.06
   1  -4  -8    6.55    6.10
  -1  -4   8   16.27    5.57
  -1   4  -8   -1.08    4.52
   1  -4  -8    5.71    4.25
  -1   4  -8   10.86    5.35
  -1  -4   8    9.47    4.28
  -2   4   8  126.20    7.47
  -2   4   8  128.70    9.11
   2   4  -8  146.60   11.51
  -2  -4  -8  102.01   11.85
   2   4  -8  126.65   12.91
   2  -4   8  141.07   12.60
  -2  -4  -8  146.86    9.52
   2  -4   8  146.07   10.08
   2  -4  -8  148.32   14.62
  -2  -4   8  152.31   13.20
   2  -4  -8  141.53    9.68
  -2   4  -8  167.98   15.38
  -2  -4   8  135.14    9.62
  -2   4  -8  148.50   11.68
  -3  -4  -8   73.55    7.79
   3  -4   8   76.64    9.74
  -3   4   8   94.22    7.86
   3   4  -8   85.53   10.97
  -3   4   8   71.12    8.77
  -3  -4  -8  102.39   11.86
   3   4  -8   79.80    9.60
   3  -4   8   81.60    8.22
  -3   4  -8   99.53   12.36
  -3  -4   8   72.02    9.57
  -3  -4   8   77.41    8.29
   3  -4  -8   78.39   11.56
   3  -4  -8   76.93    8.51
  -3   4  -8  114.11   11.67
   4  -4   8  638.57   24.37
  -4   4   8  612.35   20.00
   4  -4   8  614.96   20.91
  -4  -4  -8  607.40   20.32
   4   4  -8  578.53   22.96
  -4   4   8  565.53   22.72
  -4  -4  -8  581.86   24.77
  -4  -4   8  608.33   24.87
  -4  -4   8  557.72   19.70
  -4   4  -8  625.92   24.63
  -4   4  -8  580.27   26.36
   4  -4  -8  577.75   21.93
  -4  -4   8  598.68   22.97
   4  -4  -8  616.92   27.95
  -5  -4  -8   -2.19    4.60
   5  -4   8   -7.40    3.75
  -5  -4  -8   -4.94    3.12
  -5   4   8    4.79    4.82
   5  -4   8    5.19    3.94
  -5   4   8    1.86    3.71
   5   4  -8   -0.52    5.17
  -5  -4   8    0.90    3.56
   5  -4  -8   -0.85    6.00
   5  -4  -8   -0.79    4.51
  -5   4  -8    3.04    5.25
  -5  -4   8    0.40    4.00
  -5   4  -8    2.81    5.94
  -5  -4   8   -1.38    5.47
   6  -4   8  142.19    9.89
   6  -4   8  141.15   12.74
  -6  -4  -8  117.31   13.18
  -6   4   8  138.80   13.82
  -6   4   8  134.91   11.15
   6  -4  -8  159.79   13.64
  -6   4  -8  157.33   16.69
  -6   4  -8  129.77   12.10
  -6  -4   8  129.87   14.05
  -6  -4   8  134.50   11.98
  -6  -4   8  141.85    9.82
   6  -4  -8  182.58   19.31
  -6   4  -8  184.18   14.42
  -6  -4   8  135.55   12.41
  -7   4   8   38.96    7.84
  -7  -4  -8   49.30    9.32
  -7   4   8   61.52   10.92
  -7   4  -8   47.70   10.23
  -7   4  -8   35.68    8.02
  -7  -4   8   62.43   10.90
   7  -4  -8   44.17   11.33
  -7  -4   8   45.89    9.29
  -7   4  -8   40.27   10.24
   7  -4  -8   37.02    8.65
  -8   4   8    6.29    7.32
  -8   4   8   18.00    8.83
  -8  -4   8   34.10    9.52
  -8  -4   8   15.46    8.47
  -8   4  -8   28.63   12.05
   8  -4  -8   29.19    9.82
  -8   4  -8   -1.66    8.05
   8  -4  -8   21.88   10.53
  -9   4   8   -3.93    7.56
  -9   4   8    9.84    8.45
   9  -4  -8    0.42    8.82
   9  -4  -8    3.43   10.41
  -9   4  -8   13.69   10.15
  -9  -4   8   20.96    9.22
  -9  -4   8    6.33    8.87
  -9   4  -8   -0.29   11.04
 -10   4   8  472.31   24.96
  10  -4  -8  415.05   23.47
 -10  -4   8  477.68   23.65
 -10   4  -8  438.31   29.89
 -11   4   8   14.25   10.01
 -11  -4   8   17.13    9.98
 -11   4  -8   30.31   14.89
  11  -4  -8   19.73   11.13
   0  -5   8   -2.85    4.22
   0  -5  -8   -1.47    3.49
   0   5  -8   -7.53    4.80
   0  -5  -8    1.23    4.94
   0   5  -8   -0.58    4.40
   0  -5   8   -6.73    3.85
   1   5  -8   54.01    7.88
   1  -5   8   40.49    8.24
  -1  -5  -8   51.87    7.20
   1  -5   8   48.66    7.45
   1   5  -8   52.24    8.80
  -1  -5  -8   61.30   10.44
   1  -5  -8   49.27    7.49
  -1  -5   8   51.36    9.45
   1  -5  -8   48.76    9.93
  -1   5  -8   48.93    8.00
  -1   5  -8   43.58    8.61
  -1  -5   8   51.90    7.57
   2  -5   8   37.70    8.29
  -2   5   8   44.82    5.80
   2   5  -8   33.16    7.70
   2  -5   8   37.72    6.91
  -2   5   8   32.05    6.41
   2   5  -8   44.35    7.44
  -2  -5  -8   35.26    6.07
  -2  -5  -8   29.48    7.71
  -2  -5   8   33.21    8.12
  -2   5  -8   40.35    8.63
  -2   5  -8   59.80    8.59
   2  -5  -8   39.64    9.80
   2  -5  -8   54.09    7.94
  -2  -5   8   31.45    6.48
   3  -5   8   36.80    7.07
   3   5  -8   38.44    7.70
  -3   5   8   38.09    7.45
   3  -5   8   26.53    7.73
  -3  -5  -8   24.28    5.36
  -3   5   8   38.01    5.99
  -3  -5  -8   25.76    7.64
   3   5  -8   33.15    7.24
  -3  -5   8   23.71    6.91
  -3  -5   8   33.95    6.23
  -3   5  -8   28.75    8.57
   3  -5  -8   63.60    8.40
   3  -5  -8   23.27    8.50
  -3   5  -8   23.68    7.02
   4  -5   8    7.56    4.90
   4   5  -8    6.75    5.49
  -4   5   8    1.61    4.15
  -4  -5  -8    5.85    5.73
   4  -5   8    8.35    5.77
  -4   5   8   10.21    5.67
  -4  -5  -8    5.53    4.36
  -4  -5   8    6.17    6.78
   4  -5  -8    0.96    4.63
   4  -5  -8    1.49    6.38
  -4   5  -8    1.30    6.02
  -4  -5   8    0.48    4.48
  -4  -5   8    6.68    4.27
  -4   5  -8    7.08    5.81
  -5  -5  -8   27.75    5.84
  -5   5   8   26.20    6.36
  -5  -5  -8   29.77    8.00
   5  -5   8   41.02    8.32
  -5   5   8   26.38    7.89
   5  -5   8   40.30    6.91
  -5  -5   8   14.23    5.10
  -5  -5   8   37.14    9.60
  -5   5  -8   31.91    8.13
  -5  -5   8   35.41    7.85
  -5   5  -8   29.96    8.87
   5  -5  -8   25.07    7.06
   5  -5  -8   27.96    9.31
   6  -5   8   15.76    5.70
  -6   5   8   26.00    6.91
   6  -5   8   11.85    6.59
  -6   5   8   15.59    7.67
   6  -5  -8   31.81    9.94
  -6  -5   8   29.76    8.73
  -6   5  -8   19.96    7.86
  -6   5  -8   19.80    8.58
   6  -5  -8   12.42    7.71
  -7   5   8   11.07    7.83
  -7   5   8    3.41    6.86
  -7  -5   8    2.12    7.39
   7  -5  -8    3.55    8.10
  -7   5  -8   -8.13    7.36
   7  -5  -8    4.27    8.15
  -7   5  -8    1.66    8.79
  -7  -5   8   19.16    8.81
  -7   5  -8    2.92    7.21
  -8   5   8   32.12   10.21
  -8   5   8   32.58   11.25
  -8   5  -8   29.52   10.16
  -8   5  -8   28.87   11.77
  -8   5  -8   30.49   12.54
  -8  -5   8   48.93   11.07
   8  -5  -8   31.61   11.24
  -8  -5   8   20.72   10.78
   8  -5  -8   42.78   14.04
  -9   5   8   35.39   11.19
  -9   5  -8   20.86   12.84
  -9  -5   8   22.29   10.13
  -9   5  -8   26.40    9.64
   9  -5  -8   18.82   11.06
 -10   5   8   20.08   11.48
 -10  -5   8   28.07   10.07
 -10   5  -8   24.75   14.18
  10  -5  -8   25.72   12.27
   0  -6   8   48.09    9.26
   0   6  -8   37.91    6.92
   0  -6   8   46.89    7.80
   0  -6  -8   38.10    9.37
   0  -6  -8   31.43    6.78
   1  -6   8   -1.16    6.08
  -1  -6  -8   18.20    7.66
   1  -6   8    6.14    5.65
  -1  -6  -8    6.56    4.16
  -1   6  -8   10.39    5.06
  -1  -6   8    8.51    5.74
  -1  -6   8   12.43    6.75
   1  -6  -8    5.75    5.02
   1  -6  -8   14.15    7.51
  -1   6  -8    3.70    5.16
  -2  -6  -8  867.84   27.41
   2  -6   8  900.38   30.01
   2  -6   8  824.53   33.21
  -2  -6  -8  918.70   34.25
  -2  -6   8  826.23   28.30
   2  -6  -8  818.59   28.10
  -2   6  -8  809.64   30.50
  -2   6  -8  836.24   28.85
   2  -6  -8  883.03   35.15
  -2  -6   8  824.59   32.31
   3  -6   8   -5.54    5.13
   3  -6   8    0.99    4.77
  -3   6   8   -5.14    5.27
  -3   6   8    3.39    4.52
  -3  -6  -8    1.86    4.51
  -3  -6  -8    8.16    6.17
   3  -6  -8  -15.16    5.70
   3  -6  -8   -9.73    4.57
  -3  -6   8    3.47    5.60
  -3  -6   8    2.34    4.20
  -3   6  -8    2.86    6.27
  -3   6  -8    3.97    5.82
  -4   6   8   34.50    6.95
   4  -6   8   32.36    8.01
  -4   6   8   20.17    7.57
  -4  -6  -8   29.55    6.38
  -4  -6  -8   42.71   12.51
   4  -6   8   20.28    7.62
  -4  -6   8   47.17    9.27
   4  -6  -8   29.52    9.07
  -4   6  -8   18.76    7.64
  -4  -6   8   28.07    9.38
  -4  -6   8   36.35    7.45
  -4   6  -8   42.16    8.83
   4  -6  -8   19.76    9.37
   5  -6   8   51.17    9.64
   5  -6   8   36.67    9.66
  -5   6   8   50.86    9.98
  -5   6   8   38.21    7.37
  -5  -6   8   45.89    7.47
  -5  -6   8   36.43   10.15
  -5   6  -8   36.98    9.74
  -5  -6   8   46.97    9.47
  -5   6  -8   56.91   10.41
   5  -6  -8   60.58   11.21
   5  -6  -8   43.76   12.17
  -6   6   8  138.21   16.17
   6  -6   8  180.90   17.54
  -6   6   8  185.54   15.52
   6  -6   8  203.31   16.11
  -6   6  -8  148.76   17.17
  -6   6  -8  161.93   16.86
  -6  -6   8  154.99   17.14
   6  -6  -8  196.75   22.25
   6  -6  -8  180.03   16.45
  -7   6   8    5.91    9.03
   7  -6   8   -3.97    6.50
  -7   6   8   -3.90    8.24
  -7   6  -8   -3.56    9.45
  -7  -6   8    2.62    9.28
   7  -6  -8   -5.55    8.27
  -7  -6   8   10.12    9.20
   7  -6  -8    5.65   11.04
  -7   6  -8    0.85    8.57
  -8   6   8  410.36   22.87
  -8   6  -8  426.32   27.62
  -8  -6   8  427.31   24.22
   8  -6  -8  421.54   24.31
   8  -6  -8  449.36   29.29
  -8   6  -8  443.55   29.05
  -9   6   8   -5.71    9.93
  -9  -6   8   -4.99    8.17
  -9   6  -8   18.79   12.80
   9  -6  -8   -1.18    9.72
   0  -7  -8  -12.64    4.62
   0  -7  -8   -5.09    5.81
   0  -7   8   -3.31    6.94
   0  -7   8   -6.20    7.62
  -1  -7  -8    0.00    6.32
   1  -7   8    3.37    7.85
   1  -7   8   -0.36    6.83
  -1  -7  -8    2.29    5.30
  -1  -7   8   -9.01    5.74
   1  -7  -8   -3.14    6.63
   1  -7  -8   -4.27    5.43
  -1  -7   8   12.51    7.49
  -2  -7  -8   36.20   10.11
  -2  -7  -8   55.27    8.33
   2  -7   8   54.67   11.31
   2  -7   8   58.29   12.25
   2  -7  -8   47.40   11.69
   2  -7  -8   57.44    9.80
  -2  -7   8   53.42    9.65
  -2  -7   8   53.47   10.74
  -3  -7  -8   66.71   11.24
   3  -7   8   59.75   11.85
   3  -7   8   51.76   11.35
   3  -7  -8   65.01   11.07
  -3  -7   8   69.12   10.53
   3  -7  -8   42.26   11.65
  -3  -7   8   87.66   13.50
   4  -7   8    6.98    8.08
   4  -7   8   13.14    8.80
  -4   7   8    2.82    6.25
  -4  -7   8    0.06    6.74
   4  -7  -8   14.95    9.97
  -4  -7   8    1.15    8.98
   4  -7  -8   17.73    8.80
  -4  -7   8   21.88    8.16
  -5   7   8   -1.75    7.60
  -5   7   8    1.20    7.95
   5  -7   8   -3.58    7.58
   5  -7   8   -2.58    7.51
  -5  -7   8    0.78    9.05
   5  -7  -8    0.11    9.97
   5  -7  -8   -2.49    9.15
  -5  -7   8  -12.89    5.33
  -6   7   8   -2.90   10.03
   6  -7   8    5.17    8.78
  -6   7   8  -11.56    8.26
   6  -7   8    1.48    8.08
   6  -7  -8   -2.11    9.52
  -7   7   8    7.86    9.72
   7  -7   8   21.97    9.81
   7  -7  -8   16.40   10.96
  -7  -7   8   16.23   10.05
  -8   7   8    9.79   10.51
  -8  -7   8   -0.67    9.53
   8  -7  -8    1.70   10.37
   0  -8  -8 1224.06   38.47
   0  -8  -8 1296.78   47.84
   0  -8  -8 1278.04   47.61
   0  -8   8 1199.04   41.82
   1  -8   8    6.23    9.48
  -1  -8  -8   -4.85    6.87
  -1  -8   8   -1.99    8.03
  -1  -8   8   14.04   11.39
   1  -8  -8   -1.70    6.99
   1  -8  -8   -2.38    8.73
   2  -8   8   51.07   12.11
  -2  -8  -8   47.52   11.70
   2  -8  -8   61.32   14.56
  -2  -8   8   54.69   19.07
   2  -8  -8   51.51   10.65
  -2  -8   8   45.30   10.93
  -3  -8  -8   -4.13   12.65
   3  -8   8   23.83   10.02
  -3  -8   8   13.25    8.62
   3  -8  -8    9.38    7.85
   4  -8   8  216.72   19.14
   4  -8  -8  188.44   17.59
  -4  -8   8  236.11   18.63
   5  -8   8   11.12   10.41
   5  -8  -8    9.89    9.75
  -6   8   8   52.23   12.22
   6  -8   8   83.16   14.33
   6  -8  -8   64.18   13.58
   0  -9   8   11.41   10.38
   1  -9   8   -1.94   10.03
  -1  -9   8    1.09    8.65
   2  -9   8    2.27   10.03
   2  -9  -8    9.28    8.17
  -2  -9   8   14.80    9.52
   0   0   9    2.76    3.51
   0   0   9   -0.25    2.20
   0   0   9    1.16    1.93
   0   0  -9   -0.14    4.14
   0   0  -9   -3.67    3.48
   0   0  -9    0.60    4.41
   0   0   9   -4.61    2.72
  -1   0  -9  396.62   18.35
  -1   0   9  394.89   13.96
  -1   0   9  415.46   14.43
   1   0   9  391.06   12.75
  -1   0  -9  404.23   16.99
   1   0  -9  410.54   14.11
  -1   0   9  391.13   16.00
   1   0  -9  411.18   16.99
   1   0  -9  404.15   17.41
   1   0   9  411.47   16.06
   1   0   9  371.96   13.56
  -1   0   9  414.22   12.63
   1   0  -9  394.76   18.25
   2   0  -9   22.36    5.87
   2   0  -9   14.02    4.14
   2   0  -9   16.27    6.38
   2   0  -9   13.02    5.70
  -2   0  -9    5.97    4.45
   2   0   9   13.06    2.75
  -2   0   9   10.79    3.56
   2   0   9   10.30    4.15
  -2   0   9   11.01    3.13
  -2   0   9    6.47    3.55
   2   0   9    9.43    3.41
  -2   0   9    6.77    4.15
  -2   0  -9    6.97    5.48
  -3   0   9 1825.92   44.06
   3   0  -9 1835.76   48.39
   3   0   9 1850.67   45.96
   3   0   9 1894.58   43.35
  -3   0   9 1850.66   43.43
  -3   0  -9 1843.34   51.16
  -3   0   9 1852.19   47.42
   3   0  -9 1819.94   43.84
   3   0  -9 1844.70   50.94
   3   0  -9 1901.17   49.62
  -3   0  -9 1857.73   48.77
  -3   0   9 1829.60   46.53
  -4   0   9  351.13   13.49
  -4   0  -9  364.46   19.09
   4   0   9  345.76   14.30
  -4   0   9  339.32   15.62
   4   0  -9  340.23   16.54
   4   0  -9  341.03   17.00
  -4   0  -9  326.05   16.90
   4   0   9  348.21   12.32
  -4   0   9  339.41   15.55
   4   0  -9  325.86   13.15
  -4   0   9  352.37   13.52
  -5   0   9   20.17    5.71
  -5   0   9   21.90    4.68
   5   0   9   21.35    3.77
   5   0   9   14.35    4.29
  -5   0   9   15.64    4.38
  -5   0  -9   20.41    6.92
   5   0  -9   17.06    4.40
  -5   0  -9   21.96    6.17
   5   0  -9   17.07    5.67
   5   0  -9   20.64    5.90
   6   0  -9  670.94   25.57
   6   0  -9  685.83   21.22
  -6   0  -9  712.72   28.77
  -6   0  -9  704.83   26.66
  -6   0   9  676.13   22.90
  -6   0   9  725.13   26.66
  -6   0   9  698.68   21.59
  -7   0  -9  761.98   29.96
  -7   0   9  801.08   26.13
  -7   0  -9  733.23   31.53
  -7   0   9  777.26   29.43
  -7   0   9  823.86   24.01
  -8   0   9  328.23   16.58
  -8   0  -9  354.16   20.76
  -8   0  -9  365.27   22.17
  -8   0   9  411.20   21.01
  -9   0  -9   20.16    9.72
  -9   0   9   20.33    8.28
  -9   0   9   13.80    7.65
  -9   0  -9   13.60    8.07
 -10   0  -9    4.65   10.54
 -10   0   9    9.07    8.76
 -10   0  -9   16.18   10.49
 -10   0   9   14.00    9.52
 -11   0   9   70.50   12.16
 -11   0  -9   63.32   15.63
 -12   0  -9   14.30   12.71
   0  -1  -9  336.48   14.44
   0  -1  -9  288.79   15.15
   0  -1   9  288.20   14.15
   0   1   9  322.95    9.49
   0  -1  -9  309.07   15.60
   0   1  -9  303.22   15.28
   0   1  -9  298.85   16.36
   0   1   9  306.99   11.90
   0  -1   9  324.87   12.80
   0   1   9  294.12   13.69
   0  -1   9  284.15   12.11
   0  -1  -9  292.54   12.07
   0   1   9  318.25   10.82
   1  -1   9   40.54    6.40
   1   1  -9   40.30    7.54
  -1   1   9   31.13    5.77
  -1  -1  -9   42.37    6.22
   1  -1   9   45.86    5.41
  -1  -1  -9   45.10    7.38
  -1   1   9   36.51    4.67
  -1  -1  -9   34.51    7.14
  -1   1   9   37.93    4.98
  -1   1   9   37.01    3.86
   1   1  -9   40.84    6.79
   1   1  -9   27.00    7.22
  -1   1  -9   33.28    7.35
   1  -1  -9   33.24    6.75
  -1   1  -9   39.85    6.94
  -1  -1   9   43.03    6.63
   1   1   9   37.37    4.87
  -1  -1   9   46.05    5.57
   1  -1  -9   30.06    4.89
   1   1   9   46.44    3.95
  -1  -1   9   35.91    5.78
   1  -1  -9   42.47    7.18
   1  -1  -9   35.87    5.99
   1   1   9   30.91    5.73
  -2  -1  -9    8.21    4.51
   2   1  -9    5.30    4.00
   2   1  -9    3.38    5.20
  -2   1   9   10.81    2.99
  -2   1   9    3.10    3.13
   2   1  -9    5.23    4.80
  -2   1   9    7.58    3.17
  -2  -1  -9    7.03    4.79
  -2  -1  -9    9.57    4.82
   2   1  -9    5.50    3.12
   2  -1   9    5.30    3.08
   2  -1   9   -1.48    3.38
   2  -1  -9    9.21    4.28
   2  -1  -9    4.28    5.42
  -2  -1   9   15.41    3.99
  -2   1  -9   16.91    6.28
  -2   1  -9   16.30    5.38
  -2  -1   9    7.87    4.27
   2  -1  -9    5.79    4.72
   2   1   9    7.94    3.85
  -2  -1   9    7.37    3.82
   2  -1  -9    6.81    4.06
   2   1   9    5.44    2.90
   3   1  -9   26.44    5.71
  -3  -1  -9   35.95    6.74
   3   1  -9   20.78    6.86
   3   1  -9   35.37    7.06
   3   1  -9   30.88    4.39
  -3   1   9   28.35    5.16
  -3   1   9   34.11    4.86
   3  -1   9   21.16    5.45
   3  -1   9   29.28    4.76
  -3  -1  -9   37.38    7.56
  -3   1   9   30.40    5.81
   3  -1  -9   38.26    6.60
   3  -1  -9   20.26    6.94
  -3   1  -9   45.49    9.21
   3   1   9   31.22    4.67
   3  -1  -9   32.26    5.58
  -3  -1   9   26.46    4.73
  -3  -1   9   28.81    4.74
   3   1   9   18.90    4.99
  -3   1  -9   37.47    7.55
  -3  -1   9   24.39    5.44
  -3  -1   9   25.20    5.63
  -4  -1  -9   11.66    5.43
   4   1  -9   13.31    4.77
  -4   1   9    4.26    4.39
  -4   1   9    9.58    3.96
   4   1  -9    9.91    3.35
  -4   1   9   11.08    4.16
   4  -1   9    9.79    3.42
   4  -1   9   13.75    4.54
   4   1  -9   11.50    6.05
  -4  -1  -9    7.20    6.02
   4  -1  -9   18.99    6.93
   4  -1  -9    8.96    4.57
  -4  -1   9   13.17    5.52
  -4   1  -9    9.29    5.72
  -4  -1   9   13.73    5.02
  -4  -1   9   11.88    3.85
   4  -1  -9    1.89    4.20
  -4  -1   9   12.89    4.27
   4   1   9   15.08    4.27
   4   1   9    9.86    3.15
  -4   1  -9    8.66    5.99
  -5   1   9    3.11    3.51
  -5  -1  -9   11.55    6.50
   5   1  -9    2.51    5.41
  -5   1   9    1.86    3.37
  -5  -1  -9    3.42    4.99
  -5   1   9    5.63    4.54
   5  -1   9    3.26    2.93
   5   1  -9    0.22    3.28
   5   1  -9    5.13    3.24
   5  -1   9    2.07    3.46
   5  -1  -9    2.26    3.96
  -5  -1   9   -3.22    3.23
   5   1   9    1.63    2.29
   5  -1  -9    3.14    5.53
  -5  -1   9   10.38    5.03
  -5  -1   9    3.49    3.17
  -5   1  -9    6.51    5.77
  -5   1  -9    9.80    6.07
  -5  -1   9    3.11    4.17
  -6  -1  -9   12.41    6.30
  -6   1   9    8.94    4.76
  -6  -1  -9    3.71    6.25
   6  -1   9   13.01    4.09
  -6   1   9   12.93    5.84
   6  -1   9   13.21    3.72
  -6  -1   9   11.44    5.04
  -6  -1   9    5.54    3.65
   6  -1  -9    9.08    6.27
  -6  -1   9   16.50    5.13
  -6  -1   9    1.96    5.41
  -6   1  -9    8.47    7.59
   6  -1  -9    6.14    4.36
  -6   1  -9   22.61    7.64
  -7   1   9    9.88    6.17
  -7   1   9    9.90    4.83
  -7  -1  -9   13.08    6.86
  -7  -1  -9   -2.20    5.11
  -7   1  -9   20.45    8.76
  -7   1  -9   16.81    8.02
   7  -1  -9   13.16    5.18
  -7  -1   9   15.64    6.45
   7  -1  -9   12.67    6.73
  -7  -1   9    7.48    4.36
  -8   1   9   26.72    7.82
  -8  -1  -9   32.97    9.83
  -8  -1  -9   14.84    7.28
  -8   1   9   23.03    6.35
   8  -1  -9   14.32    7.60
  -8   1  -9   30.38    9.15
  -8  -1   9   20.63    7.17
  -8   1  -9   23.45    8.64
   8  -1  -9   32.38    6.45
  -8  -1   9   26.65    6.70
  -9  -1  -9    1.25    7.64
  -9  -1  -9   13.85    8.48
  -9   1   9    9.00    7.35
  -9   1   9    3.30    6.37
  -9   1  -9   20.84    9.97
  -9  -1   9    4.90    7.19
  -9  -1   9    3.65    6.48
  -9   1  -9   -2.60    7.43
 -10  -1  -9   -6.28    8.01
 -10   1   9    7.53    7.83
 -10  -1  -9    1.06    8.32
 -10   1   9   -6.66    6.71
 -10  -1   9    2.75    8.80
 -10  -1   9   10.68    8.85
 -10   1  -9   15.37   12.27
 -10   1  -9    3.93   10.19
 -11   1   9    6.00    9.71
 -11  -1  -9   27.47   11.84
 -11  -1   9   19.20    9.92
 -11   1  -9  -18.75   11.56
 -12   1   9   30.41   11.09
 -12  -1  -9   46.41   14.86
 -12   1  -9   28.30   14.70
 -12  -1   9   17.91    9.65
   0  -2  -9    0.94    4.26
   0   2  -9   -4.44    4.58
   0   2  -9    8.55    4.90
   0  -2   9    0.89    3.49
   0   2   9    2.31    3.03
   0   2   9   -1.48    1.86
   0   2   9    1.05    1.71
   0  -2  -9   -1.72    3.13
   0  -2  -9    0.14    3.21
   0  -2  -9   -1.54    3.68
   0  -2   9   -0.88    3.98
   1  -2   9  174.92   11.61
   1   2  -9  168.16   10.42
  -1  -2  -9  175.01   12.26
   1  -2   9  172.04    9.71
  -1   2   9  190.17    8.66
  -1   2   9  172.14    9.42
   1   2  -9  177.28   15.33
  -1  -2  -9  184.21   11.25
  -1  -2  -9  173.87    9.50
  -1  -2  -9  184.23   10.13
   1   2  -9  183.06   13.15
  -1   2   9  178.41    7.19
  -1  -2   9  173.85    9.33
  -1   2  -9  173.92   12.53
   1  -2  -9  184.83   13.52
   1  -2  -9  170.33   10.17
   1  -2  -9  186.59   11.36
   1  -2  -9  170.40   10.18
  -1  -2   9  173.31   11.12
  -1   2  -9  196.25   14.63
   1   2   9  179.13    9.19
   2   2  -9  454.12   21.21
  -2   2   9  453.62   13.79
  -2   2   9  425.59   15.52
   2  -2   9  440.79   15.44
   2  -2   9  444.72   17.83
   2   2  -9  396.84   18.62
   2   2  -9  424.59   13.59
  -2  -2  -9  427.29   17.82
  -2  -2  -9  442.64   16.59
  -2   2   9  421.71   15.80
   2   2  -9  444.42   16.72
  -2  -2  -9  417.72   19.53
   2  -2  -9  450.72   16.50
  -2   2  -9  438.22   19.52
  -2  -2   9  467.86   18.76
   2   2   9  416.16   14.71
   2  -2  -9  432.87   20.65
   2  -2  -9  461.85   18.23
  -2  -2   9  441.92   15.82
  -2  -2   9  420.66   17.41
  -2   2  -9  431.88   21.33
  -3  -2  -9    1.79    4.01
   3  -2   9    1.28    4.04
   3   2  -9    1.51    2.28
  -3   2   9   -3.07    2.66
  -3   2   9    1.76    3.19
  -3  -2  -9   15.14    5.12
   3   2  -9    1.66    5.20
   3   2  -9    2.14    3.18
  -3   2   9    3.55    3.86
   3   2  -9    1.77    4.76
  -3  -2  -9    1.15    4.87
   3  -2   9    0.80    3.24
  -3   2  -9   -7.71    5.29
   3  -2  -9    1.47    4.83
   3  -2  -9    0.71    3.57
  -3  -2   9   -2.72    2.86
  -3   2  -9   -4.75    4.82
   3   2   9    2.78    2.94
  -3  -2   9    3.69    4.19
   3  -2  -9   -2.43    3.20
  -3  -2   9    7.04    4.47
  -4  -2  -9  444.74   19.70
   4  -2   9  433.65   18.02
   4   2  -9  429.78   19.82
  -4   2   9  441.24   15.67
   4  -2   9  462.47   15.84
  -4  -2  -9  476.22   21.41
  -4   2   9  484.52   18.79
  -4  -2  -9  453.60   18.16
   4  -2  -9  430.74   22.09
  -4  -2   9  433.87   16.55
   4  -2  -9  464.10   17.72
  -4   2  -9  411.79   20.38
   4  -2  -9  454.82   18.08
  -4  -2   9  458.12   19.94
  -4   2  -9  415.35   22.18
  -4  -2   9  431.65   15.91
  -4  -2   9  451.84   18.31
   4   2   9  455.87   14.97
  -5  -2  -9  778.82   28.60
   5   2  -9  823.74   29.52
   5  -2   9  845.28   23.68
  -5   2   9  847.63   24.79
   5  -2   9  805.72   26.15
  -5  -2  -9  823.25   27.38
  -5   2   9  860.15   28.05
  -5  -2   9  837.13   27.11
  -5   2  -9  830.33   32.48
   5  -2  -9  819.17   26.00
  -5  -2   9  795.59   25.37
  -5  -2   9  810.40   23.90
   5  -2  -9  794.26   31.54
  -5   2  -9  837.67   29.80
  -5  -2   9  824.30   28.99
  -6   2   9  141.11   13.16
  -6  -2  -9  180.06   15.79
   6  -2   9  183.21    9.30
  -6   2   9  152.36   10.15
  -6  -2  -9  184.79   13.05
   6  -2   9  166.58   10.68
  -6  -2   9  150.66   10.70
   6  -2  -9  152.24   16.02
   6  -2  -9  148.34   11.87
  -6  -2   9  168.53    9.44
  -6   2  -9  158.34   16.55
  -6  -2   9  167.79   11.40
  -6   2  -9  175.63   14.15
  -6  -2   9  139.18   13.43
  -7   2   9   10.47    6.03
  -7  -2  -9   10.28    6.43
  -7   2   9   -5.08    3.59
  -7  -2  -9    0.61    5.94
  -7   2  -9    7.14    6.82
   7  -2  -9   10.63    5.47
  -7  -2   9    3.62    5.97
  -7  -2   9   12.11    5.07
  -7   2  -9   19.07    8.09
   7  -2  -9    9.50    7.42
  -8  -2  -9  185.71   17.44
  -8  -2  -9  210.33   15.42
  -8   2   9  220.53   18.36
  -8   2   9  191.10   13.19
  -8   2  -9  173.02   18.74
   8  -2  -9  196.31   13.23
   8  -2  -9  213.45   19.32
  -8  -2   9  185.02   13.54
  -8  -2   9  173.50   16.24
  -8   2  -9  149.42   16.83
  -9   2   9  451.83   24.97
  -9  -2  -9  535.00   25.49
  -9   2   9  524.83   23.31
  -9  -2  -9  492.01   26.35
  -9   2  -9  574.56   30.45
   9  -2  -9  520.50   21.62
  -9   2  -9  479.89   27.58
   9  -2  -9  532.45   27.86
  -9  -2   9  505.94   24.01
  -9  -2   9  511.22   26.58
 -10  -2  -9  138.65   16.95
 -10   2   9  120.21   16.21
 -10   2   9  137.14   14.64
 -10  -2  -9  134.27   17.41
  10  -2  -9  111.67   13.82
 -10   2  -9  137.25   19.49
 -10  -2   9  114.18   16.66
 -10   2  -9  110.85   16.72
 -10  -2   9  110.22   14.73
 -11  -2  -9   53.03   12.61
 -11   2   9   37.59   11.80
 -11  -2   9   61.40   12.23
 -11   2  -9   65.07   15.50
   0  -3   9   63.15    7.12
   0  -3  -9   63.67    9.54
   0  -3  -9   60.57    7.17
   0  -3  -9   79.69    7.32
   0  -3   9   69.53    8.62
   0  -3  -9   77.63    7.71
   0   3  -9   78.78    9.99
   0   3   9   75.21    6.72
   0   3  -9   78.86   10.69
  -1  -3  -9   43.49    6.39
   1  -3   9   54.13    7.81
  -1  -3  -9   46.70    8.91
  -1  -3  -9   62.44    7.15
   1   3  -9   70.43   10.06
   1   3  -9   53.37    8.25
  -1   3   9   56.15    5.80
   1  -3   9   48.99    6.31
  -1  -3  -9   60.17    6.50
  -1   3   9   49.54    4.63
  -1  -3   9   52.23    6.45
   1  -3  -9   53.96    6.81
   1  -3  -9   39.96    6.25
  -1   3  -9   44.55    9.16
  -1  -3   9   61.87    8.24
   1  -3  -9   37.42    7.78
  -1   3  -9   39.26    8.16
   1  -3  -9   48.33    6.19
  -2  -3  -9   18.48    4.37
  -2  -3  -9   21.04    6.54
  -2  -3  -9   24.87    5.02
  -2   3   9   21.00    3.72
  -2  -3  -9   17.28    4.96
   2   3  -9   23.32    4.71
   2   3  -9   25.52    6.52
   2   3  -9   20.90    7.03
   2  -3   9   16.40    5.69
   2  -3   9   22.20    4.88
  -2   3   9   17.02    4.24
   2  -3  -9   17.63    6.73
   2  -3  -9   17.68    4.75
  -2   3  -9   29.47    6.86
  -2  -3   9   27.39    5.59
  -2  -3   9   16.16    5.81
  -2   3  -9   23.85    7.34
   2  -3  -9   19.45    5.13
  -3   3   9   16.61    3.99
   3  -3   9   19.82    5.65
   3  -3   9   15.79    4.57
  -3   3   9   16.36    5.15
   3   3  -9    9.55    6.13
  -3  -3  -9   19.15    4.95
   3   3  -9   18.85    6.55
  -3  -3  -9   11.28    6.15
  -3  -3  -9   16.19    5.22
   3  -3  -9   20.41    5.24
  -3  -3   9   18.21    4.82
   3  -3  -9   13.73    6.78
  -3   3  -9   18.89    6.82
  -3  -3   9   14.42    6.03
  -3   3  -9   18.38    7.74
  -3  -3   9    9.89    5.39
  -4  -3  -9   41.76    6.73
   4   3  -9   53.62    9.08
  -4   3   9   46.88    7.69
  -4   3   9   55.38    6.61
   4  -3   9   39.77    5.97
  -4  -3  -9   54.41    9.32
   4  -3   9   40.86    7.15
  -4  -3  -9   45.09    7.49
  -4   3  -9   37.83    7.88
  -4  -3   9   42.78    5.88
  -4  -3   9   44.18    8.11
  -4   3  -9   50.06    9.96
   4  -3  -9   43.79    7.26
  -4  -3   9   41.28    7.31
   4  -3  -9   56.98   11.21
  -5  -3  -9   -1.59    4.21
   5  -3   9    2.79    3.45
  -5  -3  -9    2.71    4.64
  -5  -3  -9    2.74    4.99
   5   3  -9    2.06    5.76
  -5   3   9   -1.31    4.54
   5  -3   9   -0.95    4.17
  -5   3   9    4.86    4.19
  -5  -3   9    2.82    4.61
  -5   3  -9    6.63    6.41
   5  -3  -9    3.18    5.01
  -5  -3   9   -5.24    4.22
  -5   3  -9   -8.43    5.90
  -5  -3   9    7.31    3.80
   5  -3  -9    2.46    6.88
  -5  -3   9   -1.54    3.70
  -6  -3  -9    2.48    5.17
  -6  -3  -9  -11.99    3.99
   6  -3   9    6.06    3.79
   6  -3   9    4.08    4.58
  -6  -3  -9   -0.11    5.11
  -6   3   9   -0.79    5.20
  -6   3   9    6.96    4.72
  -6  -3   9    9.06    3.94
   6  -3  -9    0.83    6.65
  -6   3  -9    0.08    6.02
  -6  -3   9    0.34    3.80
  -6   3  -9   10.20    6.31
  -6  -3   9    4.62    4.48
  -6  -3   9   13.91    6.60
   6  -3  -9   -3.57    5.00
  -7   3   9   -3.32    5.58
  -7  -3  -9    2.25    6.07
  -7   3   9   -0.12    4.79
  -7   3  -9    1.22    6.71
   7  -3  -9    4.43    5.10
  -7  -3   9   -5.48    4.35
   7  -3  -9    3.31    6.39
  -7  -3   9   -3.98    4.84
  -7   3  -9    2.42    6.92
  -8  -3  -9   16.55    7.67
  -8   3   9   41.90    9.26
  -8   3   9   32.18    8.39
  -8   3  -9   30.18   11.03
  -8  -3   9   37.15    9.79
  -8   3  -9   21.46   11.91
   8  -3  -9   28.97   10.35
  -8  -3   9   38.01    9.65
   8  -3  -9   32.77    8.14
  -9   3   9   -7.65    7.52
  -9   3   9   10.97    8.86
   9  -3  -9    4.97    8.67
  -9  -3   9  -12.41    7.02
   9  -3  -9  -11.02    7.18
  -9  -3   9   -4.30    7.41
  -9   3  -9   -3.02    8.70
  -9   3  -9   -1.43   11.45
 -10   3   9   13.18   10.07
 -10  -3   9    4.69    8.08
 -10   3  -9   -1.55   12.33
  10  -3  -9    8.16   11.26
  10  -3  -9   11.55    8.83
 -11   3   9   -9.27    8.24
  11  -3  -9    5.69    9.21
 -11   3  -9   -1.60   13.25
 -11  -3   9   -7.45    9.49
   0  -4  -9   -2.19    3.35
   0  -4   9    5.00    3.72
   0   4  -9   -1.73    5.52
   0  -4   9    7.79    5.35
   0   4  -9   -2.34    4.54
   0  -4  -9   -2.45    4.55
   1   4  -9  174.14   12.72
   1   4  -9  171.82   15.54
  -1  -4  -9  194.57   11.23
  -1   4   9  172.00   10.42
   1  -4   9  151.22   13.37
  -1  -4  -9  177.15   16.33
   1  -4  -9  135.20   14.17
  -1  -4   9  148.91   13.27
   1  -4  -9  136.28   10.10
  -1  -4   9  157.07   10.26
  -1   4  -9  150.37   14.31
  -1   4  -9  192.56   12.77
  -2   4   9   10.20    3.38
   2   4  -9   -1.39    4.93
  -2  -4  -9    8.66    4.21
   2   4  -9   11.32    6.17
  -2   4   9   10.25    4.00
   2  -4   9    7.29    5.27
   2  -4   9    8.82    4.35
  -2  -4  -9   16.31    6.42
  -2  -4   9    7.85    5.18
  -2   4  -9    6.88    5.26
   2  -4  -9    5.10    4.24
  -2   4  -9    4.07    5.52
  -2  -4   9   -0.02    3.58
   2  -4  -9   14.32    6.58
  -3   4   9 1060.35   28.67
   3  -4   9 1043.55   34.26
   3   4  -9 1033.00   33.53
  -3  -4  -9 1021.63   36.07
  -3   4   9 1108.60   32.39
   3   4  -9 1054.43   35.98
  -3  -4  -9 1082.21   30.67
   3  -4   9 1018.32   30.75
  -3   4  -9 1019.98   36.62
  -3  -4   9 1040.49   35.26
  -3   4  -9 1091.60   34.93
  -3  -4   9 1052.74   34.32
  -3  -4   9 1076.97   30.98
   3  -4  -9 1070.23   32.20
   3  -4  -9 1100.85   39.53
  -4  -4  -9  195.12   11.69
  -4   4   9  205.23   11.02
  -4  -4  -9  184.37   14.73
   4  -4   9  204.22   11.64
   4  -4   9  184.64   13.33
  -4   4   9  222.95   13.92
   4   4  -9  191.81   14.00
  -4  -4   9  160.23   15.29
  -4   4  -9  212.63   18.63
   4  -4  -9  218.78   12.85
  -4  -4   9  203.16   13.91
   4  -4  -9  187.70   17.88
  -4  -4   9  190.19   11.35
  -4   4  -9  184.32   14.70
  -5  -4  -9   23.72    5.26
  -5   4   9   19.95    5.42
  -5   4   9   14.12    6.61
   5  -4   9   17.96    6.53
   5  -4   9   22.00    5.71
   5   4  -9   16.69    7.13
  -5  -4  -9   15.17    6.21
  -5   4  -9   10.60    6.82
   5  -4  -9   16.19    8.87
  -5  -4   9   16.83    6.68
  -5   4  -9    7.19    7.07
  -5  -4   9    9.99    4.53
   5  -4  -9    8.01    5.74
  -5  -4   9    8.87    5.51
   6  -4   9  555.22   20.59
  -6  -4  -9  596.89   26.62
  -6   4   9  568.09   21.52
  -6   4   9  581.99   25.44
   6  -4   9  589.02   23.96
  -6   4  -9  592.25   26.93
  -6  -4   9  555.62   20.07
   6  -4  -9  562.33   29.14
  -6   4  -9  609.39   29.59
  -6  -4   9  599.77   23.78
   6  -4  -9  556.00   23.39
  -6  -4   9  558.52   22.49
  -6  -4   9  535.58   25.78
  -7   4   9  583.69   26.29
  -7  -4  -9  633.83   27.53
  -7   4   9  535.72   22.12
  -7   4  -9  525.16   29.07
   7  -4  -9  539.40   24.22
   7  -4  -9  570.98   30.44
  -7  -4   9  544.30   23.52
  -7  -4   9  580.11   27.18
  -7   4  -9  509.65   27.43
  -8   4   9  212.39   19.89
  -8   4   9  250.75   17.66
  -8  -4   9  258.94   19.55
  -8   4  -9  241.92   23.19
  -8  -4   9  252.73   21.99
   8  -4  -9  261.54   18.18
   8  -4  -9  193.08   21.32
  -8   4  -9  249.63   23.23
  -9   4   9   13.81    9.51
  -9   4   9   24.65   11.29
   9  -4  -9   14.91   10.91
  -9  -4   9   15.51    8.87
  -9   4  -9    6.75   12.23
  -9   4  -9    8.35   11.77
  -9  -4   9    7.13    8.64
   9  -4  -9   17.53    9.84
 -10   4   9    1.36    9.91
  10  -4  -9   29.69   11.40
 -10   4  -9   24.47   13.20
 -10  -4   9   18.75    9.49
   0   5  -9  273.26   15.93
   0  -5  -9  264.87   14.43
   0  -5   9  291.05   17.91
   0   5  -9  319.33   18.37
   0  -5  -9  285.22   19.12
   0  -5   9  303.67   15.35
  -1  -5  -9    8.62    5.10
   1   5  -9   17.42    6.15
   1  -5   9    3.91    5.75
   1   5  -9    4.61    5.89
   1  -5   9   10.72    4.89
  -1  -5  -9    7.78    6.64
  -1  -5   9   11.32    6.17
  -1   5  -9   13.36    6.56
   1  -5  -9    3.23    6.59
  -1   5  -9    8.37    5.47
  -1  -5   9    5.67    4.47
   1  -5  -9   12.27    5.52
   2  -5   9   -0.16    4.91
   2  -5   9    0.68    4.21
  -2  -5  -9    1.22    3.79
   2   5  -9    1.05    4.89
   2   5  -9   -6.75    4.87
  -2  -5  -9    4.67    6.10
  -2  -5   9   -1.04    3.70
   2  -5  -9   -1.58    6.34
  -2   5  -9    0.52    5.43
   2  -5  -9   -2.37    4.59
  -2   5  -9   -4.34    5.61
  -2  -5   9   -1.98    4.48
   3  -5   9   18.91    5.72
   3  -5   9   13.51    6.53
  -3  -5  -9   18.39    5.15
   3   5  -9    8.06    6.65
  -3  -5  -9    6.76    6.42
  -3   5   9   10.80    4.55
   3   5  -9    6.72    5.46
  -3   5   9    8.10    5.26
   3  -5  -9   13.08    7.95
  -3   5  -9    4.98    5.82
   3  -5  -9   28.25    6.10
  -3  -5   9    5.32    4.28
  -3  -5   9    9.82    5.27
  -3   5  -9   15.72    7.36
  -4  -5  -9   -1.28    4.98
  -4   5   9   -1.07    3.21
  -4   5   9    0.95    4.93
   4  -5   9   -0.44    5.25
  -4  -5  -9   -0.68    3.61
   4  -5   9    3.10    4.50
   4   5  -9    3.87    5.25
  -4   5  -9    3.03    5.54
  -4  -5   9   -4.03    5.10
  -4  -5   9    5.57    4.33
  -4  -5   9    0.23    5.14
  -4   5  -9   -6.52    5.39
   4  -5  -9    0.19    5.11
   4  -5  -9    0.36    7.43
  -5  -5  -9   10.55    6.43
   5  -5   9    8.68    7.76
  -5   5   9    3.91    5.21
   5  -5   9    6.09    4.46
  -5   5   9    6.46    4.61
   5   5  -9   16.10    6.60
  -5  -5  -9    9.96    5.34
  -5  -5   9   14.76    6.77
  -5   5  -9    5.23    6.97
  -5  -5   9   12.24    6.84
   5  -5  -9    8.58    7.43
   5  -5  -9    2.68    8.10
  -5   5  -9   25.88   10.01
  -5  -5   9   14.07    5.41
  -6  -5  -9    1.61    4.93
  -6   5   9   10.00    6.08
  -6   5   9    6.06    6.53
   6  -5   9   19.05    7.79
   6  -5   9   18.14    6.01
  -6   5  -9   16.56    9.13
  -6  -5   9    9.07    7.41
   6  -5  -9    0.24    8.34
   6  -5  -9   13.42    9.74
  -6  -5   9   -5.54    5.90
  -6   5  -9    8.10    8.35
  -7   5   9   15.14    7.32
  -7   5   9   13.80    7.72
   7  -5  -9    1.42    9.51
   7  -5  -9   13.14   10.85
  -7   5  -9   12.89   11.26
  -7   5  -9   15.85   10.25
  -7  -5   9   15.64    8.95
  -7  -5   9   12.61    8.34
  -8   5   9   -2.10    7.76
  -8   5   9   12.58    9.78
  -8  -5   9   24.91   10.31
  -8   5  -9   17.71   12.39
  -8   5  -9   36.84   13.10
   8  -5  -9   10.65   10.59
  -8  -5   9   -2.73    9.24
   8  -5  -9   20.10   13.73
  -9   5   9   -1.12    9.38
   9  -5  -9   12.40   10.68
  -9   5  -9   16.08   12.88
  -9  -5   9    8.43   10.09
 -10   5   9    1.15   10.19
 -10  -5   9    0.79    9.64
 -10   5  -9    6.20   13.17
  10  -5  -9   -1.78   10.60
   0  -6  -9   -1.27    4.39
   0   6  -9    0.56    4.76
   0  -6  -9    0.41    6.62
   0  -6   9   -6.51    4.94
   0  -6   9    4.36    5.96
   0   6  -9   -1.27    5.59
  -1  -6  -9  141.82   15.84
   1  -6   9  151.58   15.96
   1  -6   9  142.88   13.24
   1   6  -9  148.61   11.79
  -1  -6  -9  140.37   11.95
  -1   6  -9  146.56   14.26
  -1  -6   9  131.59   12.97
   1  -6  -9  130.72   16.26
  -1   6  -9  126.98   12.41
   1  -6  -9  150.74   12.83
  -1  -6   9  145.54   15.82
  -2  -6  -9  228.86   13.99
   2  -6   9  213.61   15.01
  -2  -6  -9  252.10   18.61
   2  -6   9  249.05   17.81
  -2  -6   9  234.92   14.55
   2  -6  -9  260.81   20.03
   2  -6  -9  270.53   15.15
  -2   6  -9  220.97   14.83
  -2  -6   9  245.44   17.33
  -2   6  -9  215.32   18.15
  -3  -6  -9   -1.67    4.57
  -3  -6  -9   -3.83    5.94
   3  -6   9    8.32    6.94
   3  -6   9    7.00    6.89
   3  -6  -9   -5.52    6.53
  -3  -6   9   -0.34    5.19
  -3   6  -9    0.58    6.42
  -3   6  -9    0.11    5.68
  -3  -6   9    5.00    5.64
   3  -6  -9   16.38    9.04
  -4  -6  -9  147.25   12.17
   4  -6   9  145.70   15.92
   4  -6   9  182.77   15.76
  -4   6   9  171.26   15.81
  -4   6   9  161.71   11.77
  -4  -6  -9  183.97   17.96
  -4   6  -9  161.11   16.85
   4  -6  -9  152.84   14.76
   4  -6  -9  168.41   18.81
  -4  -6   9  170.73   14.06
  -4  -6   9  187.32   17.01
  -4   6  -9  182.27   15.94
  -4  -6   9  157.39   17.19
   5  -6   9  463.23   22.60
   5  -6   9  451.13   24.35
  -5   6   9  468.54   24.31
  -5   6   9  471.55   20.80
   5  -6  -9  508.60   23.68
  -5   6  -9  460.64   25.79
  -5   6  -9  478.81   24.36
   5  -6  -9  521.21   29.89
  -5  -6   9  480.02   21.13
  -5  -6   9  431.30   26.09
  -5  -6   9  497.95   24.38
  -6   6   9  118.05   13.55
  -6   6   9  113.85   15.30
   6  -6   9  102.38   12.32
   6  -6   9  101.20   13.82
   6  -6  -9  109.59   17.96
   6  -6  -9  104.82   14.03
  -6  -6   9  126.26   17.17
  -6   6  -9  102.26   15.24
  -6   6  -9  120.80   16.40
  -7   6   9   -3.30    8.39
  -7   6   9    8.48    9.82
   7  -6   9    4.72    7.80
   7  -6  -9   -7.28    8.32
  -7  -6   9   -3.76    8.29
  -7   6  -9    9.42    8.99
  -7   6  -9    0.98   10.52
  -8   6   9   62.98   12.20
   8  -6  -9   66.63   13.19
  -8   6  -9   82.66   15.75
  -8  -6   9   89.09   13.91
  -9   6   9  328.69   22.99
  -9  -6   9  328.96   23.20
   9  -6  -9  283.35   22.82
  -9   6  -9  312.38   27.03
   0  -7   9   22.39    9.70
   0  -7  -9   13.91    6.96
   0  -7   9   26.91   10.36
   0  -7  -9   25.83    9.56
  -1  -7  -9   39.28    8.55
   1  -7   9   19.25    9.37
  -1  -7  -9   48.02   11.32
   1  -7   9   31.17   10.79
  -1  -7   9   18.90   10.14
   1  -7  -9   22.37    9.56
  -1  -7   9   36.93    9.93
   1  -7  -9   43.01    9.04
   2  -7   9   -6.17    8.33
  -2  -7  -9   13.10    8.10
  -2  -7  -9   13.80    6.35
   2  -7   9   -1.69    8.11
  -2  -7   9    5.19    6.87
   2  -7  -9   -5.65    6.98
   2  -7  -9    5.54    9.44
  -2  -7   9    1.18    7.03
   3  -7   9   26.38   10.16
   3  -7   9   21.62   10.11
  -3  -7  -9   15.44    6.75
   3  -7  -9   11.94    7.73
  -3  -7   9    4.16    7.04
  -3  -7   9   14.17    8.12
   3  -7  -9   16.58   10.71
   4  -7   9   26.45   10.44
   4  -7   9   11.81    8.84
  -4  -7   9   40.60    9.62
   4  -7  -9   29.93   10.33
  -4  -7   9   30.08   10.90
   4  -7  -9   40.49   13.82
  -4  -7   9   22.67    9.32
   5  -7   9    8.54    8.46
   5  -7   9    1.48    8.70
  -5   7   9    5.04    8.18
   5  -7  -9   -6.20    9.19
  -5  -7   9   10.11    7.21
   6  -7   9   -1.62    7.92
  -6   7   9    1.32    8.99
   6  -7  -9    8.03   10.92
  -7   7   9   -7.96    9.16
   7  -7   9   12.60    9.24
  -7  -7   9    0.96    9.62
   7  -7  -9   -6.08    9.90
   0  -8   9   -5.90    8.95
   0  -8  -9   -7.83    6.57
   0  -8  -9    3.03    8.28
  -1  -8  -9   65.05   10.09
   1  -8   9   36.53   11.15
  -1  -8   9   46.53   11.36
   1  -8  -9   41.30   18.57
   1  -8  -9   50.64   10.49
   2  -8   9   11.57   10.28
  -2  -8   9   19.69    9.96
   2  -8  -9    1.95    7.10
   3  -8   9  326.36   23.34
  -3  -8   9  355.74   21.14
   3  -8  -9  356.44   21.48
   4  -8   9   48.07   12.90
   4  -8  -9   73.54   13.41
  -4  -8   9   69.00   12.40
   5  -8   9    6.19   10.49
   5  -8  -9   23.69   11.79
   0  -9   9  124.02   16.10
   0   0 -10  157.65   12.00
   0   0  10  144.87    8.56
   0   0  10  143.41   10.26
   0   0 -10  151.05   11.47
   0   0  10  160.28    8.25
   0   0 -10  148.84   13.46
   0   0  10  149.82    6.82
  -1   0  10  794.41   25.92
   1   0 -10  820.42   23.26
  -1   0  10  810.68   23.46
  -1   0  10  886.72   24.17
   1   0  10  794.13   25.77
   1   0 -10  803.81   29.01
   1   0  10  797.08   21.64
  -1   0 -10  817.70   27.98
  -1   0  10  824.38   21.46
   1   0  10  814.56   23.14
   1   0 -10  764.07   26.45
  -1   0 -10  796.56   26.89
   1   0 -10  775.59   27.39
   2   0  10  257.09   11.44
   2   0 -10  285.36   12.18
   2   0  10  268.44   13.39
  -2   0  10  282.87   13.00
   2   0 -10  263.79   15.16
  -2   0  10  288.42   14.27
  -2   0 -10  276.69   16.41
  -2   0  10  271.31   10.75
  -2   0  10  258.89   11.65
  -2   0 -10  272.66   14.82
   2   0  10  271.56    9.88
   2   0 -10  296.53   16.57
   2   0 -10  247.14   14.67
   3   0  10  694.50   20.29
   3   0 -10  687.53   25.75
  -3   0 -10  689.09   27.32
  -3   0  10  708.08   20.46
   3   0 -10  688.80   25.00
  -3   0  10  655.04   20.99
   3   0 -10  717.44   21.23
   3   0  10  680.49   22.77
  -3   0  10  676.23   24.19
  -3   0 -10  636.62   24.81
  -3   0  10  699.75   23.14
   3   0 -10  634.02   26.37
  -4   0  10  338.38   13.82
  -4   0 -10  311.02   17.08
   4   0 -10  330.25   13.64
  -4   0  10  333.24   16.10
  -4   0 -10  341.43   18.90
   4   0  10  343.90   14.85
   4   0 -10  326.42   16.84
   4   0 -10  306.35   17.06
  -4   0  10  319.14   13.58
  -4   0  10  311.72   15.82
   4   0  10  341.18   12.74
   5   0  10  186.54    8.96
  -5   0  10  175.80   10.00
  -5   0  10  179.62   12.44
  -5   0 -10  182.19   16.73
   5   0  10  191.25   10.83
  -5   0 -10  207.59   14.32
  -5   0  10  197.50   10.77
   5   0 -10  178.40   13.85
   5   0 -10  171.14   13.60
   5   0 -10  190.59   10.56
   6   0 -10  116.38   12.23
  -6   0  10   77.71    8.54
  -6   0 -10   59.27    9.91
  -6   0  10  106.40    9.22
  -6   0  10  102.18   11.31
   6   0 -10  111.22    8.75
  -6   0 -10   88.41   12.60
  -7   0 -10   83.58   12.66
  -7   0 -10   79.20   13.34
  -7   0  10   54.86    9.50
  -7   0  10  110.32    9.17
  -7   0  10   79.21    9.19
  -8   0  10   23.59    7.36
  -8   0 -10   37.56   10.10
  -8   0 -10   24.57    8.54
  -8   0  10   20.56    7.61
  -9   0 -10  340.73   23.74
  -9   0 -10  319.64   23.62
  -9   0  10  319.50   20.78
  -9   0  10  316.32   18.40
 -10   0  10   81.10   12.96
 -10   0  10   56.28   14.63
 -10   0 -10   56.91   14.81
 -10   0 -10   63.40   14.83
 -11   0 -10  282.69   24.99
 -11   0  10  270.17   20.99
   0  -1 -10   11.62    5.61
   0   1 -10   -3.15    4.75
   0  -1  10    4.24    3.43
   0   1  10   -0.05    2.89
   0   1 -10    2.51    4.46
   0   1  10    1.30    1.72
   0  -1 -10   -0.96    3.05
   0   1  10    0.58    2.06
   0   1 -10    1.57    4.35
   0  -1  10   -0.15    3.40
   0   1  10   -0.07    3.63
   0  -1 -10   -4.18    3.87
   0  -1 -10    1.36    4.25
   0  -1  10    0.21    3.82
  -1   1  10   12.75    4.89
  -1  -1 -10    3.10    4.44
  -1  -1 -10    1.29    4.92
   1   1 -10    9.04    5.53
   1  -1  10    6.61    4.45
   1  -1  10   13.70    3.97
   1   1 -10   15.22    5.05
  -1  -1 -10   10.48    5.49
  -1   1  10    9.33    3.18
   1   1 -10   10.67    6.25
  -1   1  10   11.03    3.90
  -1   1  10   13.30    2.88
  -1   1 -10   18.53    7.30
  -1  -1  10   13.01    4.86
  -1   1 -10    6.69    5.69
   1  -1 -10    7.46    3.76
   1   1  10   14.96    2.71
  -1  -1  10   11.23    3.74
   1   1  10    5.64    4.17
   1  -1 -10   10.61    5.46
   1   1  10    6.66    3.40
  -1  -1  10   11.43    4.03
   1  -1 -10   10.39    4.53
   1  -1 -10    6.91    5.01
  -2   1  10   23.32    4.75
  -2   1  10   23.26    4.04
  -2  -1 -10   19.14    5.53
  -2   1  10   17.59    4.36
   2   1 -10   11.90    5.19
   2  -1  10   23.06    5.43
   2   1 -10   15.49    6.64
  -2  -1 -10   14.78    5.80
  -2  -1 -10   25.67    7.10
   2   1 -10   22.12    4.51
   2  -1  10   21.21    4.44
   2   1 -10   20.75    6.44
   2   1  10   20.41    4.28
   2  -1 -10   24.23    6.58
   2   1  10   21.99    5.63
   2  -1 -10   24.26    6.43
  -2  -1  10   18.86    4.01
  -2  -1  10   19.62    5.49
   2  -1 -10   17.96    4.42
  -2  -1  10   18.33    4.26
   2  -1 -10   13.86    5.42
  -2  -1  10   21.94    5.12
  -2   1 -10   19.42    5.98
  -2   1 -10   18.81    7.26
   3   1 -10   48.98    9.18
   3  -1  10   45.55    5.67
   3   1 -10   58.83    9.29
   3   1 -10   60.41    6.05
   3   1 -10   49.75    7.70
  -3   1  10   35.40    5.93
  -3  -1 -10   56.15    8.87
  -3   1  10   51.37    5.81
   3  -1  10   47.78    6.93
  -3   1  10   40.42    6.42
  -3  -1 -10   43.84    7.40
  -3  -1  10   54.72    7.39
   3  -1 -10   51.20    9.41
  -3  -1  10   49.04    6.54
   3   1  10   49.29    5.66
  -3  -1  10   53.36    7.96
   3   1  10   62.48    7.70
  -3   1 -10   66.81   10.28
   3  -1 -10   55.69    8.45
   3  -1 -10   52.62    6.95
  -3  -1  10   59.26    6.34
  -3   1 -10   63.61    9.48
  -4   1  10   -4.14    2.83
  -4   1  10   -3.78    2.66
   4  -1  10   -1.74    3.73
  -4   1  10   -2.11    3.39
  -4  -1 -10   -4.79    5.21
   4   1 -10    1.59    5.71
  -4  -1 -10    7.36    5.30
   4   1 -10    5.05    4.55
   4   1 -10   -0.66    2.79
   4  -1  10    2.91    3.25
   4  -1 -10   -3.96    3.67
  -4  -1  10   -0.34    3.18
  -4   1 -10   -1.94    5.42
   4   1  10   -0.42    2.91
  -4   1 -10    0.87    5.55
  -4  -1  10    1.00    4.18
  -4  -1  10   -1.91    2.69
   4  -1 -10   -7.08    4.79
   4  -1 -10    5.80    4.92
  -4  -1  10    1.03    3.69
  -5  -1 -10   13.08    6.60
  -5   1  10   12.10    4.30
  -5  -1 -10    6.90    5.05
   5   1 -10    7.23    5.59
   5  -1  10   11.82    4.55
  -5   1  10    6.01    3.86
   5  -1  10   12.33    3.56
  -5   1  10    6.59    4.86
   5  -1 -10   17.52    7.23
   5  -1 -10   27.45    5.85
  -5   1 -10    2.86    5.83
  -5  -1  10    7.58    4.03
  -5   1 -10    4.86    6.39
  -5  -1  10    2.81    3.99
  -5  -1  10   16.52    4.12
  -5  -1  10    1.57    4.59
   5   1  10    5.44    3.13
   6  -1  10   42.40    7.37
  -6   1  10   31.63    5.98
  -6   1  10   35.37    7.53
  -6   1  10   24.45    5.09
  -6  -1 -10   22.22    7.62
  -6  -1 -10   33.91    7.72
  -6   1 -10   36.21    8.24
   6  -1 -10   35.50    8.81
   6  -1 -10   38.32    6.52
  -6  -1  10   17.81    5.50
  -6  -1  10   29.57    6.49
  -6   1 -10   27.53    8.78
  -6  -1  10    8.39    6.40
  -6  -1  10   25.87    4.96
  -7  -1 -10   -0.84    6.19
  -7   1  10    1.19    5.28
  -7  -1 -10    8.46    6.62
  -7   1  10    9.07    4.93
  -7   1 -10    1.02    6.53
  -7  -1  10    4.62    5.60
  -7   1 -10  -12.93    5.01
  -7  -1  10    5.81    4.72
   7  -1 -10   10.57    4.95
  -7  -1  10    5.59    4.01
   7  -1 -10    2.09    6.14
  -8  -1 -10   -4.14    6.58
  -8   1  10    6.32    7.01
  -8  -1 -10   -0.27    6.84
  -8   1  10    0.94    6.13
  -8   1 -10   -0.24    7.96
   8  -1 -10    2.08    4.56
  -8  -1  10    5.03    5.81
  -8   1 -10  -14.13    8.54
  -8  -1  10    1.44    6.10
  -9  -1 -10   -6.45    5.83
  -9   1  10  -12.07    6.71
  -9   1  10    7.45    8.72
  -9  -1 -10   -0.34    6.31
  -9   1 -10   -2.38    9.29
  -9  -1  10   -1.98    7.51
  -9   1 -10   10.30    8.68
  -9  -1  10    2.12    7.81
 -10  -1 -10    0.66    8.79
 -10   1  10    6.43    9.40
 -10  -1 -10   -9.89    8.55
 -10  -1  10    4.55    9.10
 -10   1 -10   19.83   11.79
 -10   1 -10   -4.36   10.23
 -11  -1 -10   29.19   13.05
 -11   1  10    3.46    9.78
 -11  -1  10    8.16   10.38
 -11   1 -10   22.47   12.44
   0  -2  10  198.51   12.52
   0   2 -10  215.85   15.08
   0  -2 -10  198.65   10.74
   0  -2  10  201.60   10.52
   0   2  10  200.75   10.39
   0  -2 -10  230.04   11.90
   0   2 -10  193.16   13.27
   0  -2 -10  198.89   13.97
   0   2  10  208.39    8.56
   0  -2 -10  193.00   12.54
   1   2 -10 1267.65   38.36
  -1  -2 -10 1254.96   34.36
  -1   2  10 1230.62   29.45
   1   2 -10 1243.61   40.55
   1  -2  10 1285.69   36.75
  -1   2  10 1270.69   33.40
   1   2 -10 1307.52   35.90
  -1  -2 -10 1207.27   38.37
  -1  -2 -10 1276.53   36.42
  -1   2  10 1224.33   31.60
   1  -2  10 1286.89   33.35
  -1  -2 -10 1232.93   33.20
   1  -2 -10 1270.46   33.79
  -1  -2  10 1195.59   36.39
  -1   2 -10 1256.26   38.32
   1  -2 -10 1251.27   36.39
   1  -2 -10 1230.05   39.27
  -1  -2  10 1215.73   33.14
   1   2  10 1209.08   32.55
   1  -2 -10 1263.33   34.67
  -1   2 -10 1256.76   40.54
  -1  -2  10 1244.36   35.33
   2   2 -10  151.27   10.13
  -2   2  10  134.58    8.97
   2   2 -10  156.16   13.98
  -2   2  10  154.42    9.19
  -2   2  10  145.63    7.43
   2  -2  10  137.05    8.74
  -2  -2 -10  154.36   11.35
  -2  -2 -10  126.56    9.80
   2  -2  10  128.82   11.55
   2   2 -10  146.21    7.90
  -2  -2 -10  131.31   12.60
   2   2 -10  171.47   15.90
  -2   2 -10  117.79   11.90
   2  -2 -10  164.57   11.99
   2  -2 -10  145.42   10.27
  -2  -2  10  162.79    9.43
   2   2  10  123.73    8.09
  -2  -2  10  118.70   11.11
   2  -2 -10  137.43   14.30
  -2   2 -10  126.56   13.96
  -2  -2  10  160.84   11.28
   2  -2 -10  145.42   10.03
   3  -2  10  288.98   15.08
  -3   2  10  286.60   11.73
  -3  -2 -10  277.78   16.63
   3   2 -10  309.12   14.59
  -3   2  10  289.44   13.92
   3  -2  10  307.52   13.05
   3   2 -10  243.88   16.19
  -3  -2 -10  309.33   14.93
  -3  -2 -10  307.68   16.38
   3   2 -10  287.20   18.56
  -3   2  10  284.42   13.16
  -3  -2  10  301.44   13.49
   3  -2 -10  365.76   15.02
  -3   2 -10  286.97   16.69
  -3   2 -10  296.36   18.34
   3  -2 -10  361.28   19.52
   3   2  10  288.88   12.28
  -3  -2  10  281.83   14.95
  -3  -2  10  297.04   15.53
   3  -2 -10  308.97   14.97
   4  -2  10  496.25   19.81
  -4   2  10  448.93   18.81
  -4  -2 -10  474.14   19.78
  -4  -2 -10  475.54   22.61
   4   2 -10  447.84   21.79
  -4   2  10  462.70   16.43
   4  -2  10  457.37   16.65
  -4  -2 -10  484.66   21.24
  -4  -2  10  499.19   18.21
  -4  -2  10  495.98   17.48
  -4   2 -10  485.94   24.67
   4  -2 -10  495.97   19.06
   4   2  10  492.12   16.43
  -4  -2  10  485.51   21.07
  -4  -2  10  480.77   19.96
  -4   2 -10  516.14   22.92
   4  -2 -10  455.33   23.64
   4  -2 -10  500.20   20.13
  -5   2  10   31.37    7.39
   5  -2  10   27.14    6.36
  -5  -2 -10   42.86    8.01
   5  -2  10   26.77    5.02
  -5  -2 -10   32.97    8.36
   5   2 -10   31.32    7.81
  -5   2  10   26.02    5.66
  -5  -2 -10   22.88    7.84
  -5  -2  10   22.74    6.10
  -5   2 -10   44.71   10.11
   5  -2 -10   33.73    6.76
  -5  -2  10   30.96    6.03
  -5  -2  10   21.20    7.06
  -5  -2  10   33.85    5.55
   5  -2 -10   29.20    8.39
  -5   2 -10   27.10    8.07
  -6  -2 -10  159.21   15.17
   6  -2  10  162.76    9.48
  -6   2  10  140.27   11.27
  -6   2  10  154.81   14.22
   6  -2  10  147.99   10.75
  -6  -2 -10  163.05   14.23
  -6  -2  10  164.86   11.85
   6  -2 -10  161.89   11.76
  -6  -2  10  142.36    9.50
  -6  -2  10  167.16   11.84
  -6   2 -10  168.84   16.41
  -6  -2  10  157.44   14.87
  -6   2 -10  140.94   16.94
   6  -2 -10  147.73   16.33
  -7  -2 -10   15.56    7.10
  -7  -2 -10   -6.08    5.12
  -7   2  10   -9.23    5.00
  -7   2  10    3.27    5.20
   7  -2 -10    6.64    5.13
   7  -2 -10    7.23    7.00
  -7   2 -10   13.94    8.72
  -7   2 -10   12.98    8.05
  -7  -2  10   -0.89    4.57
  -7  -2  10   10.79    6.39
  -8  -2 -10   98.39   13.99
  -8   2  10   94.68   12.90
  -8  -2 -10   66.82   11.28
  -8   2  10   89.54   11.41
   8  -2 -10   63.55   12.46
  -8   2 -10   79.58   14.03
  -8  -2  10   79.21   11.90
  -8  -2  10   69.11   10.34
   8  -2 -10   88.71   10.42
  -8   2 -10   75.62   14.70
  -9   2  10   45.15   10.55
  -9  -2 -10   49.52   11.60
  -9  -2 -10   29.16   10.50
  -9   2  10   38.97   10.78
  -9  -2  10   35.95   10.19
  -9  -2  10   31.71    9.72
  -9   2 -10   39.21   14.00
  -9   2 -10   36.95   13.85
   9  -2 -10   45.07    9.07
 -10  -2 -10  119.35   19.82
 -10  -2 -10  134.48   16.48
 -10   2  10  144.67   15.87
 -10   2 -10  141.17   19.95
 -10  -2  10  176.58   17.38
 -11  -2 -10  281.29   24.94
 -11   2  10  255.91   20.80
 -11   2 -10  222.60   24.39
 -11  -2  10  223.39   20.05
   0  -3  10    2.66    4.22
   0   3 -10   -7.25    4.44
   0  -3 -10    4.72    3.87
   0  -3 -10   -1.04    4.52
   0   3 -10    0.08    4.54
   0  -3  10   -0.61    3.37
   0  -3 -10    2.21    3.40
   0  -3 -10   -2.69    3.48
  -1  -3 -10    8.18    4.29
  -1  -3 -10   12.07    4.36
   1  -3  10    8.22    4.12
   1   3 -10    5.98    5.30
  -1  -3 -10   12.79    6.11
  -1   3  10   10.91    3.52
   1   3 -10    3.92    3.78
   1  -3  10    6.03    4.80
  -1  -3 -10    9.54    4.76
   1   3 -10    9.23    6.21
   1  -3 -10    6.07    5.47
   1  -3 -10   10.29    4.22
   1  -3 -10   15.74    4.82
  -1   3 -10   14.66    6.40
  -1   3 -10   -1.16    5.51
   1  -3 -10   13.73    5.06
  -1  -3  10   12.47    5.38
  -1  -3  10   11.11    4.18
  -2   3  10    7.69    3.18
   2   3 -10    5.98    6.38
   2  -3  10   14.50    4.84
   2  -3  10    4.87    5.12
  -2  -3 -10    5.60    5.35
  -2   3  10    4.66    3.49
   2   3 -10   17.55    7.45
  -2  -3 -10    6.22    3.87
  -2  -3 -10   -2.00    3.42
  -2  -3 -10    9.38    4.57
  -2  -3  10    7.85    3.94
  -2   3 -10    2.74    5.17
  -2  -3  10   -0.81    4.83
   2  -3 -10    4.54    4.10
   2  -3 -10    2.45    5.45
  -2  -3  10    8.06    4.72
  -2   3 -10   10.94    6.75
   2  -3 -10   -1.29    3.98
  -3  -3 -10   23.50    5.60
   3  -3  10   25.32    6.83
   3   3 -10   38.57    7.86
  -3  -3 -10   26.56    6.13
  -3   3  10   26.14    5.79
   3  -3  10   18.93    5.24
  -3  -3 -10   24.71    7.52
  -3   3  10   19.30    4.42
   3   3 -10   13.03    6.76
  -3  -3 -10   23.68    5.64
   3  -3 -10   27.78    5.83
   3  -3 -10   30.25    8.30
  -3  -3  10   25.09    6.59
  -3  -3  10   30.29    5.72
  -3   3 -10   38.76    9.30
   3  -3 -10   30.11    6.49
  -3  -3  10   22.00    6.76
  -3   3 -10   28.65    7.94
   4  -3  10   31.91    5.51
   4   3 -10   29.35    7.73
  -4  -3 -10   24.55    6.21
   4  -3  10   13.04    5.62
  -4  -3 -10   21.52    6.75
  -4  -3 -10   29.94    6.25
  -4   3  10   19.51    4.89
  -4   3  10   24.93    6.49
  -4  -3  10   35.51    7.56
  -4   3 -10   16.35    8.15
   4  -3 -10   34.88    9.63
   4  -3 -10   30.66    6.88
  -4  -3  10   12.19    5.41
  -4   3 -10   18.70    7.80
  -4  -3  10   28.01    5.62
   5   3 -10   10.79    6.44
  -5  -3 -10   20.83    8.64
   5  -3  10   12.49    4.50
  -5   3  10   15.37    5.23
  -5   3  10   23.53    6.74
   5  -3  10   15.73    5.56
  -5  -3 -10   23.22    7.28
  -5  -3 -10   17.29    7.12
   5  -3 -10   17.63    6.23
  -5  -3  10   25.32    7.84
  -5  -3  10   15.81    5.64
   5  -3 -10    4.17    6.95
  -5  -3  10   20.16    6.08
  -5   3 -10    7.69    7.55
  -5  -3  10   14.78    4.85
  -5   3 -10   22.26    7.72
   6  -3  10   74.71    7.97
  -6   3  10   68.76   10.47
  -6  -3 -10   61.89   10.67
  -6   3  10   89.73    9.53
   6  -3  10   77.44    9.99
  -6  -3  10   83.35    8.30
  -6  -3  10   51.64    9.84
  -6  -3  10   71.24    9.72
  -6   3 -10   96.54   14.13
   6  -3 -10   72.23   12.69
   6  -3 -10   61.44    8.77
  -6  -3  10   71.16    9.07
  -6   3 -10   85.56   14.01
  -7  -3 -10   13.15    7.06
  -7   3  10   19.06    7.69
  -7   3  10   12.52    6.32
   7  -3 -10   13.67    6.72
  -7   3 -10   10.45   10.10
   7  -3 -10   15.70    9.36
  -7   3 -10   28.86   11.04
  -7  -3  10   10.08    7.34
  -7  -3  10   12.46    6.99
  -8   3  10   16.87    8.55
  -8  -3 -10   17.30    8.28
  -8   3  10   26.66    9.10
  -8  -3  10   27.37    9.61
   8  -3 -10   12.21    9.02
  -8   3 -10   15.92   10.32
   8  -3 -10   16.46    8.47
  -8   3 -10    7.21   10.24
  -8  -3  10   15.44    8.75
  -9  -3 -10  -11.66    6.79
  -9   3  10   -0.89    7.76
  -9   3  10   -3.83    7.55
  -9  -3  10   -4.25    7.60
  -9  -3  10    0.86    7.90
   9  -3 -10   -5.49    7.85
   9  -3 -10    4.97    9.05
  -9   3 -10    7.01   11.58
  -9   3 -10  -16.51   11.54
 -10   3  10    3.95    9.57
 -10   3 -10    0.06   12.98
 -10  -3  10   -5.43    9.95
  10  -3 -10   -9.44    7.66
 -11   3  10   12.49    9.71
 -11   3 -10   12.58   12.92
 -11  -3  10   12.80   11.10
   0   4 -10  122.96   12.51
   0  -4 -10  134.43   11.18
   0  -4  10  165.09   14.73
   0  -4  10  161.64   10.99
   0   4 -10  133.84   14.21
   0  -4 -10  121.48   13.77
  -1  -4 -10  495.97   18.89
   1  -4  10  476.60   19.06
   1   4 -10  493.90   23.75
   1   4 -10  490.03   21.56
  -1  -4 -10  461.06   23.51
   1  -4  10  524.77   22.73
   1  -4 -10  493.78   19.51
  -1  -4  10  528.99   22.64
  -1   4 -10  535.51   24.36
  -1   4 -10  501.77   22.28
  -1  -4  10  507.69   19.37
   1  -4 -10  545.63   25.48
   2   4 -10  232.63   15.06
  -2  -4 -10  213.10   12.38
   2  -4  10  237.37   12.96
  -2  -4 -10  248.70   16.85
   2  -4  10  226.69   14.94
  -2   4  10  253.38   14.25
   2   4 -10  243.03   16.54
   2  -4 -10  223.64   16.99
  -2   4 -10  274.63   18.45
   2  -4 -10  238.51   13.37
  -2  -4  10  217.81   14.68
  -2  -4  10  245.62   12.98
  -2   4 -10  245.04   16.14
  -3   4  10  451.21   16.06
   3   4 -10  495.54   21.73
  -3  -4 -10  484.37   18.68
   3   4 -10  465.72   23.01
  -3  -4 -10  439.03   23.07
  -3   4  10  474.60   19.36
   3  -4  10  457.02   18.68
   3  -4  10  445.09   21.01
   3  -4 -10  491.96   19.68
  -3   4 -10  425.60   21.18
   3  -4 -10  424.45   23.95
  -3  -4  10  486.58   22.87
  -3   4 -10  424.23   23.06
  -3  -4  10  479.39   21.55
  -3  -4  10  441.35   17.98
  -4  -4 -10  270.46   14.26
   4  -4  10  271.21   13.84
   4  -4  10  261.05   16.03
  -4   4  10  260.75   15.52
  -4   4  10  268.67   12.84
  -4  -4 -10  300.08   18.96
   4   4 -10  264.68   16.93
   4  -4 -10  287.15   20.47
   4  -4 -10  271.97   14.96
  -4   4 -10  243.45   18.03
  -4  -4  10  285.48   16.81
  -4  -4  10  268.48   17.23
  -4  -4  10  252.56   13.58
  -4   4 -10  266.67   17.25
  -5  -4 -10  156.55   15.94
   5  -4  10  142.81   10.63
  -5   4  10  140.01   13.24
   5  -4  10  124.81   12.81
  -5   4  10  114.90   10.03
  -5  -4 -10  134.27   11.38
   5   4 -10  144.62   14.79
  -5  -4  10  112.04   10.04
  -5  -4  10  108.55   12.09
   5  -4 -10  146.64   13.23
  -5   4 -10  169.25   17.60
   5  -4 -10  163.35   18.61
  -5  -4  10  133.04   14.25
  -5   4 -10  141.19   14.74
  -6  -4 -10   91.27    9.54
  -6   4  10   85.18    9.66
  -6  -4 -10   65.60   11.17
   6  -4  10   79.85   10.93
   6  -4  10   93.35    9.47
  -6   4  10   91.05   12.15
  -6  -4  10   91.47   13.18
  -6   4 -10   74.08   13.58
  -6  -4  10   73.91    8.49
  -6   4 -10   77.95   13.42
  -6  -4  10   91.46   11.15
   6  -4 -10   68.20   13.83
  -6  -4  10   96.67   12.09
   6  -4 -10   95.09   12.36
  -7  -4 -10   56.12   11.07
  -7   4  10   51.53    9.04
  -7   4  10   36.23    8.78
  -7  -4  10   71.15   12.40
   7  -4 -10   67.24   13.67
  -7   4 -10   52.44   14.16
  -7   4 -10   62.41   13.86
  -7  -4  10   70.04   10.99
   7  -4 -10   46.93   10.35
  -8   4  10   27.80    9.68
  -8   4  10   17.46    9.60
  -8  -4  10   17.95    9.22
  -8  -4  10   21.48    9.00
  -8   4 -10   25.06   13.33
  -8   4 -10   28.97   12.94
   8  -4 -10   10.74   10.11
   8  -4 -10    8.17    8.70
  -9   4  10  250.23   19.59
  -9  -4  10  250.60   19.80
   9  -4 -10  207.20   18.31
  -9   4 -10  229.28   22.51
 -10   4  10   38.31   11.97
 -10  -4  10   31.55   11.85
  10  -4 -10   26.80   10.81
 -10   4 -10   53.77   16.68
   0  -5  10   -1.22    4.05
   0  -5 -10   -2.45    6.68
   0  -5  10    7.76    5.66
   0   5 -10    6.77    5.84
   0  -5 -10    3.47    4.79
   0   5 -10   -0.64    5.15
   1  -5  10    8.86    6.04
  -1  -5 -10   15.04    5.22
   1   5 -10    1.51    5.65
   1   5 -10    5.53    6.51
   1  -5  10    9.52    5.50
  -1  -5 -10   21.40    7.59
  -1  -5  10   -0.16    4.75
  -1  -5  10   -2.26    5.43
   1  -5 -10   15.40    5.91
  -1   5 -10    9.86    6.78
   1  -5 -10    8.31    7.13
  -1   5 -10   13.65    6.39
   2   5 -10    9.39    6.21
   2  -5  10   25.14    8.15
   2   5 -10   27.10    7.41
   2  -5  10   19.04    6.35
  -2  -5 -10   23.40    5.76
  -2  -5 -10   16.15    7.77
   2  -5 -10   28.10    8.76
   2  -5 -10   29.23    6.57
  -2  -5  10   27.95    7.59
  -2  -5  10   13.00    5.22
  -2   5 -10   25.58    7.71
  -2   5 -10    7.47    7.33
   3   5 -10   45.45   10.22
   3   5 -10   64.75   10.13
   3  -5  10   43.90    8.07
   3  -5  10   66.74   10.83
  -3  -5 -10   52.02    7.35
  -3  -5 -10   49.43   10.05
   3  -5 -10   53.44   12.06
  -3  -5  10   51.04    9.95
   3  -5 -10   60.05    9.26
  -3   5 -10   37.63   10.23
  -3  -5  10   48.53    9.95
  -3  -5  10   58.86    8.36
  -3   5 -10   52.69   10.13
  -4   5  10    2.52    5.34
  -4  -5 -10    8.61    6.52
  -4  -5 -10   -2.56    4.65
   4   5 -10   -1.86    5.30
   4  -5  10    8.01    7.10
   4  -5  10    2.29    5.15
  -4   5  10    4.02    4.36
  -4   5 -10   -0.98    6.03
  -4  -5  10    5.64    4.27
  -4   5 -10    1.49    6.42
  -4  -5  10   12.92    6.57
  -4  -5  10   -4.49    5.81
   4  -5 -10  -15.47    5.42
   4  -5 -10    0.80    6.67
  -5   5  10    0.95    3.83
   5  -5  10   -5.05    5.52
  -5   5  10    2.39    5.38
  -5  -5 -10   -0.08    4.67
  -5  -5 -10    7.20    6.53
   5  -5  10   -4.43    4.99
   5   5 -10   -0.79    6.06
  -5  -5  10   -2.40    4.76
  -5   5 -10   -8.19    6.62
  -5  -5  10   -1.33    3.99
  -5  -5  10    3.73    6.73
   5  -5 -10    1.40    8.13
   5  -5 -10    7.46    8.92
  -5   5 -10   -1.64    7.66
  -6  -5 -10   -1.59    6.54
  -6  -5 -10    0.98    5.08
   6  -5  10    3.80    5.85
  -6   5  10   16.42    7.30
   6  -5  10    7.86    6.98
  -6   5  10   -0.49    6.32
   6  -5 -10    6.29   10.55
  -6  -5  10   -2.58    7.97
   6  -5 -10   14.80    9.60
  -6  -5  10    0.65    8.67
  -6   5 -10   -4.69    6.70
  -6  -5  10   -0.11    4.25
  -6   5 -10    1.07    8.63
  -7   5  10   -9.21    5.76
  -7   5  10   -1.47    6.69
  -7   5 -10   -8.92   10.09
  -7  -5  10    5.13    8.77
   7  -5 -10   12.77   11.76
   7  -5 -10   22.93   10.89
  -7   5 -10   -7.43    8.60
  -7  -5  10    9.16    8.32
  -8   5  10    4.43    9.07
  -8   5 -10    0.03   10.68
   8  -5 -10   11.60   10.57
  -8  -5  10   -6.07    8.17
  -9   5  10    5.11    9.71
  -9   5 -10    0.88   13.01
  -9  -5  10    7.61   10.66
   9  -5 -10   -3.67   10.11
   0   6 -10   16.22    7.75
   0  -6 -10   33.78    9.90
   0   6 -10   43.42    8.40
   0  -6 -10   25.96    7.51
   0  -6  10   33.68    9.29
   0  -6  10   56.46   11.13
   1   6 -10  580.68   29.71
   1   6 -10  575.64   24.05
  -1  -6 -10  635.19   29.98
   1  -6  10  622.48   25.81
  -1  -6 -10  597.94   22.97
   1  -6  10  598.50   27.83
  -1  -6  10  538.01   24.23
  -1   6 -10  570.63   24.37
  -1   6 -10  562.11   26.42
  -1  -6  10  590.85   28.06
   1  -6 -10  597.40   29.98
   1  -6 -10  584.61   23.75
  -2  -6 -10   22.46    6.21
   2   6 -10   27.50    7.67
   2  -6  10   32.83    8.68
  -2  -6 -10   37.43   10.07
   2  -6  10   28.43    8.53
   2  -6 -10   29.37    7.98
   2  -6 -10   42.64   10.63
  -2  -6  10   30.91    8.01
  -2  -6  10   23.87    7.93
  -2   6 -10   22.14    7.22
  -2   6 -10   33.64    8.69
  -3  -6 -10  146.78   12.87
   3  -6  10  157.37   14.52
  -3  -6 -10  149.93   17.18
   3  -6  10  119.51   14.63
  -3   6 -10  127.74   15.11
   3  -6 -10  154.26   15.09
   3  -6 -10  148.47   18.71
  -3   6 -10  155.29   14.88
  -3  -6  10  144.12   13.65
  -3  -6  10  157.89   16.23
  -4  -6 -10  199.96   19.35
   4  -6  10  195.52   18.19
   4  -6  10  172.49   15.37
  -4  -6 -10  211.69   13.95
   4  -6 -10  190.14   21.56
  -4   6 -10  185.84   17.73
  -4  -6  10  184.60   17.33
  -4   6 -10  208.01   19.58
  -4  -6  10  196.85   14.01
  -4  -6  10  220.43   21.15
   4  -6 -10  209.55   17.80
  -5  -6 -10    9.70    5.82
   5  -6  10    2.68    7.32
   5  -6  10   11.63    7.77
  -5   6  10   14.16    6.88
   5  -6 -10   21.22    9.08
  -5   6 -10   26.71    9.87
  -5  -6  10    9.17    6.42
  -5  -6  10   16.89   10.16
   5  -6 -10    0.73   10.19
  -5   6 -10   22.58    9.98
  -5  -6  10   18.48    8.18
  -6   6  10   59.24   12.39
   6  -6  10   54.00   11.89
  -6   6  10   75.87   11.66
   6  -6  10   52.85   10.93
  -6   6 -10   57.69   13.42
   6  -6 -10   35.42   11.12
  -6   6 -10   62.55   14.03
  -7   6  10    3.39    8.74
   7  -6  10    0.52    7.86
  -7  -6  10    7.32    9.24
  -7   6 -10    8.78   12.02
   7  -6 -10   -7.04    9.94
  -8   6  10   61.79   12.58
  -8  -6  10   73.62   13.60
   8  -6 -10   56.71   14.01
  -8   6 -10   40.53   14.27
   0  -7 -10   -2.94    5.60
   0  -7  10    0.34    7.93
   0  -7 -10   -1.79    7.43
   0  -7  10    0.78    7.71
  -1  -7 -10   -1.75    8.39
  -1  -7 -10   12.56    7.20
   1  -7  10    6.46    7.77
   1  -7  10  -13.30    6.63
  -1  -7  10   10.39    8.94
   1  -7 -10  -18.09    6.92
  -1  -7  10   -1.79    7.52
   1  -7 -10    7.87    8.57
   2  -7  10    2.13    8.49
  -2  -7 -10    3.31    7.67
  -2  -7 -10   -6.26    6.13
   2  -7  10    0.14    7.77
  -2  -7  10    2.97    8.02
   2  -7 -10    2.13    8.09
   2  -7 -10   -3.59    8.84
  -2  -7  10    8.14    9.01
  -3  -7 -10    4.43    6.62
   3  -7  10   11.93    9.10
   3  -7  10    6.80    8.50
   3  -7 -10    4.16    8.11
  -3  -7  10    3.47    7.89
  -3  -7  10   14.14    9.20
   3  -7 -10    3.68    9.67
   4  -7  10   16.78    9.24
  -4  -7  10   29.28   10.49
   4  -7 -10   37.32   11.39
  -4  -7  10   18.87    8.53
   5  -7  10   17.65    9.90
   5  -7 -10   25.46   11.54
  -5  -7  10   12.51    7.80
   6  -7  10   39.01   11.54
   6  -7 -10   51.03   13.19
  -7   7  10   17.98   10.09
   7  -7  10   21.81   10.63
   7  -7 -10    4.38   10.58
  -7  -7  10   20.59   11.01
   0  -8 -10  114.02   13.82
   0  -8  10   84.01   13.32
   1  -8  10  181.52   17.64
  -1  -8 -10  210.57   17.16
  -1  -8  10  205.16   18.72
   1  -8 -10  233.04   18.36
   2  -8  10  157.64   16.86
  -2  -8  10  164.38   17.16
   2  -8 -10  128.99   15.18
   3  -8  10  214.74   19.36
   3  -8 -10  171.51   16.58
  -3  -8  10  234.53   19.21
   4  -8  10  189.72   19.09
  -4  -8  10  174.15   17.00
   4  -8 -10  167.61   17.79
   0   0  11   -1.40    4.30
   0   0 -11   -2.29    4.75
   0   0  11    1.02    2.18
   0   0  11    4.09    3.84
   0   0 -11    1.80    4.86
   0   0  11   -3.87    2.28
   0   0 -11   -0.39    5.25
  -1   0  11 1113.01   30.60
  -1   0 -11 1053.86   34.01
  -1   0 -11 1067.06   36.34
   1   0  11 1085.13   29.91
   1   0 -11 1125.66   30.26
   1   0  11 1115.28   26.43
   1   0  11 1099.95   32.98
  -1   0  11 1106.72   33.76
   1   0 -11 1118.33   35.53
   1   0  11 1110.51   28.54
  -1   0  11 1094.11   30.40
   1   0 -11 1110.34   34.37
   1   0 -11 1086.73   36.75
  -1   0  11 1141.54   27.99
  -1   0 -11 1127.83   35.72
   2   0  11   87.47    7.86
  -2   0  11  111.72   11.09
   2   0 -11  106.54    8.70
   2   0  11   80.17    8.97
  -2   0  11   80.79    6.89
   2   0 -11  102.66   12.38
  -2   0  11   87.63    8.24
   2   0 -11  110.87   11.78
  -2   0 -11   92.50   10.97
  -2   0 -11   85.85   11.97
  -2   0  11   78.17    8.14
   2   0 -11   75.50   10.15
  -3   0 -11   13.86    5.74
  -3   0 -11   10.20    6.39
  -3   0  11   11.20    4.01
   3   0  11    8.92    3.53
   3   0 -11    2.17    5.48
  -3   0  11   14.24    5.52
   3   0 -11   15.70    6.86
  -3   0  11   14.42    4.45
   3   0  11   10.48    4.72
  -3   0  11    9.78    4.89
   3   0 -11   19.27    4.91
   3   0 -11    4.81    6.49
   4   0 -11  276.05   16.10
  -4   0  11  273.10   15.03
  -4   0  11  289.06   15.58
  -4   0 -11  241.30   17.53
  -4   0  11  277.57   12.75
  -4   0  11  284.57   13.09
  -4   0 -11  259.07   16.54
   4   0 -11  245.88   12.56
   4   0  11  263.02   13.60
   4   0 -11  258.12   16.64
   4   0  11  263.83   11.81
   5   0 -11  907.33   27.14
   5   0  11  918.65   25.56
   5   0 -11  896.18   32.80
  -5   0 -11  915.81   32.97
  -5   0 -11  916.33   35.46
  -5   0  11  931.92   27.52
  -5   0  11  896.69   30.85
   5   0 -11  914.48   32.85
   5   0  11  923.41   28.51
  -5   0  11  917.77   27.40
  -6   0 -11  291.45   18.94
   6   0 -11  310.67   13.80
   6   0 -11  332.91   21.47
  -6   0  11  323.84   14.83
  -6   0 -11  332.70   21.60
  -6   0  11  321.49   15.17
  -6   0  11  304.57   17.58
  -7   0  11    5.24    6.05
  -7   0  11    1.17    4.69
  -7   0  11   16.44    4.70
  -7   0 -11    5.99    6.18
  -7   0 -11   12.10    7.52
  -8   0  11  178.18   15.09
  -8   0 -11  162.00   19.36
  -8   0 -11  153.99   17.48
  -8   0  11  157.03   16.57
  -9   0 -11  421.86   27.06
  -9   0  11  490.49   23.50
  -9   0 -11  450.58   28.50
  -9   0  11  381.21   24.63
 -10   0 -11  113.01   17.83
 -10   0  11   77.41   13.48
 -11   0  11   34.13   11.49
 -11   0 -11   18.90   11.12
   0  -1 -11   39.47    6.94
   0  -1  11   28.98    5.12
   0   1 -11   21.36    7.57
   0  -1 -11   28.50    7.05
   0   1  11   42.21    5.05
   0  -1 -11   45.14    6.49
   0  -1  11   45.89    7.32
   0   1  11   34.19    6.54
   0  -1 -11   46.94    8.90
   0   1  11   42.36    5.87
   0  -1  11   43.23    6.31
   0   1 -11   42.51    7.65
   0   1 -11   44.76    7.71
   1  -1  11   83.77    7.68
  -1  -1 -11   83.36    9.34
  -1   1  11   76.99    7.61
   1   1 -11   90.14   10.72
  -1  -1 -11   86.34   10.96
  -1  -1 -11   86.66   10.29
   1   1 -11   77.74    9.31
  -1   1  11   77.09    5.56
   1  -1  11   75.80    9.13
   1  -1  11   81.35    7.73
   1   1 -11  106.71   12.82
  -1   1  11   92.96    7.77
  -1   1  11   82.38    9.26
  -1   1 -11  108.55   12.89
  -1  -1  11   77.40    9.16
  -1  -1  11   85.76    7.96
   1   1  11   94.57    9.78
   1  -1 -11  101.24    8.77
   1  -1 -11   97.63   11.21
  -1  -1  11   92.64    8.80
   1  -1 -11   86.13   11.01
   1   1  11   98.30    8.42
   1  -1 -11   89.50    9.87
  -1   1 -11   79.87   10.18
   2   1 -11   26.16    7.82
  -2  -1 -11   31.17    7.11
  -2  -1 -11   15.02    6.78
   2   1 -11   32.87    7.07
   2  -1  11   21.97    5.90
  -2  -1 -11   14.98    6.11
  -2   1  11   22.28    5.17
  -2   1  11   34.66    4.73
   2   1 -11   17.27    6.55
   2   1 -11   36.15    5.63
   2  -1  11   19.93    4.54
  -2   1  11   31.20    5.75
   2  -1 -11   32.10    7.08
  -2  -1  11   31.92    6.24
   2  -1 -11   16.69    4.76
  -2   1 -11   31.75    9.01
  -2  -1  11   28.30    5.27
  -2  -1  11   26.20    4.86
  -2   1 -11   26.35    7.41
   2  -1 -11   18.69    6.66
   2   1  11   19.10    4.30
   2   1  11   20.57    5.52
   2  -1 -11   29.72    7.81
  -2  -1  11   17.90    5.57
  -3  -1 -11   22.65    6.75
  -3   1  11   25.22    5.67
  -3  -1 -11   13.81    6.94
   3   1 -11   15.62    7.15
   3  -1  11    9.87    4.86
  -3   1  11   17.28    4.30
  -3   1  11   13.75    4.52
   3  -1  11    8.28    3.69
   3   1 -11   10.34    5.83
   3   1 -11    5.05    5.12
  -3  -1 -11   14.88    6.26
   3   1 -11   13.60    4.06
   3   1  11   18.63    5.17
   3  -1 -11   18.80    6.50
  -3  -1  11   18.44    5.75
   3   1  11   10.06    3.57
  -3   1 -11   17.54    6.93
  -3   1 -11   18.22    7.15
  -3  -1  11   22.43    6.43
   3  -1 -11   13.68    4.95
  -3  -1  11   20.40    5.20
   3  -1 -11   11.63    6.81
  -3  -1  11   12.80    4.45
   4  -1  11   12.19    4.21
  -4  -1 -11   -0.93    5.07
  -4   1  11   23.28    5.62
   4   1 -11   11.77    4.15
  -4   1  11   10.17    3.80
  -4   1  11    8.86    3.92
   4  -1  11   13.91    5.26
   4   1 -11   10.35    5.36
  -4  -1 -11   11.48    5.44
   4   1 -11   12.29    7.14
  -4  -1  11   21.64    6.48
   4  -1 -11   12.50    5.16
  -4   1 -11    6.63    7.17
  -4  -1  11   15.85    4.83
  -4  -1  11   19.30    6.10
   4  -1 -11    3.23    4.71
  -4  -1  11    7.86    4.59
   4  -1 -11   10.22    6.65
  -4   1 -11    8.57    7.03
   4   1  11   19.44    4.66
  -5   1  11   -0.50    4.74
   5  -1  11    3.40    3.32
  -5  -1 -11    7.39    6.48
  -5  -1 -11   -3.30    5.27
  -5   1  11    4.06    3.84
   5   1 -11    0.78    6.24
  -5   1  11    2.05    4.05
   5  -1  11    6.02    4.45
  -5  -1  11    0.84    4.02
  -5  -1  11   -0.53    3.69
   5  -1 -11    2.81    4.95
  -5   1 -11   -0.19    6.17
  -5  -1  11    7.51    5.19
   5  -1 -11    4.71    4.44
  -5   1 -11   -3.79    5.37
  -5  -1  11    8.19    5.47
   5  -1 -11   -7.50    5.31
   5   1  11    0.48    2.91
  -6   1  11   -5.05    3.44
  -6  -1 -11   -3.34    5.81
   6   1 -11   -0.75    5.58
  -6   1  11   -2.93    4.43
  -6  -1 -11   -2.04    5.73
  -6   1  11    2.64    3.70
  -6   1 -11    4.72    7.64
  -6  -1  11   -4.65    4.48
  -6  -1  11   -1.96    3.58
   6  -1 -11   -5.55    4.18
  -6  -1  11   -5.31    4.02
  -6  -1  11   -7.86    3.36
   6  -1 -11    5.35    6.28
  -6   1 -11   -1.00    7.05
  -7   1  11    4.22    5.11
  -7  -1 -11   -0.38    6.94
  -7  -1 -11   -6.83    5.80
  -7   1  11   -2.21    4.78
  -7  -1  11    7.24    5.63
  -7   1 -11    6.05    7.65
  -7  -1  11    9.85    4.48
   7  -1 -11    3.16    6.71
  -7   1 -11    4.52    8.08
   7  -1 -11   -2.96    4.23
  -7  -1  11    1.37    5.31
  -8  -1 -11    5.80    7.39
  -8   1  11    2.42    7.47
  -8   1  11   -5.40    5.94
  -8  -1 -11    5.83    7.83
  -8  -1  11    2.74    6.93
  -8   1 -11   -6.53    9.84
  -8  -1  11    4.48    6.41
  -8   1 -11    8.09    9.25
  -9  -1 -11   63.62   14.23
  -9   1  11   50.53   11.91
  -9   1  11   79.98   12.50
  -9  -1 -11   57.17   13.19
  -9   1 -11   58.41   14.27
  -9   1 -11   47.45   13.74
  -9  -1  11   71.66   13.11
  -9  -1  11   48.73   10.60
 -10   1  11   11.56    9.90
 -10  -1 -11   21.99   12.07
 -10   1 -11   24.17   13.61
 -10  -1  11   -0.49    8.14
 -11   1  11   22.99   11.30
 -11  -1 -11   31.75   13.39
 -11  -1  11    5.88   10.55
 -11   1 -11    8.83   13.70
   0   2 -11    1.17    6.42
   0  -2 -11    6.20    4.00
   0   2  11    3.05    3.51
   0  -2 -11    0.54    3.99
   0  -2 -11    3.92    5.82
   0  -2  11   -2.38    3.89
   0   2 -11   -4.70    5.19
   0  -2 -11    0.63    4.17
   0  -2  11   -3.72    3.08
   0   2 -11    3.17    4.64
   1   2 -11   68.72   10.03
   1  -2  11   98.01   11.25
  -1   2  11   96.11    6.96
  -1  -2 -11   76.25   10.53
   1   2 -11  100.82   12.62
  -1  -2 -11   98.28    9.84
  -1   2  11  123.94   10.04
  -1  -2 -11   88.53   10.21
  -1  -2 -11   95.35    8.65
   1   2 -11   90.89    9.74
   1  -2  11  106.87    9.51
   1  -2 -11   86.07    9.04
   1  -2 -11   98.09   12.38
   1   2  11  108.88    9.14
   1  -2 -11   96.31   10.25
  -1  -2  11   91.38    8.56
  -1   2 -11  114.08   13.36
  -1  -2  11  114.26   11.49
  -1  -2  11  107.87   10.08
   1  -2 -11   97.26    9.54
  -1   2 -11  116.05   12.75
   2   2 -11   92.36    9.95
   2  -2  11   73.68    9.57
   2  -2  11   74.82    8.07
  -2   2  11   77.50    6.34
  -2  -2 -11   78.97    9.02
  -2  -2 -11   79.34   10.41
  -2   2  11   83.08    7.99
  -2  -2 -11   71.41    9.57
   2   2 -11   69.03   11.34
   2   2 -11   78.01   10.75
  -2   2  11   81.98    8.52
   2   2 -11   80.50    7.17
  -2  -2  11   96.64   10.34
   2  -2 -11   78.54    9.74
  -2  -2  11   82.89    9.91
   2  -2 -11   69.72    8.50
   2   2  11   75.12    7.75
  -2   2 -11   79.20   11.69
   2  -2 -11   73.48    8.13
  -2  -2  11   66.80    7.43
  -2   2 -11   70.24    9.99
   2  -2 -11   81.19   11.08
   3   2 -11  309.41   18.40
   3   2 -11  243.46   18.38
  -3   2  11  322.48   12.60
  -3   2  11  302.29   14.42
   3  -2  11  322.83   16.35
  -3  -2 -11  306.27   18.52
  -3  -2 -11  291.46   16.76
   3  -2  11  330.99   13.99
  -3   2  11  300.31   14.56
  -3  -2 -11  292.26   15.48
  -3  -2  11  277.75   15.49
   3   2  11  336.77   13.68
   3  -2 -11  308.57   15.28
  -3  -2  11  324.99   13.88
  -3  -2  11  304.56   13.85
  -3   2 -11  333.79   18.72
   3  -2 -11  316.33   15.97
  -3   2 -11  374.14   21.50
   3  -2 -11  306.92   19.70
  -3  -2  11  303.10   16.13
  -4  -2 -11  229.78   14.14
  -4  -2 -11  233.26   15.49
   4  -2  11  215.46   11.62
   4   2 -11  234.71   16.34
  -4  -2 -11  200.19   15.86
  -4   2  11  224.62   13.54
   4  -2  11  227.83   13.76
  -4   2  11  245.07   11.55
  -4  -2  11  225.32   14.04
   4  -2 -11  239.53   13.64
   4  -2 -11  227.24   17.94
  -4  -2  11  214.22   12.03
  -4   2 -11  267.33   18.38
  -4   2 -11  223.85   15.87
   4   2  11  218.65   11.06
  -4  -2  11  230.57   11.83
   4  -2 -11  225.37   14.23
  -4  -2  11  231.80   14.52
   5   2 -11   91.41   12.48
  -5  -2 -11   97.45   13.29
  -5   2  11  106.74    9.31
   5  -2  11   83.79    9.96
  -5   2  11   85.06   10.49
  -5  -2 -11   97.61   11.12
   5  -2  11   83.53    7.93
  -5  -2 -11   82.96   11.63
  -5   2 -11   85.88   13.18
  -5  -2  11   78.47    8.67
  -5  -2  11   93.88   11.43
  -5  -2  11   73.56    8.18
   5  -2 -11   89.70    9.82
   5  -2 -11   72.73   12.40
  -5   2 -11   77.06   11.43
  -5  -2  11   79.09   10.00
   6   2 -11  186.67   17.48
  -6   2  11  201.99   12.32
   6  -2  11  195.09   12.70
  -6  -2 -11  194.80   17.60
  -6  -2 -11  159.50   16.89
  -6  -2 -11  179.02   14.03
  -6   2  11  182.39   15.56
   6  -2  11  197.51   10.90
  -6  -2  11  168.80   12.48
  -6   2 -11  187.52   19.26
   6  -2 -11  184.88   12.97
  -6  -2  11  195.80   11.45
  -6   2 -11  166.89   16.48
  -6  -2  11  213.95   17.64
  -6  -2  11  182.46   12.84
   6  -2 -11  171.77   17.58
  -7  -2 -11 1096.75   36.90
  -7   2  11 1043.86   32.77
  -7   2  11  998.50   36.29
  -7  -2 -11 1044.13   38.96
   7  -2 -11 1045.35   33.32
  -7   2 -11 1034.21   39.59
  -7   2 -11 1038.02   42.03
  -7  -2  11 1007.21   37.49
   7  -2 -11  970.52   39.68
  -7  -2  11 1099.35   34.46
  -8  -2 -11  116.82   15.01
  -8   2  11   98.85   13.65
  -8  -2 -11   94.97   13.14
  -8   2  11   84.32   11.91
  -8   2 -11  103.14   16.45
   8  -2 -11   91.25   11.01
   8  -2 -11  116.77   16.47
  -8  -2  11   96.70   13.78
  -8   2 -11   61.11   14.73
  -8  -2  11   89.25   12.00
  -9  -2 -11   -1.41    7.67
  -9  -2 -11   12.74    8.76
  -9   2  11    7.62    8.20
  -9   2  11    5.16    7.89
  -9   2 -11   -1.46   10.00
  -9   2 -11    3.71   10.34
  -9  -2  11   16.16    8.74
  -9  -2  11   -4.12    8.40
   9  -2 -11    0.08    7.49
 -10  -2 -11   26.17   10.78
 -10   2  11   31.93   10.09
 -10  -2  11   27.35   10.15
 -10   2 -11    9.89   14.18
 -11   2  11  127.53   16.24
 -11  -2  11  129.31   16.61
 -11   2 -11  129.16   20.55
   0   3 -11   89.01   11.25
   0  -3 -11   87.98    9.35
   0  -3 -11   76.17   11.61
   0   3 -11  104.99   13.13
   0  -3 -11   76.68    8.49
   0  -3  11   75.36    9.85
   0  -3 -11   96.49    9.14
   0  -3  11   88.93    8.84
   1  -3  11   98.49    9.30
   1  -3  11   87.29   10.86
   1   3 -11  109.85   13.43
   1   3 -11  112.76   12.78
   1   3 -11  108.58   10.49
  -1  -3 -11   89.60    8.87
  -1  -3 -11  106.24   10.37
  -1  -3 -11  104.10    9.51
  -1  -3 -11  104.88   12.81
   1  -3 -11  113.94    9.03
  -1   3 -11  123.42   14.14
  -1   3 -11   88.47   11.12
   1  -3 -11  112.86   10.21
  -1  -3  11  104.55    9.75
   1  -3 -11  119.15   14.13
   1  -3 -11   80.93    9.55
  -1  -3  11  106.42   11.98
   2   3 -11   -7.79    5.36
  -2   3  11   -2.81    3.55
   2   3 -11    1.37    6.02
  -2  -3 -11   -1.09    3.30
  -2   3  11    4.27    3.58
  -2  -3 -11    5.96    4.14
   2  -3  11   -6.06    4.58
  -2  -3 -11    4.65    5.43
   2  -3  11   -4.98    3.77
  -2  -3 -11    1.86    4.12
   2  -3 -11    3.28    4.26
  -2  -3  11   -4.53    3.25
  -2   3 -11    6.15    6.11
  -2   3 -11   -7.23    5.83
   2  -3 -11    4.45    4.46
   2  -3 -11  -10.27    4.41
  -2  -3  11   -4.89    3.82
  -2  -3  11    4.28    4.80
  -3  -3 -11    4.99    4.37
   3  -3  11    1.83    4.95
  -3  -3 -11   -0.82    5.44
   3  -3  11    2.99    3.97
   3   3 -11   12.39    7.13
  -3   3  11    3.39    4.19
  -3   3  11   -1.00    3.11
   3   3 -11   -1.26    5.36
  -3  -3 -11    3.30    4.08
  -3  -3 -11   -0.51    4.72
  -3  -3  11   -2.28    3.28
  -3  -3  11    5.35    5.22
  -3   3 -11   10.67    6.81
   3  -3 -11    4.79    4.67
  -3   3 -11    3.93    6.07
  -3  -3  11    8.70    5.63
   3  -3 -11    3.19    4.78
   3  -3 -11    1.51    6.08
  -4   3  11   17.59    5.87
   4  -3  11   30.10    6.01
   4  -3  11   32.18    7.52
  -4  -3 -11   23.01    7.70
  -4   3  11   26.67    5.43
   4   3 -11   30.79    8.13
  -4  -3  11   32.31    7.30
  -4  -3  11   29.99    8.27
   4  -3 -11   31.28    7.14
  -4  -3  11   25.88    5.95
  -4   3 -11   41.57    9.02
   4  -3 -11   25.32    9.44
  -4   3 -11   26.73    8.89
  -5   3  11    3.57    5.33
   5  -3  11    8.19    5.77
   5  -3  11    4.04    4.14
   5   3 -11   -4.53    6.05
  -5  -3 -11    7.74    6.29
  -5   3  11    9.14    4.59
  -5   3 -11    8.75    8.13
  -5   3 -11    4.53    7.21
  -5  -3  11    8.16    5.81
   5  -3 -11    4.24    6.15
  -5  -3  11   -1.37    4.01
  -5  -3  11   14.24    7.19
   5  -3 -11   15.80    5.61
  -5  -3  11   -1.63    4.67
  -6  -3 -11    7.02    6.90
  -6   3  11   -3.98    6.53
   6   3 -11   -3.98    6.90
   6  -3  11   -2.72    4.93
  -6   3  11   -4.63    4.23
   6  -3  11   -1.86    3.70
  -6  -3  11   -7.81    4.44
  -6   3 -11   -0.60    7.18
  -6  -3  11    5.14    5.94
   6  -3 -11    2.08    7.50
  -6   3 -11    0.81    7.74
   6  -3 -11    3.95    5.89
  -6  -3  11  -12.06    2.95
  -6  -3  11   -2.65    4.41
  -7  -3 -11   -4.63    5.78
  -7   3  11    3.86    6.64
  -7   3  11    6.35    6.87
  -7   3 -11    1.23    8.65
  -7   3 -11    1.64   10.03
  -7  -3  11    9.74    8.29
  -7  -3  11   -2.16    7.18
   7  -3 -11   14.29    7.70
   7  -3 -11    3.35    7.75
  -8   3  11   -2.10    6.79
  -8  -3 -11   -1.21    7.43
  -8   3  11    7.13    7.46
  -8  -3  11    2.15    7.30
   8  -3 -11    0.60    7.12
   8  -3 -11   13.79    9.86
  -8  -3  11    0.41    7.16
  -8   3 -11    2.06   11.65
  -8   3 -11   -2.55    9.34
  -9   3  11   29.46   10.47
  -9  -3 -11   37.70   11.36
  -9  -3  11   40.66   10.37
   9  -3 -11   16.08   12.15
  -9   3 -11   31.30   14.58
   9  -3 -11   23.76   10.01
 -10   3  11   16.31   10.55
 -10  -3  11   11.42    9.79
 -10   3 -11    4.20   13.19
  10  -3 -11   -0.28    9.12
   0  -4 -11    6.97    6.89
   0  -4 -11    1.99    4.53
   0   4 -11    7.23    7.05
   0   4 -11   -1.45    5.74
   0  -4  11    2.96    4.74
   0  -4  11   -1.71    5.52
  -1  -4 -11  681.47   23.42
   1   4 -11  664.88   29.01
   1  -4  11  627.48   23.15
  -1  -4 -11  673.42   29.43
   1  -4  11  642.50   26.60
   1   4 -11  667.83   26.57
  -1   4 -11  704.85   29.71
   1  -4 -11  591.52   28.50
   1  -4 -11  636.60   23.50
  -1   4 -11  678.37   27.06
  -1  -4  11  676.78   27.15
  -1  -4  11  650.58   23.41
   2  -4  11   44.53    7.26
  -2  -4 -11   49.38    9.64
  -2  -4 -11   46.28    7.17
   2   4 -11   55.25    9.77
   2   4 -11   54.72   10.54
   2  -4  11   47.00    8.99
  -2   4 -11   53.42   10.12
   2  -4 -11   31.09    6.93
  -2   4 -11   42.06   10.08
  -2  -4  11   41.38    8.96
  -2  -4  11   39.59    7.08
  -2  -4  11   46.48    9.09
   2  -4 -11   49.20   10.82
  -3  -4 -11   24.70    8.40
  -3  -4 -11   22.86    6.01
   3   4 -11   14.15    6.86
   3  -4  11   12.47    6.37
   3  -4  11   14.25    5.27
  -3   4  11   25.31    5.15
   3   4 -11   11.41    7.29
  -3  -4  11   19.19    6.58
  -3  -4  11   30.46    6.04
  -3  -4  11   16.93    6.66
  -3   4 -11   15.37    7.51
   3  -4 -11   13.07    5.70
  -3   4 -11   14.03    8.09
   3  -4 -11   16.29    8.03
  -4  -4 -11  244.20   18.26
  -4  -4 -11  224.22   13.27
   4   4 -11  226.90   16.76
  -4   4  11  226.13   14.55
   4  -4  11  216.37   13.30
  -4   4  11  223.69   11.92
   4  -4  11  219.36   15.92
  -4   4 -11  252.74   17.95
  -4  -4  11  235.71   13.17
  -4  -4  11  217.72   15.44
   4  -4 -11  241.80   19.22
  -4   4 -11  216.44   20.60
   4  -4 -11  242.06   14.73
  -4  -4  11  228.63   16.59
  -5  -4 -11  641.07   29.63
  -5   4  11  591.18   25.45
   5   4 -11  609.10   26.90
  -5   4  11  618.68   22.16
  -5  -4 -11  644.82   23.86
   5  -4  11  635.68   26.33
   5  -4  11  636.37   23.12
  -5  -4  11  638.98   28.40
   5  -4 -11  640.55   25.38
  -5  -4  11  616.99   24.60
  -5   4 -11  649.76   31.23
  -5  -4  11  635.70   22.93
   5  -4 -11  610.96   31.87
  -5  -4  11  621.47   26.24
  -5   4 -11  632.28   29.58
  -6  -4 -11  169.34   17.41
  -6  -4 -11  190.07   14.57
   6  -4  11  194.51   12.54
   6  -4  11  210.07   15.29
  -6   4  11  213.72   13.05
  -6   4  11  178.27   15.99
  -6  -4  11  199.37   12.39
  -6  -4  11  201.54   16.77
   6  -4 -11  204.89   21.49
   6  -4 -11  214.56   17.78
  -6  -4  11  195.48   18.47
  -6   4 -11  199.74   20.37
  -6   4 -11  192.30   20.90
  -6  -4  11  189.79   16.20
  -7   4  11    8.82    7.92
  -7   4  11    5.77    7.05
  -7  -4 -11    1.52    6.83
  -7  -4  11    4.79    7.69
  -7   4 -11   14.03   11.97
  -7  -4  11    3.32    7.47
   7  -4 -11    2.06    9.78
  -7   4 -11   12.94   11.36
   7  -4 -11    5.20    9.35
  -8   4  11  177.21   15.66
  -8   4  11  169.13   18.24
  -8   4 -11  222.88   36.66
   8  -4 -11  196.54   18.77
  -8   4 -11  146.12   20.53
  -8  -4  11  166.88   17.19
   8  -4 -11  183.94   23.16
  -9   4  11  299.78   20.92
  -9  -4  11  338.34   21.77
   9  -4 -11  323.47   22.81
  -9   4 -11  329.89   26.61
 -10   4  11   44.15   11.43
 -10   4 -11   55.69   17.21
  10  -4 -11   75.33   14.04
 -10  -4  11   81.53   14.43
   0  -5  11   10.88    6.60
   0  -5 -11    6.61    8.09
   0   5 -11    8.73    7.47
   0  -5  11    7.28    5.23
   0   5 -11   11.10    7.16
   0  -5 -11   13.31    6.33
   1   5 -11   45.63    9.39
   1  -5  11   37.20    7.60
  -1  -5 -11   38.59   10.32
   1   5 -11   46.32   10.37
   1  -5  11   33.50    8.26
  -1  -5 -11   28.47    7.12
   1  -5 -11   24.10    6.84
  -1   5 -11   37.55    8.77
  -1   5 -11   38.57    9.58
  -1  -5  11   36.87    8.81
  -1  -5  11   40.28    7.81
   1  -5 -11   25.90    8.85
   2  -5  11   66.55   11.05
   2   5 -11   70.97   10.81
  -2  -5 -11   58.49    8.32
   2  -5  11   42.62    8.04
  -2  -5 -11   37.71    9.99
   2   5 -11   46.06   10.26
  -2  -5  11   60.69   10.84
  -2  -5  11   60.01    9.01
   2  -5 -11   44.42    8.50
   2  -5 -11   56.90   11.71
  -2   5 -11   51.92   10.68
  -2   5 -11   40.15    8.82
   3   5 -11   30.92    8.86
  -3  -5 -11   13.98    5.84
   3  -5  11   17.82    7.30
  -3  -5 -11   18.56    8.60
   3   5 -11   21.50    7.10
   3  -5  11   24.53    7.74
   3  -5 -11   16.23    9.31
  -3   5 -11   18.54    8.34
  -3   5 -11   25.00    9.29
  -3  -5  11   15.59    7.25
  -3  -5  11   18.54    8.54
   3  -5 -11   20.09    8.43
  -3  -5  11   19.21    6.43
  -4  -5 -11    5.43    5.51
   4  -5  11    4.75    5.90
   4   5 -11   14.89    7.67
   4  -5  11    3.71    5.97
  -4  -5 -11    4.38    7.19
  -4   5 -11    1.68    8.00
  -4  -5  11   19.00    6.05
  -4   5 -11    9.28    8.23
   4  -5 -11    2.69    8.30
  -4  -5  11    6.72    8.04
  -4  -5  11   11.41    7.08
   4  -5 -11    1.58    8.06
  -5   5  11    2.44    6.06
   5  -5  11   -4.03    5.46
  -5  -5 -11    0.53    6.57
   5   5 -11    2.43    7.76
   5  -5  11   -1.39    5.66
  -5  -5 -11    2.97    5.99
  -5   5  11    0.62    4.80
   5  -5 -11   -8.58    8.24
  -5   5 -11    3.48    8.46
  -5  -5  11   -2.76    6.22
  -5   5 -11   -5.08    9.35
  -5  -5  11    8.04    5.70
   5  -5 -11   -6.10    7.46
  -5  -5  11    4.37    8.41
  -6   5  11   12.40    7.35
   6  -5  11    2.43    6.61
  -6  -5 -11   -0.53    7.11
  -6  -5 -11    9.76    6.90
   6  -5  11   -5.15    6.40
  -6   5  11   -0.69    6.95
   6  -5 -11   -5.04    9.59
  -6   5 -11    4.11   10.30
  -6   5 -11    2.42   10.99
  -6  -5  11    0.98    8.80
  -6  -5  11   -4.55    4.27
  -6  -5  11   -6.88    9.33
   6  -5 -11    0.76    8.23
  -7  -5 -11   -7.66    8.01
  -7   5  11   13.43    8.45
  -7   5  11    3.06    7.95
  -7   5 -11   16.24   11.86
  -7   5 -11   12.84   12.62
   7  -5 -11    3.45    9.00
  -7  -5  11   -4.30    8.34
  -8   5  11    9.38    8.17
  -8  -5  11   -4.76    8.55
  -8   5 -11   -2.02   12.34
   8  -5 -11   -9.31   10.02
  -9   5  11   74.53   13.30
   9  -5 -11   60.08   14.21
  -9  -5  11   62.11   13.32
  -9   5 -11   71.54   17.82
   0  -6 -11  -14.95    6.31
   0   6 -11    3.71    6.16
   0  -6 -11    2.16    7.48
   0   6 -11    5.44    7.15
   0  -6  11    4.65    6.65
   0  -6  11   -1.57    6.81
   1  -6  11   67.40   10.92
  -1  -6 -11   69.14   13.29
   1  -6  11   72.43   12.28
   1   6 -11   71.92   11.77
  -1  -6 -11  102.20   11.96
   1   6 -11   94.28   12.27
  -1  -6  11   85.68   12.21
  -1   6 -11   69.39   12.12
  -1  -6  11   81.53   12.75
   1  -6 -11  100.33   15.45
  -1   6 -11   89.56   12.15
   1  -6 -11   69.00   10.82
  -2  -6 -11   26.29    7.33
  -2  -6 -11   14.88    8.20
   2  -6  11   35.72    9.31
   2   6 -11   19.36    7.79
   2  -6  11   28.71    9.29
   2  -6 -11   37.61    9.98
  -2  -6  11   32.18    9.18
  -2  -6  11   23.77    9.48
   2  -6 -11   35.37   11.36
  -2   6 -11   29.09    9.20
  -2   6 -11   24.92    8.26
  -3  -6 -11  179.10   14.70
   3  -6  11  207.12   19.45
   3   6 -11  192.62   16.82
  -3  -6 -11  185.12   19.33
   3  -6  11  178.31   15.95
  -3  -6  11  167.42   17.78
  -3   6 -11  183.05   18.61
  -3  -6  11  219.79   21.23
  -3   6 -11  222.83   19.04
   3  -6 -11  186.31   16.87
  -3  -6  11  210.99   16.52
   3  -6 -11  167.22   20.21
   4  -6  11  165.30   17.56
  -4  -6 -11  147.81   13.65
  -4  -6 -11  150.72   17.43
   4  -6  11  157.57   15.12
  -4   6 -11  172.75   18.16
  -4  -6  11  159.46   18.17
  -4  -6  11  161.13   14.57
  -4  -6  11  160.73   17.07
   4  -6 -11  182.34   16.39
  -4   6 -11  186.91   19.03
   4  -6 -11  167.75   20.49
  -5  -6 -11   33.94    8.60
   5  -6  11   13.61    8.87
   5  -6  11   25.20    9.75
  -5  -6  11   31.21   10.25
  -5   6 -11   36.58   12.86
   5  -6 -11   42.92   11.30
  -5   6 -11   38.59   12.44
  -5  -6  11   35.01    8.87
   6  -6  11   65.49   13.19
   6  -6  11   60.89   11.91
  -6   6  11   54.55   10.88
   6  -6 -11   78.22   13.58
  -6  -6  11   49.18   12.64
  -6   6 -11   63.83   15.14
  -6   6 -11   65.10   14.52
  -7   6  11  619.74   27.54
  -7   6 -11  597.83   32.96
   7  -6 -11  648.70   29.99
  -7  -6  11  632.61   30.38
  -8   6  11  110.87   14.73
   8  -6 -11  116.67   16.50
  -8   6 -11  131.49   19.91
  -8  -6  11  114.83   16.50
   0  -7  11   29.35   10.57
   0  -7 -11   38.04   11.52
   0  -7  11   29.56   12.55
   0  -7 -11   32.28    8.97
  -1  -7 -11   56.80   10.52
  -1  -7 -11   74.38   15.01
   1  -7  11   68.29   12.57
  -1  -7  11   69.81   12.85
   1  -7 -11   78.95   12.01
  -1  -7  11   58.92   15.29
   1  -7 -11   61.24   14.61
  -2  -7 -11    0.28    8.78
  -2  -7 -11    2.51    7.20
   2  -7  11   -1.46    9.11
   2  -7 -11    5.98    8.58
  -2  -7  11    5.81    8.58
  -3  -7 -11    2.02    6.81
   3  -7  11  -10.59    8.62
  -3  -7  11   -0.48    7.99
   3  -7 -11    7.41    8.34
   4  -7  11   13.11   10.15
  -4  -7  11    1.02    7.52
   4  -7 -11   12.94   10.25
   5  -7  11   -9.99    8.84
   5  -7 -11    4.14   10.83
  -5  -7  11    6.84    7.73
   6  -7  11    5.28    9.91
   6  -7 -11   -9.29   10.20
  -6  -7  11  -11.75    8.96
   0  -8  11   -0.15    8.49
   0  -8 -11   -2.76    7.84
   1  -8  11  235.49   20.82
  -1  -8 -11  278.74   18.04
   1  -8 -11  245.80   19.27
  -1  -8  11  225.20   19.46
   2  -8  11    9.74   10.69
  -2  -8  11   10.21    9.89
   2  -8 -11   10.33   10.11
   3  -8  11   18.25   11.11
   3  -8 -11    8.64   10.01
  -3  -8  11   19.20    9.10
   0   0  12  401.26   13.10
   0   0  12  399.53   15.14
   0   0 -12  411.77   19.68
   0   0 -12  421.03   21.43
   0   0  12  380.96   18.17
   0   0 -12  381.00   19.75
   0   0  12  422.99   16.24
  -1   0  12   16.19    5.61
  -1   0 -12    9.28    5.58
  -1   0 -12   15.20    7.06
  -1   0  12   15.68    4.45
  -1   0  12   12.59    3.59
   1   0 -12   16.73    7.65
   1   0  12   12.07    4.27
   1   0 -12   14.20    6.35
  -1   0 -12   14.16    6.47
   1   0  12   18.81    5.96
   1   0 -12   15.74    4.48
   1   0 -12    8.43    5.25
  -1   0  12   17.59    4.56
   2   0 -12 1978.58   48.85
   2   0 -12 2075.94   56.15
  -2   0 -12 1897.52   55.09
   2   0 -12 1924.67   56.36
  -2   0  12 2038.46   46.86
  -2   0  12 1962.71   49.08
  -2   0 -12 1953.06   57.09
   2   0  12 1949.44   52.08
   2   0 -12 1995.46   54.45
  -2   0  12 1931.62   49.95
  -2   0  12 1966.59   53.37
   2   0  12 1940.91   48.47
  -2   0 -12 1988.73   54.49
  -3   0 -12   78.82   10.72
  -3   0  12   82.37    8.64
  -3   0  12   83.54    9.39
  -3   0  12  106.87   11.52
   3   0 -12   97.64   12.78
   3   0 -12   83.14   10.96
   3   0  12  101.50   10.43
   3   0 -12   89.47   11.42
  -3   0  12   91.44    7.96
   3   0  12  104.83    7.83
   3   0 -12   69.31    7.82
  -3   0 -12   67.83   11.09
   4   0 -12    8.39    4.79
  -4   0 -12    6.19    5.69
   4   0 -12   10.34    6.82
   4   0 -12   16.69    7.17
  -4   0  12   11.13    5.65
  -4   0  12    8.03    4.31
  -4   0  12   14.53    5.78
  -4   0  12    8.58    4.27
   4   0  12    8.52    4.83
  -4   0 -12    7.21    6.71
   4   0  12   11.71    4.19
  -5   0  12   13.83    4.93
  -5   0  12   19.13    5.31
   5   0  12   17.48    5.60
  -5   0 -12   21.02    7.87
   5   0 -12    9.56    6.49
   5   0 -12   10.70    6.85
  -5   0 -12   15.33    8.10
   5   0  12   16.71    4.33
  -5   0  12    4.54    5.20
   5   0 -12   19.57    5.54
  -6   0  12  193.56   16.50
  -6   0  12  214.75   13.11
  -6   0 -12  206.38   19.91
  -6   0 -12  173.03   16.95
  -6   0  12  179.07   11.73
  -7   0 -12  -11.04    7.27
  -7   0 -12    8.51    9.14
  -7   0  12    2.92    4.01
  -7   0  12   -1.68    5.76
  -7   0  12    4.30    5.85
  -8   0 -12  151.68   18.93
  -8   0  12  219.56   19.81
  -8   0 -12  231.33   22.92
  -8   0  12  208.93   16.85
  -9   0 -12  120.08   19.46
  -9   0 -12  113.83   18.09
  -9   0  12  107.00   17.96
  -9   0  12   90.56   13.19
 -10   0 -12   46.14   13.08
 -10   0  12   32.73   10.32
   0  -1  12   -1.75    4.09
   0  -1  12    0.05    3.24
   0  -1 -12    2.86    5.02
   0  -1 -12   -4.92    4.29
   0   1  12    0.61    3.92
   0   1 -12   -3.14    4.72
   0   1 -12   -0.06    5.84
   0  -1 -12    0.11    5.50
   0   1  12    6.54    5.19
   0  -1 -12    3.14    4.22
   0   1 -12    0.80    4.33
   0  -1  12   -4.20    3.07
   1   1 -12   13.94    5.75
  -1  -1 -12   18.05    6.52
   1  -1  12   16.43    6.29
  -1  -1 -12   18.92    6.63
  -1   1  12   17.68    3.47
   1   1 -12    8.20    5.93
  -1   1  12   18.13    4.24
   1   1 -12   11.80    6.85
  -1  -1 -12   25.39    6.20
  -1   1  12   16.19    4.78
   1   1 -12   18.37    4.67
   1  -1  12    6.36    4.38
   1  -1  12   20.17    4.51
   1   1  12   11.83    4.36
  -1   1 -12   22.40    6.88
   1  -1 -12   12.18    6.21
  -1  -1  12    9.62    5.22
  -1   1 -12   16.73    7.27
  -1  -1  12   17.42    4.26
  -1  -1  12   19.23    5.41
   1  -1 -12   12.76    4.78
   1   1  12   22.79    5.88
   1  -1 -12   32.74    6.84
  -1   1 -12   23.82    7.07
  -1  -1  12   19.77    4.94
   1  -1 -12   18.31    6.69
   2  -1  12    8.19    5.18
   2   1 -12   18.86    6.54
  -2   1  12   15.23    3.81
   2   1 -12   19.63    7.14
  -2   1  12   17.65    4.61
  -2   1  12    9.81    4.30
  -2  -1 -12   23.38    7.92
   2  -1  12   13.67    4.35
   2   1 -12   13.04    7.21
   2   1 -12   13.35    4.39
  -2  -1 -12   12.31    6.02
  -2  -1 -12   23.54    6.93
   2  -1 -12   15.86    6.68
  -2   1 -12    0.47    5.99
   2  -1 -12    2.44    5.01
   2  -1 -12   14.59    5.01
   2  -1 -12   10.37    6.59
   2   1  12   17.66    5.53
   2   1  12   10.73    4.07
  -2  -1  12   19.08    6.31
  -2  -1  12   14.18    4.05
  -2  -1  12   22.15    5.23
  -2   1 -12    8.97    7.47
  -2  -1  12   10.76    4.49
  -3  -1 -12   12.32    6.06
  -3   1  12    5.05    4.34
   3  -1  12    8.28    4.07
  -3   1  12    6.88    3.83
   3   1 -12    5.13    5.30
  -3  -1 -12    7.56    6.26
   3  -1  12    8.56    5.34
  -3   1  12   -1.73    4.00
  -3  -1 -12   -0.94    4.95
   3   1 -12    5.04    5.61
   3   1 -12   17.74    7.86
   3   1 -12    8.81    3.92
  -3  -1  12    6.26    4.96
   3   1  12    9.78    4.88
  -3   1 -12    2.83    6.39
   3  -1 -12    0.56    6.28
  -3   1 -12    9.51    7.77
   3  -1 -12    6.82    4.89
   3  -1 -12   -0.02    5.41
  -3  -1  12    6.91    4.50
  -3  -1  12    8.92    4.14
   3   1  12   -2.40    3.07
  -3  -1  12    4.67    5.47
  -4  -1 -12   12.05    5.75
  -4  -1 -12    3.12    5.70
   4  -1  12    5.61    3.95
   4   1 -12    6.64    6.34
   4   1 -12    8.57    6.79
  -4   1  12   10.96    4.77
  -4   1  12   -0.01    3.96
   4   1 -12    5.58    5.69
  -4  -1 -12    3.65    5.76
   4  -1  12    6.44    4.58
  -4   1  12    9.63    5.37
  -4   1 -12   -2.90    6.06
  -4  -1  12    9.34    3.97
  -4  -1  12   12.50    4.87
   4   1  12    6.95    3.92
   4  -1 -12    7.61    6.42
   4  -1 -12    1.76    4.75
  -4  -1  12   11.92    6.05
  -4  -1  12    3.90    4.74
  -4   1 -12    8.28    6.38
   4  -1 -12    2.23    4.68
   5   1 -12   47.73    9.99
  -5  -1 -12   44.88    9.18
  -5  -1 -12   21.09    8.01
  -5   1  12   42.92    7.78
   5  -1  12   37.37    7.21
  -5   1  12   35.42    6.29
   5  -1  12   40.08    6.26
  -5   1  12   38.37    6.44
  -5  -1  12   29.56    7.55
   5  -1 -12   44.32   10.63
  -5  -1  12   41.64    8.80
   5   1  12   53.79    6.45
  -5  -1  12   55.57    7.85
  -5   1 -12   56.63   11.52
   5  -1 -12   43.35    7.61
   5  -1 -12   29.86    8.07
  -5  -1  12   33.76    6.28
  -5   1 -12   56.82   10.27
  -6   1  12   48.49    7.73
  -6  -1 -12   37.97   10.36
  -6   1  12   43.55    9.01
  -6   1  12   54.33    7.95
  -6  -1 -12   57.37   10.51
   6   1 -12   50.66   10.46
  -6   1 -12   68.97   12.37
  -6   1 -12   31.16   10.09
  -6  -1  12   50.31    9.24
  -6  -1  12   54.01    8.68
  -6  -1  12   20.36    5.86
  -6  -1  12   50.57    7.65
   6  -1 -12   45.04    7.68
   6  -1 -12   73.34   12.07
  -7  -1 -12   80.26   13.90
  -7  -1 -12   93.72   13.30
  -7   1  12   86.80   11.90
  -7   1  12   87.21   10.45
  -7  -1  12   89.18   12.51
  -7   1 -12   86.31   15.14
  -7  -1  12   98.33   11.56
  -7  -1  12   94.35    9.61
  -7   1 -12   89.05   14.89
   7  -1 -12   82.34    9.77
  -8   1  12   -5.31    7.02
  -8   1  12   -8.43    6.39
  -8  -1 -12    9.67    8.93
  -8  -1 -12   18.07    9.88
  -8   1 -12  -11.50   10.69
  -8  -1  12   12.50    8.95
  -8  -1  12    0.91    8.34
  -8   1 -12   -4.13    9.85
  -9   1  12   -1.94    7.66
  -9  -1 -12    6.94   10.24
  -9  -1 -12    1.06   10.61
  -9   1 -12    5.70   11.82
  -9  -1  12    3.80    8.16
 -10  -1 -12    9.16   10.69
 -10   1  12    7.23    9.72
 -10  -1  12   -4.90    9.31
 -10   1 -12   -3.15   10.76
   0  -2 -12  887.83   33.93
   0  -2 -12  975.33   32.29
   0  -2  12  961.30   32.19
   0  -2 -12  959.11   30.20
   0  -2  12  958.22   28.77
   0   2 -12  925.12   33.14
   0  -2  12  970.77   29.99
   0  -2 -12  908.57   28.44
   0   2 -12  876.23   35.14
   0   2  12  977.35   28.71
   0   2 -12  936.39   31.98
  -1  -2 -12    8.00    5.20
  -1   2  12    8.84    4.49
   1   2 -12   23.44    7.63
  -1  -2 -12   14.68    7.04
  -1  -2 -12    0.79    4.44
   1  -2  12   14.85    5.14
   1   2 -12   21.28    8.34
  -1  -2 -12   15.99    5.31
   1  -2  12   17.03    6.19
   1   2 -12   11.55    5.12
  -1   2 -12   11.45    7.60
  -1  -2  12   16.76    6.35
  -1   2 -12    8.81    6.27
   1  -2 -12    5.44    4.85
  -1  -2  12   12.06    5.37
   1  -2 -12    5.52    4.90
  -1  -2  12    8.96    4.88
   1  -2 -12   14.14    7.29
   1  -2 -12    0.54    5.04
   1   2  12   16.43    4.82
  -2  -2 -12   66.06    9.40
   2  -2  12   74.80   10.15
   2   2 -12   49.80    8.33
  -2  -2 -12   78.18    8.97
  -2  -2 -12   72.44   10.75
   2   2 -12   53.27   10.87
   2   2 -12   58.74   10.67
  -2   2  12   67.31    7.46
  -2   2  12   66.26    6.27
   2  -2  12   61.99    7.79
   2   2 -12   67.21    6.90
  -2   2  12   82.72    9.00
  -2   2 -12   67.77   10.67
   2  -2 -12   61.73    8.00
   2  -2 -12   50.35    9.72
   2  -2 -12   56.66    8.08
   2   2  12   77.10    7.77
  -2  -2  12   66.85    7.85
  -2  -2  12   71.71    9.13
  -2  -2  12   76.52    9.90
   2  -2 -12   86.82   10.78
  -2   2 -12   50.38   10.98
  -3   2  12   21.27    5.40
  -3   2  12   21.33    5.80
  -3  -2 -12    9.54    5.75
   3   2 -12   30.09    8.86
  -3   2  12   14.67    4.26
   3   2 -12   12.72    7.00
   3  -2  12   14.75    4.62
   3  -2  12   24.94    6.59
  -3  -2 -12   22.43    7.45
  -3  -2 -12   22.17    6.30
  -3  -2  12   18.58    6.14
  -3  -2  12   25.75    5.35
  -3   2 -12   13.02    7.45
   3  -2 -12   12.21    5.27
  -3  -2  12    9.15    4.22
  -3   2 -12   13.91    6.69
   3  -2 -12   19.08    6.72
   3  -2 -12   19.86    7.80
  -3  -2  12   10.63    5.69
   3   2  12   24.64    5.39
   4  -2  12  720.96   23.62
  -4   2  12  728.99   22.48
   4  -2  12  728.28   26.75
  -4  -2 -12  717.56   30.61
  -4   2  12  685.38   25.39
   4   2 -12  663.95   29.31
  -4  -2 -12  712.40   28.89
  -4  -2 -12  693.68   26.61
  -4  -2  12  701.58   23.74
  -4   2 -12  663.85   28.77
   4   2  12  737.18   22.96
  -4   2 -12  748.42   32.43
   4  -2 -12  681.39   26.12
   4  -2 -12  747.14   25.71
  -4  -2  12  728.10   27.57
  -4  -2  12  731.39   27.79
  -4  -2  12  691.30   23.62
   4  -2 -12  696.56   31.53
  -5  -2 -12   43.57    9.29
   5  -2  12   50.26    6.76
  -5  -2 -12   50.76   10.24
   5  -2  12   48.72    8.48
  -5   2  12   49.00    7.12
  -5  -2 -12   59.88    9.57
  -5   2  12   47.98    8.62
   5   2 -12   50.65   10.85
   5  -2 -12   55.48    8.33
  -5  -2  12   39.85    8.70
  -5   2 -12   27.46    8.50
  -5   2 -12   28.58    9.60
  -5  -2  12   47.13    7.34
  -5  -2  12   40.35    8.66
  -5  -2  12   36.19    6.56
   5  -2 -12   42.56   10.58
   6  -2  12   84.30    8.50
   6   2 -12   76.57   13.16
  -6   2  12   86.03    9.38
  -6  -2 -12   94.85   14.03
  -6  -2 -12   96.49   12.13
  -6   2  12   84.23   11.40
  -6  -2 -12   72.12   11.53
  -6  -2  12   92.10   12.38
  -6   2 -12   70.47   13.55
   6  -2 -12   76.89   13.35
  -6  -2  12   92.41   11.40
  -6   2 -12   99.40   15.57
   6  -2 -12   69.30    9.62
  -6  -2  12   94.58   10.64
  -6  -2  12   78.05    8.90
  -7   2  12  115.80   12.05
  -7  -2 -12  138.42   16.34
  -7  -2 -12  122.74   14.57
  -7   2  12  113.96   13.33
  -7  -2 -12  147.20   17.37
   7  -2 -12  108.61   16.07
  -7   2 -12  151.68   19.16
   7  -2 -12  125.27   12.90
  -7   2 -12  147.62   19.13
  -7  -2  12  124.35   11.95
  -7  -2  12  149.10   16.00
  -7  -2  12  134.88   13.76
  -8  -2 -12   -1.62    7.21
  -8   2  12    1.76    7.17
  -8  -2 -12    8.19    7.83
  -8   2  12    4.77    7.48
  -8  -2 -12   11.36    8.43
  -8  -2  12   -0.33    8.74
  -8   2 -12   10.79   11.35
  -8   2 -12   16.28   11.31
   8  -2 -12   16.80    8.11
   8  -2 -12    7.33    9.40
  -8  -2  12   12.31    8.94
  -9  -2 -12    8.03    9.24
  -9   2  12    8.66    9.55
  -9  -2  12   11.95    9.03
  -9   2 -12   15.31   14.08
 -10  -2 -12  608.56   33.78
 -10   2  12  521.40   26.78
 -10   2 -12  552.67   33.93
 -10  -2  12  462.42   26.27
   0   3 -12   -2.66    5.38
   0   3 -12   -0.61    6.42
   0  -3 -12    0.68    4.22
   0  -3  12    2.01    4.01
   0  -3 -12   -3.43    3.76
   0  -3  12   -1.53    4.24
   0  -3 -12    4.36    5.54
   0  -3 -12    5.46    4.53
  -1  -3 -12    0.43    4.17
   1   3 -12    2.69    5.67
  -1  -3 -12   -5.48    5.42
  -1  -3 -12   -1.22    4.49
   1  -3  12    4.87    5.32
   1   3 -12   -8.45    5.77
  -1  -3 -12    3.84    4.58
   1  -3  12    5.09    3.96
  -1  -3  12    8.17    6.22
  -1  -3  12    1.60    4.98
   1  -3 -12    3.53    6.28
   1  -3 -12    3.03    4.85
  -1   3 -12    4.28    7.22
  -1  -3  12    7.27    5.09
  -1   3 -12    4.53    6.32
   1  -3 -12   -2.14    4.14
   1  -3 -12   -3.79    4.57
  -2  -3 -12   28.24    6.47
   2  -3  12   30.27    7.48
   2  -3  12   19.76    5.42
  -2  -3 -12   26.03    6.17
   2   3 -12   21.51    8.11
  -2  -3 -12   22.66    7.95
   2   3 -12   29.94    8.07
  -2  -3 -12   26.57    6.90
  -2   3 -12   23.82    7.75
   2  -3 -12   27.51    6.93
  -2  -3  12   29.64    7.60
   2  -3 -12   27.00    8.85
   2  -3 -12   26.02    5.96
  -2   3 -12   23.99    8.58
  -2  -3  12   28.11    7.07
  -2  -3  12   32.04    6.32
  -3   3  12    0.73    3.88
   3   3 -12   -4.42    6.37
  -3   3  12    0.61    2.82
   3  -3  12   -2.82    3.95
  -3  -3 -12   -3.96    3.65
   3  -3  12    1.90    5.39
  -3  -3 -12   -5.47    5.06
   3   3 -12   14.34    8.48
  -3  -3  12   -4.12    3.97
  -3  -3  12    1.44    4.91
   3  -3 -12   -0.62    4.29
  -3  -3  12    0.39    4.71
   3  -3 -12   -4.08    6.29
   3  -3 -12   -3.09    4.31
  -3   3 -12    2.66    5.76
  -3   3 -12   -0.31    6.46
   4  -3  12   10.98    5.65
  -4   3  12    6.62    5.15
  -4  -3 -12    6.35    7.04
  -4   3  12    5.51    4.10
   4  -3  12    4.35    3.90
   4   3 -12    6.56    6.69
  -4   3 -12    2.39    6.26
  -4  -3  12    9.66    6.32
  -4   3 -12    9.08    7.96
  -4  -3  12    3.05    4.43
  -4  -3  12    1.69    4.94
   4  -3 -12   14.40    8.25
   4  -3 -12    9.28    5.49
  -4  -3  12   14.27    4.97
  -5  -3 -12   61.67   11.55
  -5   3  12   70.82    8.24
   5   3 -12   69.39   12.32
   5  -3  12   60.97    8.14
   5  -3  12   60.54    9.98
  -5   3  12   69.57   10.29
  -5  -3  12   95.58   12.78
   5  -3 -12   37.52    8.25
   5  -3 -12   77.45   13.98
  -5  -3  12   60.20    8.10
  -5  -3  12   63.74   10.40
  -5   3 -12   53.97   11.49
  -5  -3  12   95.27   11.04
  -5   3 -12   37.81   10.87
   6   3 -12   22.41   11.15
  -6   3  12   15.27    7.40
  -6  -3 -12   13.95    8.68
  -6   3  12   18.29    6.34
   6  -3  12   16.11    5.54
   6  -3  12    9.86    6.41
  -6   3 -12   27.13   10.52
  -6  -3  12    6.03    6.54
  -6  -3  12   13.84    5.28
   6  -3 -12   21.83   10.17
   6  -3 -12    9.11    7.80
  -6  -3  12   17.88    6.82
  -6  -3  12    8.94    7.27
  -6   3 -12   23.17   11.28
  -7   3  12   70.86   12.20
  -7   3  12   85.65   11.68
  -7  -3 -12   79.44   13.45
  -7  -3  12   86.49   12.11
  -7   3 -12   88.67   16.45
   7  -3 -12   93.70   13.01
  -7  -3  12   59.74   12.29
  -7   3 -12   76.23   15.17
   7  -3 -12   86.27   15.25
  -8   3  12  -13.32    7.57
  -8  -3 -12    0.41    8.80
  -8   3  12   12.50    9.09
   8  -3 -12   -1.58    8.44
  -8   3 -12   -0.22   12.55
  -8  -3  12  -10.79    8.57
  -8   3 -12   -8.71   17.59
   8  -3 -12    4.69   10.26
  -9   3  12   -4.67    8.86
   9  -3 -12   -8.12    8.50
  -9   3 -12   -0.74   13.48
  -9  -3  12   -6.29    8.40
 -10   3  12    7.03   10.19
 -10  -3  12   17.25   10.90
 -10   3 -12  -14.61   11.20
   0  -4  12  313.24   15.68
   0   4 -12  282.49   18.94
   0  -4 -12  282.27   20.37
   0  -4 -12  314.26   16.22
   0  -4  12  302.86   18.34
   0   4 -12  348.68   21.87
  -1  -4 -12    6.71    4.76
   1   4 -12    2.87    6.02
   1   4 -12    6.49    6.95
   1  -4  12    7.33    5.93
  -1  -4 -12   10.65    6.73
   1  -4  12   11.09    5.26
  -1  -4  12    5.61    4.72
  -1   4 -12    8.91    6.95
   1  -4 -12   13.63    7.39
  -1   4 -12   23.70    8.51
   1  -4 -12    3.31    4.57
  -1  -4  12    5.28    5.71
   2  -4  12 1242.95   37.11
  -2  -4 -12 1293.68   44.85
   2   4 -12 1279.13   41.93
  -2  -4 -12 1273.90   37.28
   2   4 -12 1257.35   44.03
   2  -4  12 1245.31   41.35
   2  -4 -12 1243.55   37.97
  -2  -4  12 1282.04   41.97
  -2   4 -12 1275.75   42.05
   2  -4 -12 1265.97   45.61
  -2   4 -12 1263.35   45.04
  -2  -4  12 1264.23   37.32
  -2  -4  12 1243.01   41.34
  -3  -4 -12   48.44    8.09
   3  -4  12   51.84    7.93
   3   4 -12   53.10   10.66
   3  -4  12   54.36    9.50
  -3  -4 -12   54.20   10.82
   3   4 -12   24.75    9.77
   3  -4 -12   48.56    8.56
  -3  -4  12   35.81    6.93
  -3   4 -12   57.89   11.21
  -3   4 -12   38.84   10.72
  -3  -4  12   50.46    9.76
   3  -4 -12   41.99   10.52
  -3  -4  12   46.88   10.03
  -4  -4 -12    8.58    7.43
   4  -4  12    6.83    5.56
  -4  -4 -12   -0.76    5.87
  -4   4  12   10.05    6.50
   4  -4  12    2.62    6.41
   4   4 -12   -1.37    7.41
   4  -4 -12    5.17    7.53
  -4  -4  12   10.61    6.60
  -4  -4  12   -2.49    4.44
  -4  -4  12    6.86    6.59
  -4   4 -12   -3.24    8.31
  -4   4 -12   12.96    9.34
   4  -4 -12    9.46    7.96
   5   4 -12   -1.09    7.49
   5  -4  12    7.91    6.32
  -5   4  12    7.54    5.92
  -5  -4 -12    3.33    7.22
  -5   4  12    5.41    4.77
  -5  -4 -12    5.55    6.44
   5  -4  12    7.65    5.42
  -5   4 -12    5.38    7.43
  -5  -4  12    1.34    7.94
   5  -4 -12    1.70    8.34
  -5  -4  12   -4.59    5.03
  -5  -4  12    0.54    7.17
   5  -4 -12    7.29    8.72
  -5   4 -12    0.76    9.18
  -5  -4  12   14.39    5.23
  -6  -4 -12  119.49   12.65
  -6   4  12  101.14   12.96
   6   4 -12  128.03   17.09
   6  -4  12  130.19   14.18
  -6   4  12  111.74   11.21
  -6  -4 -12  105.41   15.72
   6  -4  12  112.38   11.42
   6  -4 -12  124.18   15.28
  -6  -4  12  119.39   15.33
  -6  -4  12   99.18   10.58
  -6   4 -12  164.70   19.74
   6  -4 -12  160.97   20.32
  -6  -4  12  114.70   13.18
  -6   4 -12  102.23   16.33
  -6  -4  12  131.67   14.33
  -7   4  12    0.23    7.22
  -7   4  12    4.14    7.88
  -7  -4 -12    4.06    7.58
  -7  -4 -12    3.57    7.56
  -7  -4  12   14.11   10.47
   7  -4 -12   -1.57   10.75
  -7   4 -12    1.51   11.01
   7  -4 -12   -3.79    9.30
  -7   4 -12    0.28   10.31
  -7  -4  12    1.00    9.22
  -8   4  12  146.21   14.58
  -8  -4 -12  159.87   23.31
  -8   4 -12  137.83   20.13
  -8  -4  12  141.21   16.33
   8  -4 -12  168.07   17.93
  -9   4  12   63.49   12.57
   9  -4 -12   81.30   14.83
  -9  -4  12   83.34   14.07
  -9   4 -12   70.18   17.62
   0   5 -12   -1.45    5.97
   0  -5  12    1.76    5.65
   0  -5 -12   -3.63    5.75
   0  -5  12   -1.44    6.52
   0  -5 -12    2.27    6.63
   0   5 -12   -0.40    5.97
  -1  -5 -12   22.70    7.32
   1  -5  12   29.79    8.44
   1   5 -12   36.20   10.49
  -1  -5 -12   31.64    9.74
   1   5 -12   33.65    9.53
   1  -5  12   25.11    8.57
   1  -5 -12   23.38    9.45
  -1   5 -12    9.71    7.73
  -1   5 -12   20.18    8.30
   1  -5 -12   10.62    8.11
  -1  -5  12   25.83    8.22
  -1  -5  12   15.22    7.18
  -2  -5 -12    0.34    5.75
  -2  -5 -12    1.59    6.69
   2   5 -12   15.18    7.51
   2  -5  12    4.30    7.54
   2  -5  12    2.08    6.67
   2   5 -12    9.32    7.67
   2  -5 -12    6.74    7.81
  -2  -5  12   14.27    6.90
  -2   5 -12    7.68    7.95
  -2  -5  12   -0.59    6.25
  -2   5 -12    7.61    7.59
  -2  -5  12   -1.52    5.81
   2  -5 -12   -2.07    6.41
   3   5 -12   10.68    8.00
   3  -5  12   10.89    8.11
  -3  -5 -12   10.00    6.74
   3  -5  12    4.97    7.50
  -3  -5 -12    9.19    8.33
   3   5 -12    4.99    7.33
   3  -5 -12    7.42    9.75
  -3  -5  12    4.83    6.62
  -3  -5  12   13.68    6.70
  -3   5 -12   14.66    9.82
   3  -5 -12   -7.16    8.04
  -3  -5  12   11.05    7.02
  -3   5 -12   16.34    9.21
   4   5 -12  -10.95    7.57
   4  -5  12    2.57    7.49
  -4  -5 -12    8.90    8.10
   4  -5  12    3.27    6.67
  -4  -5 -12    3.60    6.82
  -4  -5  12    3.13    8.76
   4  -5 -12    0.63    8.21
  -4  -5  12    2.25    7.04
  -4   5 -12   -3.13    8.20
  -4  -5  12   -9.40    5.51
  -4   5 -12    0.03    7.35
   4  -5 -12    7.98    8.16
  -5  -5 -12    7.99    8.77
   5  -5  12   11.90    7.86
   5   5 -12   34.56   11.59
  -5  -5 -12   10.49    7.62
   5  -5  12   16.09    7.70
  -5   5 -12   25.70   12.45
   5  -5 -12   10.88   10.07
  -5   5 -12   12.63   10.36
  -5  -5  12   17.57    8.03
  -5  -5  12   18.77    7.63
   5  -5 -12   16.41   11.77
  -5  -5  12   -7.91    7.34
   6  -5  12   65.81   12.08
  -6  -5 -12   65.02   10.66
  -6   5  12   52.02   10.15
   6  -5  12   53.78   10.38
  -6  -5 -12   66.04   12.86
  -6  -5  12   60.93   12.48
   6  -5 -12   53.87   12.98
  -6   5 -12   66.63   15.92
  -6   5 -12   74.53   16.13
  -6  -5  12   75.94   10.07
  -7   5  12   58.55   14.40
  -7  -5 -12   67.16   11.03
  -7   5  12   62.83   11.34
   7  -5 -12   72.03   14.20
  -7  -5  12   52.42   11.83
  -7   5 -12   88.79   17.97
  -8   5  12    1.65    8.05
   8  -5 -12   -6.29   10.34
  -8  -5  12    4.63   10.75
  -8   5 -12    0.48   12.86
   0  -6 -12  567.42   24.98
   0  -6  12  564.49   25.28
   0  -6  12  541.99   28.24
   0  -6 -12  547.08   30.96
   0   6 -12  515.85   25.49
   0   6 -12  560.90   27.70
   1  -6  12   -9.32    6.90
   1   6 -12    8.49    6.85
   1  -6  12   18.03    8.52
   1   6 -12   22.64    9.06
  -1  -6 -12   17.45    9.67
  -1  -6 -12   18.04    8.43
  -1   6 -12   18.99    8.95
   1  -6 -12   20.80   10.06
   1  -6 -12   -2.56    7.08
  -1  -6  12    8.80    8.49
  -1   6 -12   13.65    9.40
  -1  -6  12    2.99    8.47
   2  -6  12   15.95    8.82
   2  -6  12   17.40    9.22
  -2  -6 -12   18.15    8.77
  -2  -6 -12   22.37   10.76
   2   6 -12   12.64    9.14
   2  -6 -12   20.49   10.27
  -2  -6  12   29.14   10.66
  -2   6 -12   24.96   10.03
   2  -6 -12   27.26    9.03
  -2  -6  12    1.40    8.27
  -2   6 -12   17.31    8.95
   3  -6  12    9.97    8.27
   3   6 -12   12.56    9.40
  -3  -6 -12   -2.72    6.33
   3  -6  12    2.93    8.11
  -3  -6 -12    2.44    8.70
  -3   6 -12    9.10    7.80
  -3  -6  12  -13.49    7.37
  -3   6 -12   11.82   10.04
  -3  -6  12   15.72    8.23
   3  -6 -12   -0.47    9.00
  -3  -6  12    0.25    8.13
   3  -6 -12   15.41    8.67
   4   6 -12  456.22   24.62
  -4  -6 -12  421.90   21.42
  -4  -6 -12  425.16   27.32
   4  -6  12  421.06   22.44
   4  -6  12  415.60   25.28
  -4  -6  12  436.05   22.12
  -4   6 -12  491.10   28.54
   4  -6 -12  436.59   24.47
  -4   6 -12  423.42   26.39
  -4  -6  12  456.47   26.19
  -5  -6 -12   12.97    7.55
   5  -6  12   11.86    9.14
  -5   6 -12    5.05    9.60
  -5  -6  12    9.83    7.94
  -5   6 -12   11.47   11.16
  -5  -6  12    9.14    8.95
   5  -6 -12   20.77   10.14
   6  -6  12   66.23   11.70
  -6  -6  12   60.09   12.64
   6  -6 -12   58.77   12.60
  -6   6 -12   45.42   14.22
  -7   6 -12   54.55   15.55
   7  -6 -12   37.36   12.69
  -7  -6  12   49.50   12.44
   0  -7  12   -0.37    7.54
   0  -7 -12    8.65    8.75
   1  -7  12    0.21    8.25
  -1  -7 -12   -3.73    6.97
   1  -7 -12   -6.73    8.02
  -1  -7  12    4.38    8.43
   2  -7  12   12.20   10.08
  -2  -7 -12   13.57    9.00
  -2  -7  12   26.23    9.97
   2  -7 -12   27.30    9.82
   3  -7  12  -13.85    8.67
  -3  -7 -12   -9.65    6.81
  -3  -7  12    1.89    8.30
   3  -7 -12   -6.27    8.47
   4  -7  12    7.73    9.74
   4  -7 -12   15.70   10.48
  -4  -7  12   18.92    8.99
   5  -7  12   27.97   10.85
   5  -7 -12   39.47   12.45
  -5  -7  12   49.57   10.46
   0  -8 -12  181.80   17.79
   0  -8  12  138.83   16.93
   1  -8  12   -3.21    9.33
  -1  -8 -12   32.86    9.61
  -1  -8  12    1.43    9.54
   1  -8 -12    5.77    8.65
   0   0 -13    8.09    5.91
   0   0  13    2.74    4.93
   0   0 -13    1.90    5.72
   0   0 -13    4.75    4.34
   0   0  13    1.61    3.66
   0   0 -13    5.63    5.26
  -1   0  13  124.04    7.61
   1   0  13  131.62    9.85
   1   0 -13  103.51   11.90
   1   0 -13  132.15   14.49
  -1   0  13   93.99   11.12
  -1   0  13  121.32    9.20
  -1   0 -13  150.19   14.85
   1   0 -13  100.89   12.43
   1   0 -13  133.35    9.59
   1   0  13  128.74   12.60
  -1   0 -13  117.09   12.79
  -1   0 -13  137.71   15.02
  -1   0  13  114.78    9.94
   2   0 -13   42.08    6.98
  -2   0 -13   52.57    9.37
  -2   0 -13   34.69    9.44
  -2   0 -13   31.22    8.35
   2   0 -13   33.00    8.03
   2   0 -13   23.92    8.72
   2   0  13   27.17    7.29
  -2   0  13   27.54    6.15
  -2   0  13   31.88    5.37
  -2   0  13   38.17    6.81
  -2   0  13   37.94    7.71
   2   0  13   31.21    6.13
   2   0 -13   42.61    9.59
  -3   0 -13    5.28    6.27
   3   0 -13    3.05    6.42
   3   0  13   -0.16    3.35
   3   0  13    2.14    4.32
   3   0 -13   10.43    6.61
  -3   0 -13    1.23    5.97
  -3   0  13    1.46    4.46
  -3   0 -13   -0.38    5.27
  -3   0  13    9.54    4.23
  -3   0  13    6.18    4.58
   3   0 -13    6.57    7.44
   3   0 -13   -1.37    3.98
  -3   0  13   14.28    5.70
   4   0 -13  231.62   16.90
   4   0 -13  176.72   17.10
  -4   0  13  196.58   11.47
   4   0  13  221.60   11.79
  -4   0 -13  203.21   15.80
   4   0 -13  206.39   12.59
  -4   0 -13  181.32   18.63
  -4   0  13  219.20   14.45
  -4   0  13  168.24   15.15
  -4   0  13  190.03   12.07
   4   0  13  230.15   14.46
   5   0  13  556.53   19.79
   5   0 -13  554.03   21.06
   5   0 -13  537.27   25.78
  -5   0  13  555.97   21.38
  -5   0  13  557.33   24.31
   5   0  13  528.81   22.27
  -5   0 -13  507.41   27.25
  -5   0  13  588.06   21.44
   5   0 -13  600.89   30.45
  -5   0 -13  573.21   26.52
  -6   0 -13  670.89   31.06
  -6   0  13  688.79   25.26
  -6   0  13  660.22   24.06
  -6   0 -13  677.82   32.61
  -6   0  13  685.06   28.48
  -7   0  13   13.59    8.08
  -7   0 -13    1.94    9.24
  -7   0 -13   11.72   10.53
  -7   0  13   13.04    8.12
  -7   0  13   14.60    5.75
  -8   0  13  178.54   15.78
  -8   0  13  167.24   17.69
  -8   0 -13  182.88   20.36
  -8   0 -13  173.62   21.23
  -9   0  13  365.18   22.18
  -9   0 -13  332.19   26.30
 -10   0 -13   13.19   12.14
 -10   0  13    1.35    8.81
   0  -1 -13   16.31    5.56
   0   1 -13   12.65    6.87
   0   1 -13    0.26    6.11
   0  -1  13    8.21    3.32
   0  -1 -13   15.61    6.99
   0  -1  13   12.38    4.52
   0  -1 -13    8.60    6.07
   0   1  13    7.04    4.40
   0  -1  13   10.29    4.70
   0  -1 -13   10.41    6.15
   0  -1  13   13.79    5.96
   0   1 -13    3.61    5.41
  -1  -1 -13   20.21    7.07
   1   1 -13   17.63    6.55
   1   1 -13   24.56    9.02
   1  -1  13    4.54    5.29
  -1  -1 -13   16.51    7.29
  -1  -1 -13   18.78    6.70
   1  -1  13   15.58    5.39
   1   1 -13    6.70    6.84
  -1   1  13    5.42    4.25
   1   1 -13    8.87    4.29
  -1   1 -13    1.47    6.33
   1  -1 -13   20.54    6.51
  -1  -1  13   20.26    5.41
   1  -1 -13   17.99    5.27
   1   1  13   16.17    4.83
  -1  -1  13   15.50    4.89
   1  -1 -13   13.00    6.36
   1   1  13   19.71    6.15
  -1  -1  13   18.67    4.40
  -1  -1  13    8.99    5.60
  -1   1 -13    9.64    7.41
   1  -1 -13    9.44    6.85
  -1   1 -13   13.72    6.72
   2   1 -13   -4.27    3.60
  -2   1  13   -4.48    2.97
   2   1 -13    5.88    6.77
  -2  -1 -13    8.47    6.31
   2   1 -13  -14.39    5.78
   2  -1  13    2.93    3.62
  -2  -1 -13   -3.46    4.50
   2   1 -13   -2.65    5.05
   2  -1  13   16.30    5.75
  -2   1  13   -1.49    3.71
  -2   1  13   -1.34    2.84
  -2  -1 -13    4.09    6.28
  -2  -1  13   -3.84    3.86
  -2  -1  13    3.04    3.52
   2  -1 -13   -5.11    4.82
   2   1  13   -2.14    3.85
   2  -1 -13   -4.67    3.55
  -2  -1  13   -0.87    4.08
   2  -1 -13   -0.88    5.83
  -2  -1  13   -2.73    4.99
  -2   1 -13    4.04    6.44
   2  -1 -13   -2.78    5.72
  -2   1 -13   -0.23    5.29
   3  -1  13    8.79    5.32
   3   1 -13   10.69    4.55
   3  -1  13    6.26    4.02
  -3  -1 -13    8.10    6.33
  -3   1  13    7.19    3.87
   3   1 -13    1.23    5.12
   3   1 -13    3.66    5.63
  -3  -1 -13    1.12    5.52
  -3   1  13   13.27    5.40
  -3   1  13    0.64    3.74
   3   1 -13    7.57    6.90
  -3  -1 -13    1.06    6.39
  -3   1 -13   14.65    7.09
   3   1  13    5.92    4.28
   3  -1 -13    7.89    5.70
  -3  -1  13    0.06    5.34
  -3   1 -13   12.47    7.69
   3  -1 -13   11.03    4.95
   3  -1 -13    5.42    6.29
  -3  -1  13   -1.84    3.92
  -3  -1  13    8.12    5.42
  -3  -1  13    4.60    4.37
  -4  -1 -13   75.18   10.96
  -4  -1 -13   39.21    9.73
   4   1 -13   46.39   10.80
  -4   1  13   54.64    9.02
   4  -1  13   65.71    9.65
  -4   1  13   74.01    8.61
   4  -1  13   79.13    8.54
  -4   1  13   63.81    7.56
  -4  -1 -13   60.55   10.71
   4  -1 -13   93.23   12.36
  -4   1 -13   75.61   12.82
  -4   1 -13   63.42   11.03
  -4  -1  13   68.72   10.17
   4  -1 -13   68.59    9.10
   4  -1 -13   70.58   12.32
  -4  -1  13   66.61    8.11
   4   1  13   57.83    7.37
  -4  -1  13   67.71   10.19
  -4  -1  13   56.37    7.84
  -5   1  13    1.16    4.33
   5  -1  13    3.98    4.12
  -5  -1 -13    3.48    6.36
  -5  -1 -13    3.58    6.94
   5  -1  13    2.14    5.21
  -5   1  13   -1.51    3.58
  -5  -1 -13    1.62    5.76
  -5   1  13    5.37    5.73
   5   1 -13   -1.57    6.37
   5  -1 -13   -1.62    7.24
  -5  -1  13    5.68    5.89
   5  -1 -13   -4.97    4.49
  -5   1 -13   -8.57    5.91
  -5   1 -13    6.31    7.05
   5   1  13    2.94    3.89
   5  -1 -13   -0.13    5.91
  -5  -1  13   -4.56    4.32
  -5  -1  13   -4.81    3.97
  -5  -1  13   -0.20    3.96
   6   1 -13   10.54    9.18
  -6   1  13    1.45    4.35
  -6  -1 -13   -5.87    7.25
  -6   1  13    2.25    5.24
  -6  -1 -13   -3.47    5.71
  -6   1  13    3.46    6.25
  -6  -1  13   -1.68    6.26
   6  -1 -13   -7.14    4.51
  -6   1 -13   -3.44    8.55
  -6  -1  13    0.59    6.54
  -6  -1  13    6.31    5.96
  -6   1 -13   -1.20    7.23
  -6  -1  13   -2.06    4.17
   6  -1 -13   14.02    8.41
  -7   1  13    3.07    6.48
  -7  -1 -13    7.35    7.77
  -7   1  13    4.51    6.77
  -7  -1 -13    4.17    7.91
  -7   1 -13   -4.66   11.42
  -7  -1  13    6.42    5.08
  -7  -1  13    7.16    7.93
  -7  -1  13   -2.76    6.83
  -7   1 -13    7.42   10.25
  -8   1  13   35.80   10.26
  -8  -1 -13   30.48   12.67
  -8  -1 -13   48.22   13.09
  -8   1  13   49.62   11.95
  -8  -1  13   44.00   10.29
  -8   1 -13   50.93   15.04
  -8  -1  13   51.10   11.87
  -8   1 -13   32.90   12.66
  -9   1  13    5.66    9.11
  -9  -1 -13   10.72   11.10
  -9   1 -13   13.74   11.64
  -9  -1  13    1.70    9.49
 -10   1  13   13.03   11.02
 -10  -1 -13   49.81   15.11
 -10  -1  13   26.77   11.56
 -10   1 -13   47.00   15.38
   0  -2 -13    4.96    4.67
   0  -2  13   -1.23    4.07
   0  -2 -13    2.00    5.48
   0   2 -13   -1.02    5.67
   0  -2 -13    2.74    4.96
   0  -2 -13   -1.66    5.20
   0  -2  13    4.10    5.92
   0   2 -13    2.60    6.36
   0  -2  13    1.90    4.63
   0   2 -13    9.84    5.81
   0   2  13    1.69    3.95
   1  -2  13  171.38   15.02
   1   2 -13  184.47   17.37
   1  -2  13  164.04   11.35
  -1   2  13  168.56   11.23
   1   2 -13  175.07   18.69
  -1  -2 -13  149.97   15.48
  -1  -2 -13  168.35   12.80
   1   2 -13  166.52   14.70
   1  -2  13  161.86   11.45
  -1  -2 -13  136.10   13.80
  -1  -2  13  174.95   14.02
  -1  -2  13  152.45   14.44
  -1  -2  13  167.20   11.53
   1  -2 -13  178.20   17.01
   1  -2 -13  185.60   12.96
  -1   2 -13  118.39   15.26
  -1   2 -13  145.49   14.61
   1  -2 -13  169.03   15.16
  -1   2 -13  154.40   14.89
   1  -2 -13  164.74   11.44
   1   2  13  164.05   10.80
  -2  -2 -13  196.76   16.81
   2  -2  13  217.32   14.91
   2   2 -13  264.60   13.75
  -2  -2 -13  218.21   13.46
   2  -2  13  237.47   13.06
  -2   2  13  208.19   12.72
  -2  -2 -13  241.23   18.01
   2   2 -13  229.40   17.91
  -2  -2 -13  236.42   14.76
   2   2 -13  291.97   19.94
  -2  -2  13  247.05   13.41
   2   2  13  254.68   12.95
  -2   2 -13  283.77   19.80
   2  -2 -13  199.69   18.88
   2  -2 -13  267.79   14.59
  -2  -2  13  242.57   15.79
  -2   2 -13  254.26   17.23
   2  -2 -13  228.60   16.30
  -2  -2  13  256.14   12.88
  -2  -2  13  260.68   15.54
   2  -2 -13  254.91   15.19
  -3  -2 -13  693.07   30.41
  -3  -2 -13  716.12   28.91
   3   2 -13  705.91   29.96
  -3  -2 -13  740.05   27.23
  -3   2  13  715.84   24.92
   3  -2  13  735.69   24.70
  -3   2  13  689.47   25.29
  -3   2  13  709.43   21.86
   3  -2  13  698.61   27.74
   3   2 -13  710.21   32.19
  -3  -2  13  728.64   24.81
  -3  -2  13  741.05   24.41
  -3   2 -13  700.01   30.17
  -3  -2  13  750.82   28.58
   3  -2 -13  747.59   32.45
   3  -2 -13  723.57   25.80
  -3  -2  13  704.02   27.44
   3   2  13  708.49   23.77
   3  -2 -13  751.84   27.48
  -3   2 -13  760.29   33.22
  -4   2  13  107.13   11.69
  -4  -2 -13  133.27   14.26
   4   2 -13   89.63   13.48
   4  -2  13  106.93    9.97
  -4  -2 -13  112.22   12.49
  -4   2  13  102.11    9.24
   4  -2  13  114.90   12.51
  -4  -2 -13  122.91   15.56
  -4   2 -13   99.98   15.76
  -4   2 -13  123.70   15.27
   4  -2 -13   98.49   14.44
   4  -2 -13  114.00   11.10
  -4  -2  13  128.87   11.04
   4  -2 -13  121.00   12.53
   4   2  13  100.87    9.16
  -4  -2  13  116.37   10.76
  -4  -2  13   89.75   11.28
  -4  -2  13  128.21   13.66
  -5  -2 -13    8.62    7.61
  -5  -2 -13   -4.91    5.78
  -5   2  13   -0.01    5.16
  -5  -2 -13    6.16    6.96
   5  -2  13    2.72    5.62
   5  -2  13    3.59    4.28
   5   2 -13   -2.31    9.42
  -5   2  13    5.47    4.58
  -5  -2  13   -0.22    6.07
  -5   2 -13   12.54    8.23
  -5  -2  13  -11.57    5.08
  -5  -2  13   13.94    4.38
   5  -2 -13   -0.54    7.17
  -5  -2  13   -4.93    4.77
   5  -2 -13    5.39    5.24
  -5   2 -13   -7.50    7.10
  -6   2  13  114.97   11.18
   6   2 -13   99.76   16.46
  -6  -2 -13  109.72   15.57
  -6  -2 -13  100.61   13.93
  -6  -2 -13  126.67   14.12
  -6   2  13  111.35   13.28
  -6  -2  13  122.79   13.39
  -6   2 -13  119.39   17.01
  -6   2 -13   85.98   15.33
   6  -2 -13  121.83   17.12
  -6  -2  13  102.58   12.64
   6  -2 -13  127.19   12.84
  -6  -2  13  112.75   14.34
  -6  -2  13  177.98   11.37
  -7  -2 -13  427.17   24.98
  -7  -2 -13  476.45   28.05
  -7   2  13  433.47   23.65
  -7   2  13  446.38   21.29
  -7  -2 -13  424.13   23.43
  -7  -2  13  489.52   19.54
   7  -2 -13  449.02   22.26
  -7   2 -13  432.80   27.79
  -7   2 -13  384.69   27.72
   7  -2 -13  402.56   27.18
  -7  -2  13  398.81   24.72
  -7  -2  13  438.34   22.75
  -8  -2 -13   82.08   15.75
  -8  -2 -13   87.51   14.16
  -8   2  13   82.12   13.98
  -8   2  13   51.79   10.97
   8  -2 -13   79.60   12.30
  -8  -2  13   62.74   12.06
  -8   2 -13   65.23   16.42
  -9   2  13    5.32    8.38
  -9  -2 -13    6.20    9.46
  -9  -2  13    6.04    9.95
  -9   2 -13    3.43   12.97
 -10   2  13  125.49   15.28
 -10  -2  13  177.39   18.46
 -10   2 -13  154.62   21.76
   0  -3 -13   -6.05    3.74
   0  -3 -13   -0.27    4.73
   0  -3 -13    6.51    6.96
   0   3 -13    3.43    7.55
   0  -3 -13   -6.50    4.70
   0  -3  13   -2.99    3.86
   0  -3  13   -1.65    3.95
   0   3 -13    5.63    7.43
   0  -3  13   -0.77    4.92
   0   3 -13    2.73    5.05
   1   3 -13   -9.37    6.06
   1  -3  13    8.04    5.77
  -1  -3 -13   14.78    5.85
  -1  -3 -13    0.93    4.89
   1   3 -13    0.86    7.88
   1  -3  13    5.81    4.68
  -1  -3 -13    9.40    6.95
  -1  -3  13    1.11    5.20
  -1  -3  13   15.09    5.32
   1  -3 -13   -0.38    6.90
  -1   3 -13    9.81    6.62
   1  -3 -13    2.87    5.42
  -1  -3  13    7.14    5.63
   1  -3 -13   -1.03    4.43
  -1   3 -13   11.40    7.42
   1  -3 -13    8.01    5.43
  -2  -3 -13   -0.40    4.50
  -2  -3 -13   -7.08    4.80
   2   3 -13    1.82    7.23
   2  -3  13   -1.00    4.58
   2  -3  13   -2.57    5.55
   2   3 -13   -1.26    6.19
  -2   3 -13    4.47    7.15
  -2  -3  13   10.47    6.22
  -2  -3  13    1.22    5.21
  -2  -3  13   -1.18    3.92
  -2   3 -13   -5.16    5.31
   2  -3 -13   -0.91    4.77
   2  -3 -13   -1.29    5.92
   2  -3 -13   12.17    5.35
   3   3 -13   24.64    9.38
  -3  -3 -13   10.99    5.89
   3  -3  13    6.80    5.33
   3   3 -13  -11.94    6.43
  -3  -3 -13   10.44    6.85
   3  -3  13   13.00    6.67
   3  -3 -13   19.73    8.26
  -3   3 -13    2.08    8.31
   3  -3 -13   19.86    6.31
  -3  -3  13   10.49    6.24
   3  -3 -13   13.66    5.57
  -3  -3  13   13.58    7.52
  -3  -3  13    3.86    4.37
  -3   3 -13   21.20    8.99
   4   3 -13   82.82   13.56
   4  -3  13   72.07    8.84
  -4   3  13   86.43    8.65
  -4  -3 -13   85.64   10.66
   4  -3  13   72.01   11.05
  -4  -3 -13   75.73   12.47
  -4  -3  13   79.80   11.51
   4  -3 -13   92.41   11.52
  -4   3 -13   55.23   12.09
  -4  -3  13   94.04   12.72
  -4   3 -13   85.89   14.04
  -4  -3  13   69.32    9.87
  -4  -3  13   85.36    9.31
   4  -3 -13   88.00   14.73
  -5   3  13   12.26    6.82
  -5  -3 -13   -7.19    6.60
   5  -3  13   10.30    5.11
   5  -3  13    6.72    6.31
   5   3 -13   16.13   11.32
  -5   3  13   16.92    5.58
  -5   3 -13   24.77   10.05
   5  -3 -13   -2.16    7.23
  -5   3 -13    4.15    9.72
  -5  -3  13    1.69    6.64
  -5  -3  13   13.32    7.08
  -5  -3  13    4.98    5.35
  -5  -3  13    4.26    6.40
   5  -3 -13    1.69    8.07
  -6   3  13   10.31    6.56
   6   3 -13   12.37   11.98
  -6   3  13  -10.38    5.57
  -6  -3 -13    2.26    7.69
   6  -3  13    1.17    5.59
   6  -3 -13   11.81    9.63
  -6   3 -13   -2.66    8.85
  -6  -3  13   -3.49    7.16
   6  -3 -13   -0.97    8.16
  -6   3 -13    8.59   10.60
  -6  -3  13   -7.80    4.23
  -6  -3  13   -6.79    4.15
  -6  -3  13    5.14    8.35
  -7   3  13   11.41    8.08
  -7   3  13   19.72    9.10
  -7  -3 -13   20.98   10.70
   7  -3 -13   17.49   11.27
  -7  -3  13   14.37   10.46
  -7   3 -13   27.70   13.05
  -7  -3  13   21.26   10.16
  -7   3 -13   11.60   11.67
   7  -3 -13   37.86   10.98
  -8   3  13   38.89    9.81
  -8  -3  13   52.22   11.72
   8  -3 -13   49.05   11.94
  -8   3 -13   37.25   15.33
   8  -3 -13   41.61   16.11
  -9   3  13   12.42    9.74
  -9   3 -13    1.54   14.07
   9  -3 -13   15.24   10.49
  -9  -3  13   19.99   11.10
   0  -4  13   -3.76    4.92
   0  -4  13    0.90    5.76
   0  -4 -13    3.18    6.11
   0   4 -13    1.93    7.01
   0  -4 -13    4.39    5.81
   0   4 -13   -4.08    6.77
   1   4 -13  132.27   16.39
   1   4 -13   94.01   13.90
   1  -4  13  127.56   14.62
  -1  -4 -13  133.14   16.28
   1  -4  13  143.32   13.10
  -1  -4 -13  147.42   13.25
  -1   4 -13  133.02   15.42
  -1   4 -13  142.05   16.95
  -1  -4  13  105.22   11.85
   1  -4 -13  106.45   11.99
  -1  -4  13  134.96   14.78
   1  -4 -13  149.60   16.98
  -1  -4  13  134.37   14.63
   2   4 -13   18.24    9.12
  -2  -4 -13   23.89    9.00
   2  -4  13   25.13    7.90
   2   4 -13   23.92    9.47
  -2  -4 -13   17.15    8.08
   2  -4  13   22.15    8.14
  -2  -4  13   31.49    8.80
  -2  -4  13   11.50    7.27
   2  -4 -13   15.44    8.66
   2  -4 -13   25.93    8.91
  -2   4 -13   15.77    8.41
  -2   4 -13   27.13    9.42
  -2  -4  13   17.12    7.29
  -3  -4 -13   10.94    7.17
   3   4 -13    3.54    8.97
   3  -4  13   -8.00    5.06
   3  -4  13    3.49    6.54
  -3  -4 -13    7.06    7.31
   3   4 -13    0.25    6.99
  -3  -4  13   -0.88    5.29
   3  -4 -13   11.70    8.77
  -3  -4  13    0.77    6.25
   3  -4 -13    2.89    8.06
  -3   4 -13   -1.52    6.79
  -3  -4  13    1.14    6.74
  -3   4 -13    6.21    9.62
   4   4 -13  152.95   18.43
  -4  -4 -13   91.93   11.54
  -4  -4 -13  118.97   16.18
   4  -4  13  130.93   12.45
   4  -4  13  126.37   14.33
   4  -4 -13  130.36   18.25
  -4  -4  13  126.14   12.92
  -4  -4  13  125.78   15.18
  -4  -4  13  151.80   15.64
  -4   4 -13  149.91   18.91
   4  -4 -13  126.00   14.35
  -4   4 -13  165.56   19.19
  -5  -4 -13  449.58   26.75
   5  -4  13  476.23   21.25
   5   4 -13  420.85   26.63
   5  -4  13  488.36   24.29
  -5  -4 -13  439.88   21.18
   5  -4 -13  437.54   24.00
   5  -4 -13  559.77   31.45
  -5  -4  13  452.66   25.34
  -5  -4  13  475.14   20.96
  -5  -4  13  390.44   22.94
  -5  -4  13  422.51   21.90
  -5   4 -13  536.48   31.54
  -5   4 -13  429.53   28.11
   6   4 -13  593.45   30.91
  -6  -4 -13  529.30   24.06
   6  -4  13  539.67   22.93
  -6  -4 -13  545.41   30.69
  -6   4  13  517.40   22.41
  -6  -4  13  569.03   27.59
  -6   4 -13  518.23   31.45
  -6  -4  13  547.54   25.32
   6  -4 -13  543.00   33.21
  -6  -4  13  475.30   27.45
  -6   4 -13  584.23   33.92
  -6  -4  13  526.22   22.21
   6  -4 -13  526.38   25.55
  -7   4  13    5.04    8.03
  -7   4  13   20.87    9.70
  -7  -4 -13   15.02    8.39
  -7   4 -13    1.95   13.32
   7  -4 -13    3.94    8.90
  -7  -4  13    4.26    8.96
  -8   4  13  144.37   15.14
  -8  -4 -13  174.21   16.65
   8  -4 -13  156.01   16.82
  -8   4 -13  167.79   22.75
  -8  -4  13  162.29   17.15
   0  -5  13   18.09    8.28
   0   5 -13   16.51    8.90
   0  -5 -13   19.05    8.40
   0  -5 -13   21.80    9.77
   0   5 -13    9.22    7.83
   0  -5  13   22.65    8.22
   1  -5  13   10.85    7.85
   1   5 -13   15.65   10.01
  -1  -5 -13   16.71    9.79
   1   5 -13   14.97    9.10
   1  -5  13   20.92    8.24
  -1  -5 -13   12.01    8.66
  -1  -5  13   13.97    8.00
  -1   5 -13   15.33    9.26
   1  -5 -13   16.45    8.69
  -1   5 -13   34.70   10.35
  -1  -5  13    7.91    7.60
   1  -5 -13    6.02    7.80
  -2  -5 -13   -5.33    6.71
   2  -5  13    0.09    7.37
  -2  -5 -13   -8.44    7.71
   2  -5  13    6.90    8.41
   2   5 -13    1.12    9.18
   2   5 -13    3.83    7.72
  -2  -5  13   -3.30    6.61
   2  -5 -13    2.64    8.15
  -2  -5  13    9.29    8.45
   2  -5 -13  -14.03    7.91
  -2   5 -13    0.86    8.43
  -2  -5  13    5.01    6.61
  -2   5 -13    1.53    6.63
  -3  -5 -13    0.37    7.25
   3   5 -13    8.64    8.96
   3  -5  13    1.60    8.13
   3   5 -13   -0.84    9.84
   3  -5  13    5.75    8.43
  -3  -5 -13   -2.50    8.25
  -3   5 -13    0.52   10.29
  -3  -5  13   -3.33    7.28
  -3  -5  13   -4.95    6.71
   3  -5 -13   -7.05    8.38
  -3  -5  13    3.46    7.78
   3  -5 -13   -0.03   10.58
  -3   5 -13    9.63    9.45
  -4  -5 -13   42.96   12.29
   4   5 -13   30.17   11.91
   4  -5  13   34.95   10.04
  -4  -5 -13   27.44    9.80
   4  -5  13   12.95    9.24
  -4   5 -13   26.09   12.84
   4  -5 -13   35.25   13.03
  -4  -5  13   14.40    9.24
   4  -5 -13   32.62   10.82
  -4  -5  13   48.68   11.13
  -4  -5  13   33.82    9.03
  -4   5 -13   46.39   13.75
  -5  -5 -13   -0.80    7.63
   5   5 -13    7.14   10.38
  -5  -5 -13    0.15    8.56
   5  -5  13    2.33    7.84
   5  -5  13   11.53    9.03
  -5   5 -13    6.44   11.56
   5  -5 -13    2.37    9.83
  -5  -5  13   15.02    9.78
  -5  -5  13   16.83    8.51
  -5  -5  13   -2.59    6.72
  -5   5 -13   -3.08   11.75
   6  -5  13    4.14    7.60
  -6  -5 -13   -4.67    7.18
  -6  -5  13   -5.74    4.93
  -6   5 -13   -4.96   12.09
  -6  -5  13   12.40   10.39
   6  -5 -13  -12.66    8.46
  -7  -5 -13   -2.37    7.47
  -7   5  13    2.32    8.20
  -7   5 -13  -10.54   12.42
  -7  -5  13   -1.99    9.49
   7  -5 -13    1.55    9.80
   0   6 -13    3.12    9.59
   0  -6 -13  -13.68    7.71
   0  -6  13   -2.40    8.01
   0  -6 -13  -10.86    8.88
   0   6 -13   -6.03    7.97
   0  -6  13  -12.65    7.04
   1   6 -13   35.19   11.32
  -1  -6 -13   47.93   11.15
   1  -6  13   36.81   11.57
  -1  -6 -13   61.03   14.54
   1   6 -13   41.46   12.13
   1  -6  13   49.48   11.49
  -1   6 -13   41.91   11.94
   1  -6 -13   49.98   11.77
   1  -6 -13   40.47   13.58
  -1  -6  13   57.94   11.13
  -1  -6  13   54.57   12.65
  -1   6 -13   33.79   11.51
  -2  -6 -13  137.34   19.35
   2  -6  13  127.04   15.53
  -2  -6 -13  163.68   16.03
   2   6 -13  129.40   16.39
   2  -6 -13  150.52   15.95
  -2  -6  13  158.57   27.91
  -2   6 -13  166.25   19.39
  -2   6 -13  131.13   17.14
  -2  -6  13  147.50   15.67
   3  -6  13  343.58   22.16
  -3  -6 -13  294.08   19.34
   3   6 -13  344.38   22.86
  -3  -6 -13  344.42   40.19
  -3   6 -13  380.60   25.74
  -3   6 -13  298.74   23.11
   3  -6 -13  270.18   20.81
  -3  -6  13  352.47   20.71
  -4  -6 -13   66.79   11.91
   4  -6  13   64.80   12.72
   4   6 -13   62.90   13.18
   4  -6 -13   63.23   13.08
  -4  -6  13   63.86   11.15
  -4   6 -13   78.76   14.94
   5  -6  13   11.77    9.68
  -5  -6 -13    5.18    7.77
  -5   6 -13    5.91   12.01
   5  -6 -13   -0.70    9.22
  -5  -6  13   -5.36    7.15
   6  -6  13   99.77   14.16
  -6   6 -13  103.58   17.72
  -6  -6  13   78.76   13.91
   6  -6 -13   71.02   14.30
   0  -7 -13    5.77    9.02
   0  -7  13    4.79    8.59
  -1  -7 -13   -2.83    7.14
   1  -7  13    1.37    9.83
   1  -7 -13    3.43    9.35
  -1  -7  13  -15.30    7.01
  -2  -7 -13  -23.09    6.77
   2  -7  13   -6.01    9.46
  -2  -7  13  -17.46    6.46
   2  -7 -13   -3.73    7.70
   3  -7  13   26.63   11.54
  -3  -7 -13    0.27    8.61
  -3  -7  13  -14.13    7.34
   3  -7 -13    6.73    9.22
  -4  -7 -13   36.53   10.23
   4  -7  13   56.55   13.08
  -4  -7  13   43.37   10.99
   4  -7 -13   80.75   15.30
   0   0  14  404.25   17.65
   0   0 -14  375.14   22.26
   0   0 -14  361.84   19.92
   0   0 -14  424.56   22.78
   0   0 -14  420.32   17.67
   0   0  14  394.94   20.49
  -1   0  14  373.44   17.02
   1   0  14  390.61   17.19
  -1   0 -14  399.26   20.86
   1   0 -14  397.51   20.95
  -1   0  14  401.80   20.34
   1   0 -14  394.85   22.93
  -1   0 -14  414.67   23.18
   1   0 -14  410.36   22.64
   1   0 -14  409.94   17.60
  -1   0 -14  408.47   22.39
   1   0  14  394.33   20.33
  -2   0  14   58.00    6.68
  -2   0 -14   44.90    9.06
   2   0  14   63.87    8.20
  -2   0  14   61.40    7.93
  -2   0 -14   59.44   11.03
  -2   0  14   64.12   10.16
   2   0  14   52.12    9.35
   2   0 -14   64.02    8.42
   2   0 -14   71.41   11.67
   2   0 -14   60.57   12.10
   2   0 -14   80.59   11.40
  -2   0 -14   55.56   10.78
  -2   0  14   61.07    8.09
  -3   0 -14  286.63   18.52
  -3   0 -14  319.79   21.34
   3   0  14  354.54   18.35
  -3   0  14  358.46   16.48
  -3   0  14  339.85   14.57
  -3   0 -14  326.51   21.15
   3   0 -14  337.16   21.09
   3   0 -14  344.81   16.33
   3   0  14  295.02   14.58
  -3   0  14  324.71   18.52
  -3   0  14  324.11   17.06
   3   0 -14  344.24   20.24
   3   0 -14  363.07   22.44
   4   0 -14   74.34   12.57
   4   0  14   71.51    8.40
   4   0 -14   55.90   11.17
  -4   0  14   92.07   10.17
  -4   0 -14   84.47   13.55
   4   0  14   65.09    9.99
  -4   0 -14   74.79   11.94
  -4   0  14   89.81    9.30
   4   0 -14   86.79    9.99
  -4   0 -14   85.82   13.60
  -4   0  14  116.24   12.32
   5   0 -14   94.06   14.24
   5   0  14   87.43    8.97
  -5   0  14   90.20   11.02
  -5   0  14  107.75   12.29
   5   0  14  106.76   11.80
  -5   0 -14  107.34   15.41
  -5   0  14   98.29   10.02
  -5   0 -14   73.65   14.14
  -6   0 -14   89.53   14.43
  -6   0  14  115.68   13.74
  -6   0 -14  142.39   17.75
  -6   0  14  107.85   12.32
  -6   0  14  101.32   11.72
  -7   0 -14   43.47   12.86
  -7   0  14   33.26   10.59
  -7   0  14   50.57   10.46
  -7   0  14   42.67    8.24
  -7   0 -14   40.25   12.41
  -8   0  14  208.64   17.70
  -8   0 -14  263.29   24.55
  -9   0 -14   94.86   17.25
  -9   0  14  121.65   14.45
   0   1 -14   -7.93    5.36
   0  -1 -14   11.56    6.60
   0  -1 -14   -0.01    4.75
   0   1 -14   -0.48    5.31
   0  -1 -14    1.34    6.55
   0  -1  14   -2.40    3.55
   0   1  14   -0.15    4.33
   0  -1 -14   -3.67    6.00
   0  -1  14   -4.72    4.69
   0   1 -14   10.86    7.02
   1   1 -14   -3.64    6.53
  -1  -1 -14    9.73    6.98
   1   1 -14   17.43    5.19
   1  -1  14    5.96    4.83
  -1  -1 -14    2.17    4.98
  -1  -1 -14    0.13    5.99
  -1   1  14   10.41    4.91
   1   1 -14    3.44    7.90
  -1  -1 -14   14.78    7.02
   1   1 -14   11.91    6.70
   1  -1  14    9.78    5.65
  -1   1 -14    7.53    7.97
  -1  -1  14   11.12    6.59
   1   1  14   -0.04    4.48
  -1   1 -14   11.77    6.70
  -1  -1  14    9.77    4.03
   1  -1 -14    0.84    6.68
  -1  -1  14   16.10    5.30
  -1   1 -14    1.74    6.58
  -1  -1  14    7.78    4.60
   1  -1 -14   14.13    6.75
   1  -1 -14    6.02    5.57
  -2  -1 -14   39.50    8.58
   2   1 -14   42.83   10.35
  -2   1  14   29.55    6.25
   2  -1  14   42.23    7.42
   2   1 -14   56.02    7.75
   2   1 -14   49.06    9.81
  -2  -1 -14   46.27    9.40
   2  -1  14   43.91    9.01
   2   1 -14   52.96   10.29
  -2  -1 -14   73.06   12.10
   2  -1 -14   53.17   10.42
  -2  -1  14   40.47    8.71
   2  -1 -14   39.31   10.15
  -2  -1  14   35.37    7.43
   2   1  14   55.14    7.52
  -2   1 -14   62.57   11.27
   2  -1 -14   67.31    8.58
  -2  -1  14   52.08    7.89
  -2  -1  14   54.95    6.88
   2  -1 -14   58.00    9.75
  -2   1 -14   58.24   11.06
  -2   1 -14   42.48    9.43
  -3  -1 -14    4.15    5.94
  -3  -1 -14    1.71    6.42
   3  -1  14   -2.70    4.24
  -3  -1 -14    4.93    6.24
  -3   1  14    4.70    5.05
  -3   1  14    4.57    3.81
   3   1 -14   -3.68    6.32
   3   1 -14   -1.82    4.01
   3  -1  14    0.37    5.32
   3   1 -14  -13.74    8.27
   3   1 -14   -5.89    6.34
  -3   1  14    0.18    4.81
  -3  -1  14    5.02    4.46
  -3  -1  14   -3.82    5.48
   3  -1 -14   14.43    7.16
  -3   1 -14    2.96    6.53
   3   1  14   -0.58    3.79
   3  -1 -14   14.12    6.86
   3  -1 -14   -1.01    4.80
  -3  -1  14   -0.02    5.00
  -3  -1  14   -3.84    4.25
  -3   1 -14    2.82    7.15
  -4   1  14   -4.19    4.42
  -4  -1 -14    5.53    5.30
  -4   1  14   -1.23    3.79
  -4   1  14    0.54    5.31
   4  -1  14   -1.18    5.31
  -4  -1 -14   -0.32    6.12
   4  -1  14    0.33    4.24
  -4  -1 -14    2.72    6.32
   4   1 -14    4.84    9.14
  -4   1 -14   -3.60    7.71
  -4  -1  14   -0.51    4.89
   4  -1 -14   -0.75    6.12
   4   1  14    3.90    4.06
  -4  -1  14   -1.87    5.36
   4  -1 -14    5.49    5.32
  -4   1 -14    1.85    8.34
  -4  -1  14    6.15    4.80
  -4  -1  14    1.22    3.96
   4  -1 -14   11.79    8.00
  -5   1  14    1.97    4.57
   5  -1  14   -1.44    5.14
  -5   1  14    3.50    5.58
  -5   1  14    4.10    5.41
  -5  -1 -14    5.70    7.30
  -5  -1 -14    1.14    5.85
  -5  -1 -14    5.04    7.70
   5  -1  14   -0.39    4.07
   5   1 -14    5.63    8.87
   5  -1 -14    2.84    7.99
  -5  -1  14    2.68    6.44
  -5  -1  14   10.67    6.33
   5  -1 -14    0.61    5.34
  -5  -1  14   13.59    7.03
   5   1  14    6.68    4.45
  -5   1 -14   12.57    8.66
  -5   1 -14   -7.47    8.52
  -5  -1  14   -0.73    5.18
   5  -1 -14    4.63    8.25
  -6   1  14    2.41    5.76
   6   1 -14    5.45   10.84
  -6  -1 -14    8.51    8.94
  -6  -1 -14   15.41    9.56
  -6  -1 -14    3.95    8.45
  -6   1  14   -0.48    5.87
  -6   1  14   -7.60    4.66
  -6  -1  14   -3.91    6.17
  -6  -1  14   12.89    5.95
  -6  -1  14    2.18    6.25
  -6   1 -14    7.23   10.36
  -6   1 -14   -4.23    8.57
  -7  -1 -14   18.33   11.69
  -7  -1 -14   17.50   10.91
  -7   1  14   17.95    8.51
  -7   1  14   31.09    9.60
  -7   1 -14   53.37   13.97
  -7   1 -14    6.02   10.53
  -7  -1  14   21.23    8.66
  -7  -1  14   21.47    9.11
  -7  -1  14   43.38    8.21
  -8   1  14   14.53    8.98
  -8  -1 -14   -1.55    9.78
  -8   1 -14   29.21   13.33
  -8  -1  14    8.44    8.75
  -9  -1 -14    9.44   11.89
  -9   1  14    7.67    8.74
  -9   1 -14   -5.55   12.68
  -9  -1  14   -4.56    8.13
   0  -2 -14  323.68   21.39
   0   2  14  303.41   15.77
   0   2 -14  307.67   21.49
   0   2 -14  275.10   18.38
   0  -2 -14  299.68   16.26
   0  -2  14  314.63   16.45
   0   2 -14  293.26   19.50
   0  -2 -14  317.29   17.35
   0  -2  14  330.17   16.21
   0  -2 -14  343.51   19.66
   0  -2  14  302.24   18.19
  -1  -2 -14  647.09   25.24
   1   2 -14  632.01   30.92
   1   2 -14  634.16   28.84
   1   2 -14  608.23   26.62
   1   2 -14  590.84   21.38
  -1   2  14  613.95   23.00
  -1  -2 -14  622.51   23.32
   1  -2  14  616.46   26.30
  -1  -2 -14  600.73   26.76
   1  -2  14  643.25   23.26
  -1  -2 -14  601.99   28.78
  -1  -2  14  637.67   24.50
  -1  -2  14  633.66   26.72
   1  -2 -14  586.11   29.44
   1  -2 -14  614.61   23.42
  -1   2 -14  570.77   29.10
  -1   2 -14  634.61   28.03
  -1  -2  14  618.12   22.86
  -1   2 -14  584.36   26.96
   1   2  14  601.45   22.64
   1  -2 -14  580.08   26.17
   1  -2 -14  601.88   24.58
   2  -2  14  175.60   11.56
  -2  -2 -14  170.97   16.50
  -2  -2 -14  162.01   13.19
  -2  -2 -14  158.34   16.91
   2   2 -14  178.12   19.07
   2   2 -14  178.73   18.67
  -2   2  14  165.15   12.00
   2  -2  14  144.14   14.32
  -2  -2 -14  175.59   13.64
  -2   2 -14  130.72   15.69
  -2  -2  14  169.76   15.95
   2   2  14  152.13   11.29
   2  -2 -14  125.79   14.09
  -2   2 -14  163.76   18.51
   2  -2 -14  170.28   13.55
   2  -2 -14  160.02   17.37
  -2  -2  14  154.54   14.45
   2  -2 -14  170.90   12.20
  -2  -2  14  141.61   12.87
  -2  -2  14  160.85   10.89
  -3  -2 -14  188.67   14.57
   3   2 -14  183.94   19.80
  -3  -2 -14  195.78   19.65
  -3   2  14  194.71   15.43
  -3  -2 -14  196.08   17.44
   3  -2  14  182.28   16.01
   3  -2  14  208.58   12.85
   3   2 -14  202.43   20.20
   3  -2 -14  201.07   14.23
   3  -2 -14  189.27   19.67
  -3  -2  14  204.81   13.78
  -3   2 -14  176.35   17.95
  -3  -2  14  200.28   16.40
  -3  -2  14  198.55   17.07
  -3  -2  14  218.24   12.88
  -3   2 -14  199.63   20.21
   3  -2 -14  215.60   15.27
   3   2  14  225.71   13.07
  -4  -2 -14   32.90    9.13
   4  -2  14   24.37    7.77
  -4   2  14   33.68    6.19
   4   2 -14   35.16   12.61
  -4  -2 -14   31.34    9.82
  -4  -2 -14   18.54    7.47
   4  -2  14   30.94    6.74
  -4   2 -14   29.42   10.92
   4  -2 -14   26.91    8.09
   4  -2 -14   30.90    9.71
  -4  -2  14   49.13    9.53
  -4  -2  14   32.21    7.03
   4   2  14   37.11    6.60
   4  -2 -14   32.14    7.56
  -4   2 -14   34.82   10.29
  -4  -2  14   23.77    7.40
  -4  -2  14   20.87    6.62
  -5   2  14   10.52    6.54
  -5  -2 -14   10.22    8.36
   5  -2  14   13.44    5.51
   5  -2  14   10.00    6.54
  -5  -2 -14    6.62    7.50
  -5  -2 -14    6.51    9.07
   5   2 -14   21.40   12.42
  -5   2  14   15.59    5.59
   5  -2 -14   31.95    8.92
  -5   2 -14   25.08   10.35
  -5  -2  14   17.76    7.42
  -5  -2  14   24.79    8.14
  -5   2 -14   22.96   11.09
  -5  -2  14    4.93    6.51
  -5  -2  14   34.23    6.80
   5  -2 -14   25.93   10.73
   6   2 -14   85.54   15.64
  -6  -2 -14   89.19   13.57
  -6   2  14   74.52   11.08
  -6  -2 -14  105.81   13.78
  -6   2  14   88.70   10.51
  -6  -2 -14  109.19   16.35
   6  -2 -14  101.69   13.03
  -6  -2  14   89.48   12.81
  -6  -2  14   75.98   12.94
  -6  -2  14  109.24   13.08
  -6   2 -14   56.58   14.18
  -6   2 -14   64.26   15.05
  -6  -2  14  119.31   11.63
   6  -2 -14   74.97   14.63
  -7   2  14    7.22    8.43
  -7   2  14    9.64    7.90
  -7  -2 -14    1.26    8.19
  -7  -2 -14   17.00    9.88
  -7  -2  14    6.43    7.91
   7  -2 -14    3.02    8.54
  -7   2 -14   -8.35   10.35
  -7  -2  14    4.71    8.39
  -8   2  14  111.44   13.41
  -8  -2 -14  108.73   16.21
  -8  -2  14  110.14   14.38
  -8   2 -14  128.21   20.71
  -9   2  14   64.37   12.35
  -9   2 -14   67.76   18.54
  -9  -2  14   45.48   12.82
   0  -3 -14    0.05    5.82
   0  -3  14    5.79    5.55
   0  -3 -14    1.33    6.27
   0   3 -14    3.02    7.79
   0   3 -14    2.65    7.21
   0  -3  14   15.40    7.12
   0  -3  14   -3.76    5.86
   0  -3 -14  -10.06    7.28
  -1  -3 -14   26.09    9.31
   1  -3  14   20.72    7.94
   1   3 -14   27.74   10.70
  -1  -3 -14   21.60    8.01
   1   3 -14   15.66   10.17
   1  -3  14   41.35    7.95
   1  -3  14   23.65    7.21
  -1  -3  14   24.36    7.06
  -1   3 -14   19.83   10.32
   1  -3 -14   15.07    5.80
   1  -3 -14   23.11    7.96
   1  -3 -14   41.09   10.34
  -1   3 -14   28.89   10.63
  -1   3 -14   27.35    8.10
  -1  -3  14   11.66    7.23
  -1  -3  14   24.45    7.45
   2   3 -14   27.13   10.42
   2  -3  14   32.27    8.06
  -2  -3 -14   25.62    9.69
  -2  -3 -14   49.92    9.56
   2   3 -14   27.59    9.92
   2  -3  14   21.72    7.62
  -2   3 -14   39.36   11.50
  -2   3 -14   38.77   11.19
   2  -3 -14   44.35    8.35
   2  -3 -14   26.65    9.74
   2  -3 -14   48.44    9.83
  -2  -3  14   26.66    7.93
  -2  -3  14   22.61    6.96
  -2  -3  14   19.91    7.26
  -3  -3 -14    6.66    7.00
   3  -3  14    1.31    5.93
  -3  -3 -14    1.65    6.75
   3   3 -14    8.62    9.60
   3  -3  14    6.60    6.55
   3   3 -14    5.79    7.96
  -3   3 -14    5.71    7.82
   3  -3 -14    5.97    7.73
  -3  -3  14    5.46    6.13
  -3   3 -14   -2.92   10.05
   3  -3 -14    3.92    5.42
  -3  -3  14    9.98    5.85
  -3  -3  14    6.91    5.97
   3  -3 -14   -3.16    6.62
  -3  -3  14    1.76    6.28
   4  -3  14    0.57    6.19
   4   3 -14   -6.12    9.39
   4  -3  14   -3.07    5.66
  -4  -3 -14   -5.96    6.71
  -4  -3 -14    7.28    7.57
  -4  -3  14   -1.84    6.43
  -4   3 -14   10.75    9.59
  -4   3 -14   -1.91   10.52
   4  -3 -14   13.32    9.29
  -4  -3  14    5.21    7.43
  -4  -3  14   13.34    7.03
   4  -3 -14   -0.54    7.99
  -4  -3  14   -4.64    5.37
  -5  -3 -14    1.93    7.92
   5  -3  14   -1.23    6.16
   5   3 -14    7.50   11.85
  -5   3  14    2.61    5.95
  -5  -3 -14    6.15    8.64
   5  -3  14    2.60    5.62
  -5  -3  14   -4.82    6.81
  -5  -3  14   -8.19    5.46
   5  -3 -14    5.31    9.34
  -5   3 -14    8.13   10.71
   5  -3 -14   -1.41    8.15
  -5  -3  14   -0.14    7.18
  -5   3 -14    0.94   11.82
  -5  -3  14   10.00    7.40
   6  -3  14    8.69    6.94
   6   3 -14   20.09   12.97
  -6   3  14    9.08    7.38
  -6   3  14    2.88    8.05
  -6  -3 -14   14.05   10.50
  -6  -3  14   12.70    7.85
  -6  -3  14   10.18    8.45
  -6   3 -14   23.84   13.73
   6  -3 -14   19.38    9.97
  -6  -3  14    7.40    8.64
   6  -3 -14   13.70   11.67
  -6   3 -14    5.02   12.40
  -6  -3  14   13.60    6.98
  -7   3  14   43.78   11.23
  -7   3  14   23.35    9.02
  -7  -3  14   40.67   10.68
  -7   3 -14   41.01   15.57
   7  -3 -14   25.64   11.15
   7  -3 -14   26.83   13.88
  -8   3  14   -3.61    7.31
  -8   3 -14   -2.31   11.85
  -8  -3  14   -3.28    9.67
   8  -3 -14    4.39   10.05
   0  -4  14  270.94   18.86
   0  -4  14  257.90   16.85
   0   4 -14  281.73   22.13
   0  -4 -14  221.12   16.06
   0  -4 -14  229.76   21.86
   0   4 -14  253.32   22.62
   0  -4  14  274.99   17.82
   1   4 -14  304.71   25.27
   1  -4  14  312.59   19.04
   1   4 -14  254.28   22.36
  -1  -4 -14  278.55   17.65
  -1  -4 -14  306.74   22.82
   1  -4  14  274.68   22.25
   1  -4 -14  341.66   24.20
  -1  -4  14  280.06   17.27
  -1  -4  14  257.29   17.79
  -1  -4  14  315.03   20.04
  -1   4 -14  290.30   22.97
   1  -4 -14  277.04   19.30
  -1   4 -14  313.63   23.30
   2  -4  14   26.23    8.92
  -2  -4 -14   13.66    9.13
   2   4 -14   29.96   10.23
   2   4 -14   25.65   11.65
   2  -4  14   21.07    8.72
  -2  -4 -14   28.92    8.79
   2  -4 -14   31.40   10.12
   2  -4 -14    8.84    8.09
  -2  -4  14   36.64    9.73
  -2   4 -14   31.71   10.39
  -2   4 -14   27.24   10.94
  -2  -4  14   31.51    9.32
  -2  -4  14   25.47    8.12
   3  -4  14  243.94   16.50
   3  -4  14  255.94   18.94
  -3  -4 -14  273.14   24.47
   3   4 -14  291.46   25.45
  -3  -4 -14  285.17   18.81
   3   4 -14  270.19   23.51
   3  -4 -14  292.70   25.80
  -3   4 -14  273.36   24.36
  -3  -4  14  254.13   20.91
   3  -4 -14  320.88   20.47
  -3  -4  14  251.66   17.29
  -3   4 -14  288.52   22.08
  -3  -4  14  282.61   20.38
   4  -4  14   52.76   10.34
   4   4 -14   58.16   13.98
  -4  -4 -14   61.18   11.19
  -4  -4 -14   44.43   12.71
   4  -4  14   47.86   11.56
   4  -4 -14   38.58   13.54
   4  -4 -14   49.66   11.84
  -4   4 -14   38.59   12.83
  -4   4 -14   61.74   15.00
  -4  -4  14   68.14   10.27
  -4  -4  14   39.94    9.70
  -4  -4  14   55.19   12.53
  -4  -4  14   43.24   10.69
   5  -4  14   40.63    9.86
   5   4 -14   55.44   14.41
  -5  -4 -14   58.33   14.11
   5  -4  14   70.82   12.07
  -5  -4 -14   54.23   11.30
   5  -4 -14   59.31   15.26
  -5  -4  14   60.49    9.44
   5  -4 -14   36.05   11.69
  -5  -4  14   37.85   10.30
  -5   4 -14   22.06   13.86
  -5  -4  14   61.41   11.31
  -5  -4  14   80.33   13.61
  -5   4 -14   47.07   15.16
   6  -4  14   91.62   12.03
   6   4 -14   60.64   15.17
  -6  -4 -14   87.17   13.07
  -6   4 -14   82.87   18.21
  -6  -4  14   96.07   14.12
   6  -4 -14   68.41   13.22
  -6  -4  14   84.74   10.85
  -7   4  14   11.92    8.67
  -7  -4 -14   18.07   10.13
  -7   4 -14   40.70   14.74
  -7  -4  14   18.27   10.14
   7  -4 -14   22.83   10.17
  -8  -4 -14  188.64   17.51
  -8   4  14  193.06   17.57
  -8  -4  14  176.07   18.69
  -8   4 -14  149.57   21.83
   8  -4 -14  179.12   18.39
   0   5 -14   -8.14    9.48
   0  -5  14  -14.61    6.17
   0  -5 -14   17.78   11.07
   0  -5 -14   -7.33    8.71
   0   5 -14   -6.95    7.51
   0  -5  14   -0.07    7.58
   1   5 -14    9.68    9.68
  -1  -5 -14    1.82    8.97
  -1  -5 -14    4.59   10.22
   1  -5  14    1.62    8.99
   1  -5  14    5.93    8.55
   1   5 -14   -9.91    6.64
  -1  -5  14   -4.75    7.18
  -1  -5  14   -6.04    6.80
   1  -5 -14  -14.14    8.47
  -1  -5  14   -9.47    7.42
  -1   5 -14   -2.57   10.23
   1  -5 -14    8.02   10.59
  -1   5 -14   -0.44    7.80
  -2  -5 -14   45.61   12.66
   2   5 -14   37.66   11.97
  -2  -5 -14   29.58    9.41
   2   5 -14   54.31   13.61
   2  -5  14   45.63   11.16
   2  -5  14   30.60   11.40
  -2   5 -14   36.86   12.46
  -2  -5  14   23.79   10.78
  -2   5 -14   26.57   12.13
  -2  -5  14   54.01   10.96
  -2  -5  14   58.32   12.95
   2  -5 -14   57.29   12.23
   2  -5 -14   37.65   13.45
   3  -5  14   15.98    9.22
   3   5 -14    6.39   10.57
   3   5 -14   -4.69    9.93
  -3  -5 -14   19.15   11.17
  -3  -5 -14    9.42    7.80
   3  -5  14    6.70    8.37
  -3  -5  14    1.77    8.03
  -3   5 -14   15.61   11.77
  -3  -5  14   19.81    8.77
   3  -5 -14   -5.59   14.47
   3  -5 -14   22.42    9.70
  -3   5 -14   10.11   11.41
  -3  -5  14   13.95    9.48
   4   5 -14   15.14   12.10
   4  -5  14    7.09    9.60
   4  -5  14   -3.51    7.27
  -4  -5 -14   12.06    8.63
   4  -5 -14    5.77    9.71
  -4   5 -14    8.72   11.64
  -4  -5  14   -8.27    6.66
   5  -5  14   11.53    8.50
   5   5 -14   -1.58   10.91
  -5  -5 -14   -0.18    7.03
  -5  -5  14  -10.53    8.97
  -5  -5  14    0.95    7.59
   5  -5 -14   -8.67    9.52
  -5   5 -14    3.95   12.32
   6  -5  14    1.14    7.93
  -6  -5 -14    7.75    9.13
  -6  -5  14    1.95    9.14
  -6   5 -14   -3.84   13.31
   6  -5 -14   -2.96   10.21
  -6  -5  14   -5.57    5.81
  -7  -5 -14   11.60    8.81
  -7   5 -14   24.11   14.52
   7  -5 -14   -0.80    9.55
  -7  -5  14   -9.20    9.98
   0  -6  14  262.70   18.66
   0   6 -14  205.86   20.33
   0  -6 -14  224.16   18.92
   0   6 -14  252.90   23.32
   1   6 -14  399.17   24.88
   1   6 -14  319.37   26.15
  -1  -6 -14  380.70   21.58
   1  -6  14  375.87   23.27
  -1   6 -14  337.56   23.87
  -1   6 -14  339.54   24.59
   1  -6 -14  381.84   23.38
  -1  -6  14  325.09   20.77
   2  -6  14  121.86   15.62
  -2  -6 -14  135.90   15.22
   2   6 -14  146.62   17.77
   2  -6 -14  147.67   16.83
  -2  -6  14  131.66   15.30
  -2   6 -14  107.44   16.97
   3  -6  14  163.97   17.02
   3   6 -14  140.15   17.63
  -3  -6 -14  128.42   14.01
  -3  -6  14  121.09   13.95
  -3   6 -14  131.05   17.47
   3  -6 -14  100.85   15.07
   4  -6  14   24.44   10.41
   4   6 -14   15.23   11.49
  -4  -6 -14   39.22   10.74
  -4   6 -14   28.15   12.76
   4  -6 -14   42.37   13.03
  -4  -6  14   22.66    9.83
  -5  -6 -14  -11.92    7.71
   5  -6  14   -4.32    8.84
  -5  -6  14   -1.69    8.21
   5  -6 -14   -6.06   10.32
  -5  -6  14    8.56    9.84
  -5   6 -14    3.00   12.11
   0  -7 -14   -3.00    8.59
   0  -7  14   -8.36    8.93
  -1  -7 -14    8.83    9.40
   1  -7  14    6.22   10.57
   1  -7 -14   20.69   10.08
  -1  -7  14    7.52   10.05
   2  -7  14   17.00   10.67
  -2  -7 -14   -5.64    9.32
  -2  -7  14   23.65    9.41
   2  -7 -14   16.66   10.84
   0   0  15    2.47    5.34
   0   0 -15   -6.79    4.57
   0   0 -15    8.54    7.33
   0   0 -15    2.25    6.95
   0   0  15    0.67    5.71
   0   0 -15  -11.47    5.40
   1   0 -15    1.65    6.51
  -1   0  15    4.02    5.86
   1   0 -15   -1.41    4.84
   1   0 -15   -5.11    5.49
   1   0  15    9.86    6.59
  -1   0 -15    2.57    5.86
  -1   0 -15    3.43    6.65
  -1   0  15   -3.65    5.49
   1   0  15   -4.29    4.73
  -1   0 -15   -6.26    5.71
   1   0 -15   17.16    7.70
   2   0 -15   70.75   12.79
  -2   0  15   59.35    9.36
  -2   0 -15   74.52   12.39
   2   0 -15   55.75   11.70
  -2   0  15   67.70   10.84
  -2   0 -15   96.32   14.16
   2   0  15   61.87    8.75
  -2   0 -15   70.03   12.95
   2   0 -15   72.98   12.89
   2   0  15   66.83   10.82
   2   0 -15   87.71   10.08
  -3   0 -15  469.19   25.54
   3   0  15  500.38   20.00
  -3   0 -15  470.82   26.27
   3   0 -15  510.11   26.93
   3   0 -15  483.79   26.14
  -3   0  15  494.78   21.46
   3   0 -15  500.20   20.75
  -3   0  15  502.55   18.77
   3   0 -15  522.24   28.32
  -3   0  15  469.08   23.61
   3   0  15  490.93   23.06
  -3   0 -15  515.74   27.30
  -3   0  15  495.43   21.91
  -4   0  15   63.84    9.64
  -4   0 -15   84.81   14.40
  -4   0  15   83.57   10.95
  -4   0 -15   70.03   12.91
   4   0  15   72.42    9.25
   4   0  15   76.52   11.08
  -4   0  15   90.29    9.36
   4   0 -15   76.90   13.69
  -4   0 -15   71.39   13.71
  -5   0  15    5.92    6.40
  -5   0 -15    2.05    8.72
  -5   0  15    6.56    6.33
  -5   0  15   -5.17    5.32
  -5   0 -15    7.40    9.29
   5   0  15    6.00    5.52
   5   0 -15   -3.89    9.78
  -5   0 -15    4.34   10.09
  -6   0 -15  116.78   16.99
  -6   0 -15  103.61   17.26
  -6   0  15  135.57   13.57
  -6   0  15   93.20   13.65
  -6   0  15  107.38   12.74
  -7   0  15  314.45   18.10
  -7   0  15  297.23   21.00
  -7   0 -15  240.06   23.40
  -7   0  15  296.60   18.13
  -8   0  15   29.66    9.59
  -8   0 -15   34.93   13.89
  -9   0 -15    0.98   12.13
  -9   0  15    2.21    8.27
   0  -1  15   30.83    8.25
   0  -1 -15   44.58    9.74
   0  -1 -15   44.77    8.74
   0   1 -15   38.31   10.79
   0  -1 -15   40.40    7.78
   0  -1 -15   37.19    9.99
   0   1 -15   46.02    7.19
   0   1 -15   41.23   11.08
   0   1  15   36.64    7.71
   0  -1  15   33.37    7.38
   0   1 -15   28.64    8.13
  -1  -1 -15    5.00    6.68
  -1  -1 -15    5.24    6.08
   1   1 -15   11.41    5.56
  -1   1  15   16.32    6.92
   1   1 -15    1.92    7.12
   1  -1  15   17.35    6.66
  -1  -1 -15   12.27    6.67
   1  -1  15    3.12    5.72
  -1  -1 -15   14.69    8.29
   1   1 -15    8.07    8.31
   1   1 -15   10.50    7.40
   1  -1 -15    0.64    5.84
   1  -1 -15    6.53    5.65
  -1   1 -15    5.15    7.04
  -1  -1  15    3.30    5.51
  -1   1 -15    7.17    7.92
   1  -1 -15   10.65    7.54
   1   1  15   15.69    6.43
  -1  -1  15    6.37    5.78
   1  -1 -15   17.11    8.94
  -1   1 -15   10.42    8.20
  -2  -1 -15   -2.37    6.53
  -2   1  15   -6.16    5.09
   2  -1  15    1.60    5.48
   2   1 -15  -12.54    5.90
  -2  -1 -15    1.89    5.87
   2   1 -15   -2.66    4.68
  -2  -1 -15   -4.23    5.30
   2   1 -15  -10.16    8.41
   2   1 -15   -0.37    6.37
   2  -1  15    2.59    5.48
  -2   1 -15    3.91    7.28
  -2   1 -15   -0.86    6.46
  -2  -1  15    2.90    5.31
   2  -1 -15    3.87    7.21
  -2  -1  15    2.24    4.29
  -2  -1  15    0.56    6.08
   2  -1 -15    1.82    4.51
  -2   1 -15    7.53    7.92
   2  -1 -15   -6.08    5.68
   2  -1 -15    3.35    6.74
  -2  -1  15    4.94    5.79
   2   1  15    0.58    4.26
   3  -1  15   -0.57    5.87
  -3  -1 -15   14.01    7.77
  -3  -1 -15   11.71    8.34
  -3  -1 -15   10.12    7.33
   3  -1  15    5.86    5.70
  -3   1  15   10.97    6.61
   3   1 -15   -5.95    8.82
   3   1 -15    6.49    8.07
  -3   1 -15   11.36    7.61
  -3   1 -15   16.12    8.66
  -3   1 -15    6.58    8.45
  -3  -1  15    8.58    4.78
  -3  -1  15    5.46    5.86
  -3  -1  15    2.77    6.75
   3  -1 -15   17.88    6.65
  -3  -1  15   -5.03    5.82
   3  -1 -15   13.72    8.63
   3   1  15   17.81    5.83
   3  -1 -15   12.54    7.16
  -4  -1 -15   15.41    8.15
   4  -1  15    9.22    5.80
  -4   1  15   10.39    7.07
   4  -1  15    4.31    6.27
  -4  -1 -15    3.29    7.87
   4   1 -15   10.92   10.95
  -4  -1 -15    7.70    7.75
  -4   1  15    4.81    4.37
  -4  -1  15    7.10    5.66
   4  -1 -15    3.72    6.48
  -4   1 -15   18.03    9.83
  -4  -1  15   11.79    6.67
   4  -1 -15    3.67    8.30
   4   1  15    2.02    4.65
   4  -1 -15   10.58    8.67
  -4  -1  15   13.62    6.96
  -4   1 -15   15.19   10.77
  -4  -1  15   13.45    7.70
   5   1 -15   44.93   13.76
  -5   1  15   35.32    7.68
   5  -1  15   41.48    7.47
  -5  -1 -15   20.74    9.74
  -5  -1 -15   27.22   10.31
   5  -1  15   17.20    7.46
  -5  -1 -15   54.98   12.31
  -5   1  15   43.33    9.71
  -5   1  15   35.14    8.83
  -5  -1  15   44.33    9.31
  -5  -1  15   36.75    9.56
  -5   1 -15   46.64   12.87
   5  -1 -15   49.82   12.20
  -5  -1  15   42.60    8.83
   5  -1 -15   25.48   10.77
   5  -1 -15   33.23    8.59
  -5   1 -15   30.94   12.14
  -5  -1  15   62.24   10.96
   6   1 -15   -8.77    9.45
  -6  -1 -15    3.03    9.31
  -6   1  15   -3.23    6.67
  -6  -1 -15   -1.13    9.67
  -6   1  15  -14.28    6.16
  -6  -1 -15    2.65   10.43
  -6   1 -15    2.26   10.12
  -6   1 -15    1.27   10.01
  -6  -1  15   -9.19    7.47
  -6  -1  15    0.92    8.14
  -6  -1  15   14.47    6.37
  -7  -1 -15   44.76   13.06
  -7   1  15   24.93    9.80
  -7   1  15   22.94    8.49
  -7  -1 -15   21.36   12.58
  -7   1 -15   24.01   12.82
  -7  -1  15   30.13    8.55
  -7  -1  15   22.89    9.72
  -8   1  15   13.56    9.18
  -8  -1 -15   15.28   11.33
  -8  -1  15    3.75    9.62
  -8   1 -15   23.88   14.09
   0   2 -15   -1.74    6.08
   0   2 -15   -6.46    7.98
   0  -2 -15   -0.39    6.21
   0  -2 -15    0.98    6.38
   0  -2 -15   10.45    6.72
   0   2  15    7.64    6.68
   0  -2  15    1.51    5.37
   0   2 -15    1.12    7.08
   0  -2  15    0.91    5.74
   0  -2 -15  -13.01    4.04
   1   2 -15  218.32   20.96
   1   2 -15  210.88   21.42
  -1  -2 -15  209.54   15.38
   1  -2  15  204.60   18.08
   1  -2  15  237.63   15.72
  -1  -2 -15  210.27   20.10
   1   2 -15  230.81   13.65
  -1  -2 -15  191.92   15.17
  -1   2  15  194.32   15.45
  -1  -2 -15  204.35   18.35
  -1  -2  15  196.30   11.90
   1  -2 -15  215.18   20.62
   1  -2 -15  246.96   17.60
   1  -2 -15  204.46   14.59
   1   2  15  198.49   13.60
  -1   2 -15  219.64   20.90
  -1   2 -15  232.17   17.61
  -1   2 -15  228.43   21.62
  -1  -2  15  168.70   14.67
   1  -2 -15  198.10   14.78
  -1  -2  15  200.61   15.78
  -1  -2  15  233.10   17.07
  -2  -2 -15   31.88   10.25
  -2   2  15   27.76    8.76
  -2  -2 -15   36.36    9.75
   2   2 -15   31.71   11.34
  -2  -2 -15   41.97    9.79
   2  -2  15   30.36    7.60
  -2  -2 -15   41.47    9.01
   2  -2  15   42.98    9.39
   2   2 -15   39.55   11.30
  -2  -2  15   34.65    6.77
   2  -2 -15   54.28    9.80
  -2  -2  15   38.93    9.44
   2  -2 -15   55.27    9.99
   2  -2 -15   42.09   11.63
  -2  -2  15   52.34    8.99
  -2  -2  15   43.40    8.67
  -2   2 -15   47.92   11.54
  -2   2 -15   35.15   10.88
  -2   2 -15   36.90    9.69
   2  -2 -15   35.48    9.63
   2   2  15   37.03    7.38
  -3   2  15   35.00    8.75
  -3  -2 -15   12.40    7.82
  -3  -2 -15   10.67    7.39
   3  -2  15   19.69    7.31
   3   2 -15   17.56   11.89
   3  -2  15   27.08    7.67
  -3  -2 -15   12.45    8.94
   3   2 -15   24.78   11.33
  -3  -2 -15   15.21    8.33
   3  -2 -15   18.52   10.06
  -3  -2  15   27.12    7.45
  -3  -2  15   14.89    7.36
  -3   2 -15   -1.74    9.25
   3  -2 -15   20.21    8.60
   3   2  15   14.37    6.12
  -3  -2  15   20.09    7.63
  -3  -2  15   23.14    6.44
   3  -2 -15   28.01    8.11
  -3   2 -15   21.39    9.49
   4   2 -15  109.23   16.93
   4  -2  15  133.21   12.95
  -4  -2 -15  122.49   15.02
  -4  -2 -15  102.41   15.87
   4  -2  15  103.91   12.91
  -4  -2  15  130.16   12.95
  -4  -2  15  127.17   14.29
  -4  -2  15  121.25   12.80
   4   2  15  129.76   11.83
   4  -2 -15  107.35   13.32
  -4  -2  15  103.06   13.98
   4  -2 -15  144.96   18.74
  -4   2 -15  120.80   16.83
   4  -2 -15  124.11   15.11
  -4   2 -15  129.26   18.14
  -5  -2 -15  856.12   33.37
  -5  -2 -15  851.26   39.85
   5  -2  15  850.46   32.44
   5  -2  15  771.26   28.10
  -5   2  15  829.61   27.65
  -5  -2 -15  786.80   37.06
   5   2 -15  711.25   35.64
  -5  -2  15  902.59   30.28
  -5  -2  15  822.51   29.98
   5  -2 -15  821.38   38.86
   5  -2 -15  843.51   31.80
  -5   2 -15  807.03   40.36
  -5  -2  15  838.81   34.15
  -5   2 -15  824.32   38.82
  -5  -2  15  770.80   33.06
  -6  -2 -15  259.23   20.05
   6   2 -15  213.77   23.35
  -6   2  15  253.97   15.71
  -6   2  15  228.77   20.42
  -6  -2  15  268.10   19.48
   6  -2 -15  276.35   19.38
  -6  -2  15  235.55   17.20
  -6  -2  15  223.04   15.62
  -6   2 -15  292.06   26.65
  -6  -2  15  225.56   20.70
   6  -2 -15  259.16   25.28
  -7  -2 -15  196.47   22.41
  -7   2  15  161.52   14.48
   7  -2 -15  143.70   15.91
  -7   2 -15  150.64   21.26
  -7  -2  15  143.47   15.05
  -7  -2  15  149.54   13.95
  -8   2  15   91.76   13.62
  -8  -2  15  125.25   15.88
  -8   2 -15  126.46   20.34
   0   3 -15   30.40   11.23
   0  -3  15   13.08    7.49
   0  -3 -15   15.19    8.53
   0  -3  15    5.21    6.94
   0  -3 -15   17.26    8.19
   0   3 -15    1.56    8.32
   0  -3  15   21.38    7.29
  -1  -3 -15   19.90    8.76
   1  -3  15   27.00    9.08
   1   3 -15   15.61   12.08
  -1  -3 -15   12.31    8.28
   1   3 -15   14.77   10.76
   1  -3  15   23.01    8.84
  -1   3 -15   13.49   12.25
  -1   3 -15    5.67   11.26
   1  -3 -15   17.47    8.99
  -1   3 -15   29.23   10.95
  -1  -3  15   20.02    8.05
  -1  -3  15   33.29    9.86
   1  -3 -15    6.73    7.59
  -1  -3  15   11.81    7.18
   2  -3  15   17.20    7.93
  -2  -3 -15   18.11    8.91
   2  -3  15   18.63    7.70
  -2  -3 -15   24.55   10.50
   2   3 -15   20.97   11.51
   2   3 -15   30.99   13.24
  -2  -3  15   16.26    8.21
   2  -3 -15   22.46   10.27
  -2  -3  15   10.13    5.98
   2  -3 -15   12.96    9.31
  -2  -3  15   15.51    7.20
  -2   3 -15    8.00   11.23
  -2   3 -15    7.94    9.87
  -2  -3  15    6.85    6.51
   3  -3  15    1.79    7.27
  -3  -3 -15   14.03    8.91
   3   3 -15   14.31   12.01
   3   3 -15   16.89   10.57
   3  -3  15    1.68    7.33
  -3  -3 -15   -2.50    7.47
   3  -3 -15   -0.85    7.54
  -3  -3  15   12.06    7.94
  -3  -3  15   -4.44    6.70
  -3   3 -15   -0.42    8.42
  -3   3 -15    5.93   10.25
  -3  -3  15   -1.07    6.21
   3  -3 -15   -1.46    7.36
  -3  -3  15    5.25    7.39
  -4  -3 -15    1.01    9.23
   4  -3  15   -4.75    6.75
   4  -3  15    1.94    6.16
  -4  -3 -15    0.10    8.51
   4   3 -15   -7.73   10.03
  -4  -3  15    5.98    7.79
  -4  -3  15   -0.65    6.87
   4  -3 -15    5.76    8.77
   4  -3 -15   -2.55    9.29
  -4   3 -15   -1.06   10.57
  -4  -3  15    0.48    6.46
  -4  -3  15  -16.67    5.72
  -4   3 -15   -9.37    9.16
   5   3 -15   14.30   13.25
  -5  -3 -15   28.73   10.96
  -5  -3 -15   22.71    8.70
   5  -3  15   19.77    8.27
   5  -3  15    9.47    7.97
  -5  -3  15   15.86    9.23
   5  -3 -15   14.60   11.46
  -5  -3  15   12.48    8.44
   5  -3 -15   38.53   11.10
  -5  -3  15   21.44    7.80
  -5   3 -15   28.60   14.48
  -5   3 -15   21.44   15.02
  -5  -3  15    9.38    8.27
  -6  -3 -15   -2.38    8.35
   6   3 -15    7.33   12.96
  -6   3 -15   -1.54   11.36
  -6  -3  15   -9.67    8.33
   6  -3 -15    8.50    9.44
  -6  -3  15    0.69    7.63
  -6  -3  15   -0.56    6.34
  -7   3  15   17.52    8.59
  -7   3 -15   13.93   14.65
   7  -3 -15   16.70   10.65
  -7  -3  15   16.87   10.41
  -8   3  15   -6.63    8.67
   8  -3 -15   -2.79    9.72
  -8  -3  15    4.19    8.92
  -8   3 -15   -2.78   13.98
   0  -4  15   -5.54    6.70
   0  -4  15    2.07    5.51
   0   4 -15   -5.66   10.71
   0  -4  15    0.20    7.77
   0   4 -15   -1.17   10.06
   0  -4 -15   -2.45    9.73
   0  -4 -15   -5.69    8.58
   1  -4  15   -7.73    7.39
   1   4 -15   -3.82   10.98
  -1  -4 -15   -3.17    7.70
   1  -4  15   -5.15    5.77
  -1  -4 -15   -2.47    7.51
   1  -4  15   -1.64    8.10
   1   4 -15    2.89    9.24
  -1  -4  15    2.30    8.48
  -1   4 -15   10.93   10.84
  -1  -4  15   -6.94    7.58
   1  -4 -15    3.16   10.24
  -1  -4  15   10.93    7.87
  -1   4 -15    6.61    9.26
   1  -4 -15   10.88    9.64
  -2  -4 -15   52.87   10.80
   2  -4  15   33.33   10.18
   2   4 -15   45.98   13.08
   2  -4  15   34.88   11.15
  -2  -4 -15   48.47   13.03
   2   4 -15   49.45   13.39
  -2  -4  15   33.91   10.38
  -2  -4  15   45.01   11.01
  -2  -4  15   42.10    9.84
   2  -4 -15   50.94   11.73
  -2   4 -15   50.27   14.46
  -2   4 -15   39.21   14.01
   2  -4 -15   41.95   13.01
  -3  -4 -15  338.17   25.15
  -3  -4 -15  369.17   21.47
   3  -4  15  352.85   22.60
   3  -4  15  362.05   20.12
   3   4 -15  361.94   25.08
   3   4 -15  345.77   26.05
  -3  -4  15  401.16   24.32
   3  -4 -15  314.17   21.51
  -3  -4  15  358.80   23.76
  -3   4 -15  367.02   26.44
  -3  -4  15  352.08   20.61
  -3  -4  15  365.22   20.43
  -3   4 -15  350.86   29.00
   3  -4 -15  378.51   28.21
  -4  -4 -15   68.26   11.97
   4  -4  15   89.16   12.42
   4  -4  15   62.03   13.00
   4   4 -15   82.79   16.29
  -4  -4  15   65.52   10.34
   4  -4 -15   64.11   13.17
  -4  -4  15   68.42   12.79
  -4  -4  15   84.36   14.99
  -4   4 -15   77.49   16.30
  -4  -4  15   74.16   12.47
   5  -4  15   10.20    8.85
  -5  -4 -15    7.11    9.39
   5   4 -15   -9.62   11.48
   5  -4  15   -0.91    7.53
  -5  -4  15   22.78   10.29
  -5  -4  15   -8.82    6.39
   5  -4 -15   -1.47    9.25
  -5   4 -15    3.56   12.94
  -6  -4 -15   72.54   12.62
   6   4 -15   54.94   15.29
   6  -4  15   81.21   12.09
   6  -4 -15   57.37   11.82
  -6   4 -15   46.18   16.43
  -6  -4  15   59.36   13.34
  -6  -4  15   43.27    9.35
  -7  -4 -15  241.73   20.08
   7  -4 -15  269.01   21.96
  -7  -4  15  237.21   20.73
  -7   4 -15  199.00   24.37
   0   5 -15   43.83   14.13
   0  -5  15   39.37   10.42
   0  -5 -15   58.00   12.86
   0   5 -15   47.78   13.94
   0  -5  15   50.85   12.46
   1   5 -15   -7.22    9.97
  -1  -5 -15    4.76    9.35
   1  -5  15    8.62    9.38
   1   5 -15   11.53   11.72
  -1   5 -15    5.97   10.42
  -1  -5  15   10.43    9.25
  -1  -5  15    3.67    8.93
   1  -5 -15   -0.78    8.48
  -1   5 -15    4.48   11.41
   2   5 -15    9.87   17.02
   2  -5  15   11.32    9.40
  -2  -5 -15   -1.55    8.62
   2   5 -15   -8.38   10.92
  -2  -5  15   18.88    8.06
   2  -5 -15    8.81    9.23
  -2   5 -15   14.79   12.44
   3   5 -15   13.21   12.95
  -3  -5 -15   25.30    9.79
   3  -5  15    1.12    7.95
  -3   5 -15    5.94   12.25
  -3  -5  15    6.20    8.97
   3  -5 -15    6.77   10.53
  -4  -5 -15   11.33    8.22
   4  -5  15   17.10    9.73
   4   5 -15    0.27   11.22
  -4  -5  15   45.45    9.43
  -4   5 -15   14.70   12.71
   4  -5 -15   10.42    9.35
  -4  -5  15   13.37   10.06
   5  -5  15   27.22   10.63
   5   5 -15   48.05   14.54
  -5  -5 -15   34.81   10.32
   5  -5 -15   34.11   11.97
  -5   5 -15   35.19   15.44
  -5  -5  15   30.78   11.47
  -6  -5 -15   -7.87    8.32
   6  -5  15   -8.63    7.96
  -6  -5  15    6.17    9.16
  -6  -5  15    3.74    7.38
   6  -5 -15    2.02   10.31
   0   6 -15   -6.92    9.81
   0  -6 -15   -2.07    9.31
   0  -6  15    0.12    7.25
   1   6 -15  139.17   18.12
   1  -6  15  120.40   15.65
  -1  -6 -15  153.06   16.57
  -1   6 -15  123.73   17.80
  -1  -6  15   93.15   14.96
   1  -6 -15  124.80   16.09
   2  -6  15   26.30   10.86
   2   6 -15   22.12   12.46
  -2  -6 -15   13.19    9.42
  -2  -6  15   10.02    8.19
   2  -6 -15   16.21   11.04
  -2   6 -15   21.55   13.11
   3  -6  15    7.86    8.99
   3   6 -15    4.76   11.64
  -3  -6 -15   20.67   10.50
  -3   6 -15   15.14   12.56
   3  -6 -15    4.68   10.16
  -3  -6  15   -6.85    7.81
   0   0  16  524.57   23.22
   0   0 -16  567.87   28.93
   0   0 -16  531.02   27.47
   0   0 -16  542.85   29.08
   0   0 -16  538.23   22.95
  -1   0 -16   31.86   10.84
  -1   0 -16    7.67    9.24
  -1   0 -16   21.35    8.53
   1   0 -16   16.42    8.69
   1   0 -16   11.43    9.24
   1   0  16    7.34    6.68
  -1   0 -16   14.16    7.04
  -1   0  16   19.23    7.93
  -1   0  16   24.28    7.69
   1   0 -16   -8.43    8.89
   1   0  16   11.43    7.57
   1   0 -16   16.61    7.02
  -2   0 -16   74.04   13.42
   2   0 -16   36.30   11.77
   2   0 -16   43.22   11.94
  -2   0 -16   45.38   11.43
  -2   0 -16   46.87   11.59
  -2   0  16   58.07   10.79
  -2   0  16   39.96    9.01
   2   0  16   60.49    9.99
   2   0 -16   57.61   12.18
   2   0 -16   55.71    8.98
   2   0  16   46.10    9.60
   3   0  16   44.67    8.44
  -3   0 -16   50.12   12.35
   3   0 -16   55.06   13.03
   3   0 -16   63.41   13.60
   3   0  16   53.67    9.93
  -3   0 -16   43.79   11.52
  -3   0 -16   49.61   12.35
  -3   0  16   49.65   10.11
   3   0 -16   60.52    9.44
   3   0 -16   63.39   12.68
  -4   0 -16  147.29   18.86
  -4   0  16  132.36   11.83
   4   0 -16  154.28   18.62
  -4   0 -16  128.09   16.93
  -4   0 -16  140.87   17.43
   4   0  16  133.85   14.55
  -4   0  16  124.14   13.10
   4   0  16  132.72   12.79
  -5   0 -16   -2.66    9.55
  -5   0  16   10.98    7.67
  -5   0  16   -7.73    6.33
  -5   0  16    1.82    6.68
   5   0  16    5.52    6.56
  -5   0 -16    1.97    9.02
   5   0 -16   10.85   11.70
  -5   0 -16   -1.30    9.84
  -6   0  16   84.84   12.05
  -6   0  16  105.76   14.90
  -6   0 -16   95.95   16.98
  -6   0  16   85.51   12.30
  -7   0  16    4.89    7.22
  -7   0  16    5.87    7.78
  -7   0 -16    6.83   11.89
  -8   0  16   41.79   11.28
  -8   0 -16   20.10   13.34
   0   1 -16   10.37    5.71
   0  -1  16   -2.45    6.79
   0  -1 -16   -6.13    5.47
   0   1  16   -9.72    5.61
   0  -1 -16   -7.03    6.36
   0  -1  16   -0.35    7.01
   0   1 -16    8.99    9.25
   0   1 -16   -6.58    6.03
   0   1 -16    3.88    8.07
   0  -1 -16   -6.59    5.44
   0  -1 -16    8.19    7.83
   1   1 -16   11.88    6.25
   1   1 -16   13.55    9.16
  -1  -1 -16    9.99    8.19
   1   1 -16   10.46   11.27
  -1   1  16    0.26    7.30
   1  -1  16    9.42    7.56
   1   1 -16   14.80    8.33
  -1  -1 -16   14.95    8.65
  -1  -1 -16    1.94    7.39
  -1  -1 -16   13.36    8.08
   1  -1  16   12.78    7.63
  -1   1 -16   10.43    8.68
   1   1  16   12.74    7.76
   1  -1 -16   12.90    7.93
   1  -1 -16    5.55    8.23
  -1  -1  16    3.56    7.19
  -1  -1  16   -4.06    7.18
   1  -1 -16    5.57    7.79
  -1   1 -16   10.98    9.69
  -1   1 -16   -3.09    6.40
   1  -1 -16   -3.48    7.18
  -2  -1 -16    0.06    7.94
  -2  -1 -16   11.02    8.57
  -2  -1 -16    2.28    7.37
  -2  -1 -16    0.38    7.71
   2   1 -16  -15.08    6.33
  -2   1  16    4.48    6.81
   2  -1  16    9.83    7.24
   2  -1  16    7.89    7.33
   2   1 -16    5.07    9.62
  -2  -1  16   -3.97    6.67
   2   1  16    9.34    6.40
  -2   1 -16   10.61    7.14
   2  -1 -16    7.85    7.31
  -2  -1  16   -6.57    6.69
   2  -1 -16    6.95    8.69
   2  -1 -16   -0.56    7.72
  -2   1 -16    6.64    9.80
  -2   1 -16    9.06   10.88
   2  -1 -16    9.37    8.76
  -3  -1 -16   36.08   10.81
  -3  -1 -16   49.06   12.64
  -3  -1 -16   46.00   11.51
   3   1 -16   41.55   12.45
   3  -1  16   44.03   10.02
   3   1 -16   67.37   14.63
   3  -1  16   45.33    9.18
  -3   1  16   49.16    9.73
  -3  -1  16   48.13   11.07
   3  -1 -16   48.34   11.93
  -3  -1  16   34.08    8.86
  -3   1 -16   46.84   11.78
   3  -1 -16   44.27    9.98
   3  -1 -16   69.54   13.53
  -3   1 -16   63.62   13.90
  -3  -1  16   65.15   11.17
   3   1  16   52.46    9.46
  -3  -1  16   51.75    7.74
  -3   1 -16   47.21   12.76
  -4  -1 -16    1.00    8.62
  -4  -1 -16   17.53    9.85
   4  -1  16   -0.15    6.51
  -4  -1 -16  -14.78    6.62
   4  -1  16    3.29    6.72
  -4   1  16   11.04    7.80
   4   1 -16    1.76   10.49
  -4   1 -16    8.50   10.72
  -4  -1  16    1.39    6.24
  -4  -1  16   -0.86    7.07
   4  -1 -16   19.05    8.41
  -4   1 -16   -2.79    8.85
  -4  -1  16    4.14    6.61
  -4   1 -16   10.60    9.53
   4   1  16    5.65    6.65
   4  -1 -16   -8.81    7.25
   4  -1 -16   -7.21    8.44
  -4  -1  16   -6.87    6.46
   5  -1  16    4.11    6.41
   5   1 -16   -3.29   11.27
  -5  -1 -16   -3.95    8.10
  -5   1  16   -0.49    6.23
  -5  -1 -16  -12.13    7.14
  -5  -1 -16    9.17   11.34
  -5   1  16    5.81    7.84
  -5   1 -16   -7.89   10.72
  -5  -1  16    7.41    7.86
   5  -1 -16   11.26   10.01
  -5   1 -16  -10.44   11.00
  -5  -1  16   -2.54    7.47
  -5  -1  16   10.40    7.79
   5  -1 -16   16.83    8.98
   6   1 -16    1.07   12.72
  -6   1  16   -1.10    7.30
  -6   1  16   11.56   13.80
  -6  -1 -16   -1.33    9.48
  -6  -1  16    9.63    7.12
  -6  -1  16   -4.07    8.02
  -6   1 -16   10.19   12.10
  -7   1  16    1.39    8.31
  -7  -1 -16   -1.86   10.58
  -7  -1  16    2.79    7.55
  -7   1 -16   14.34   12.97
  -7  -1  16    5.95    9.31
  -8  -1 -16   10.00   12.58
  -8   1  16   -0.99    7.78
  -8  -1  16   -6.90    8.74
  -8   1 -16    2.36   12.80
   0   2 -16   67.66   14.22
   0  -2 -16   69.98   11.30
   0  -2  16   76.11   12.84
   0  -2 -16   60.57   12.07
   0  -2 -16   75.45   13.58
   0   2  16   63.66   10.94
   0  -2 -16   54.20   11.05
   0   2 -16   60.39   11.69
   0  -2  16   67.57   11.35
   0   2 -16   38.90   12.49
  -1  -2 -16   38.25   11.66
   1  -2  16   26.76    8.41
  -1   2  16   27.28    9.35
  -1  -2 -16   19.70    8.27
  -1  -2 -16   57.96   11.26
  -1  -2 -16   25.66    8.63
   1   2 -16   23.76   11.21
   1   2 -16   53.58   13.51
   1  -2  16   15.08    8.01
  -1  -2  16   33.14   10.58
   1  -2 -16   33.70    8.92
   1  -2 -16   30.44   10.99
  -1  -2  16   32.40    9.01
   1  -2 -16   25.68    9.35
  -1   2 -16   23.13   10.61
  -1   2 -16   24.76    9.59
   1   2  16   26.83    8.30
  -1   2 -16   28.37   11.80
   1  -2 -16   36.65    9.88
  -2  -2 -16 1173.28   46.05
   2  -2  16 1200.75   42.07
  -2  -2 -16 1182.65   40.28
   2  -2  16 1155.99   37.53
   2   2 -16 1196.81   48.46
  -2  -2 -16 1222.64   43.07
   2   2 -16 1172.03   45.78
  -2   2  16 1173.88   38.94
  -2  -2 -16 1151.90   38.44
   2  -2 -16 1230.57   47.46
  -2  -2  16 1170.45   35.11
  -2   2 -16 1259.74   45.11
  -2   2 -16 1209.43   45.01
  -2  -2  16 1158.60   39.30
  -2   2 -16 1231.19   47.95
  -2  -2  16 1220.63   42.67
   2  -2 -16 1204.17   39.17
  -2  -2  16 1230.74   38.51
   2   2  16 1188.14   37.26
   2  -2 -16 1211.88   40.92
  -3  -2 -16   -4.83    6.40
   3   2 -16   -0.32   11.88
   3   2 -16   -4.30   10.96
  -3  -2 -16   -4.53    8.53
   3  -2  16    8.13    7.77
  -3  -2 -16   -1.24    9.61
   3  -2  16   10.33    7.78
  -3  -2 -16   16.64    8.47
  -3  -2  16   -6.90    6.49
   3  -2 -16   -0.37    7.81
  -3  -2  16    7.33    6.84
  -3   2 -16   12.59    8.92
  -3  -2  16    7.73    7.30
   3  -2 -16   -3.23    8.72
   3  -2 -16    1.62    8.41
  -3   2 -16    5.63   10.84
  -3   2 -16   -9.28    9.84
   3   2  16   -3.44    6.49
  -3  -2  16   10.31    7.01
   4  -2  16    8.20    7.53
  -4  -2 -16   26.90    8.92
  -4  -2 -16   -2.17    8.00
   4  -2  16   15.88    8.30
   4   2 -16   21.19   13.69
  -4  -2 -16   11.59    9.77
  -4   2 -16   20.37   11.76
   4  -2 -16   17.20    9.64
   4  -2 -16   11.60   10.73
   4  -2 -16   26.05   10.50
  -4  -2  16   18.35    8.42
  -4  -2  16   14.93    8.57
  -4  -2  16    1.49    6.31
  -4   2 -16   -5.69   11.77
  -4  -2  16    9.23    7.23
   5  -2  16   21.88   10.13
   5   2 -16   28.85   14.23
  -5  -2 -16   38.62   10.61
   5  -2  16   46.43    9.65
  -5  -2  16   24.30    9.26
  -5  -2  16   46.72   11.69
  -5  -2  16   48.87   11.11
   5  -2 -16   26.32   13.36
  -5   2 -16   27.19   14.57
   5  -2 -16   40.05   11.34
  -5  -2  16   36.96    8.80
   6   2 -16   96.35   17.73
  -6   2 -16  124.18   19.92
  -6  -2  16  122.24   14.60
   6  -2 -16  141.43   15.67
  -6  -2  16  100.56   12.61
  -7   2  16    7.93    8.58
  -7   2 -16   14.02   15.38
  -7  -2  16   12.06    7.60
  -7  -2  16   11.66   10.35
   0  -3  16   -4.35    6.82
   0  -3 -16    3.17    8.98
   0   3 -16    5.39   11.91
   0   3 -16   -3.97   10.26
   0  -3  16   -2.56    7.80
   0  -3 -16    5.90    9.80
  -1  -3 -16    6.26    9.47
   1  -3  16    6.22    8.34
   1   3 -16   12.76   11.10
  -1  -3 -16   -1.80   10.30
   1   3 -16   14.42   12.87
   1  -3  16    3.65    8.53
  -1  -3  16   11.84    6.43
   1  -3 -16   -5.91    7.61
  -1  -3  16  -16.65    7.15
  -1  -3  16   -5.09    7.74
   1  -3 -16    7.71    9.33
  -1   3 -16    5.28    9.99
  -1  -3  16   -2.83    6.00
  -1   3 -16    4.09   12.06
   2  -3  16    8.13    7.44
  -2  -3 -16   16.85   10.13
  -2  -3 -16   26.14   11.84
   2   3 -16    6.90   10.87
   2   3 -16   21.09   13.42
   2  -3  16   17.70    8.94
  -2   3 -16   12.01    8.49
   2  -3 -16   11.91    8.80
  -2  -3  16    7.69    7.83
  -2   3 -16   13.07   12.17
  -2  -3  16   -7.30    7.67
  -2  -3  16    9.86    8.80
  -2   3 -16    7.20   12.58
   2  -3 -16   10.29   10.87
  -2  -3  16    6.96    7.23
   3   3 -16   51.10   14.54
   3  -3  16   45.13   10.31
   3   3 -16   69.17   16.02
  -3  -3 -16   65.75   15.53
  -3  -3 -16   56.98   12.02
   3  -3  16   74.18   13.26
   3  -3 -16   39.41   10.30
  -3   3 -16   31.38   13.80
  -3  -3  16   52.02   11.36
  -3   3 -16   48.45   14.35
  -3  -3  16   50.98   10.21
   3  -3 -16   60.00   14.06
  -3  -3  16   25.01    9.86
  -3  -3  16   40.88   10.43
   4  -3  16    1.07    8.65
  -4  -3 -16    7.81    8.76
   4   3 -16   -2.05   12.25
   4  -3  16    3.59    7.75
  -4   3 -16    2.44   11.11
  -4  -3  16    1.56    6.99
   4  -3 -16   -1.79   11.76
  -4  -3  16   -7.46    6.90
  -4  -3  16    3.63    6.66
   4  -3 -16   -1.41    8.89
   5  -3  16   12.74    9.53
   5   3 -16    7.02   13.11
   5  -3  16    5.50    7.68
  -5  -3 -16    4.15   10.48
  -5  -3  16   -9.38    6.11
  -5   3 -16   -0.57   12.79
  -5  -3  16    3.82    8.04
   5  -3 -16   -6.69    8.76
   6   3 -16    5.49   11.70
  -6  -3 -16    6.88    9.87
  -6  -3  16   19.52   10.45
  -6   3 -16   -8.30   12.74
  -6  -3  16   18.96    8.13
   6  -3 -16    4.64    9.84
  -7  -3 -16   -3.06    9.40
   7  -3 -16    2.74    9.89
  -7  -3  16    6.00    9.97
  -7   3 -16   -7.99   13.40
   0   4 -16  474.33   35.25
   0  -4 -16  428.42   24.72
   0  -4  16  475.50   25.85
   0  -4  16  477.38   24.68
   0   4 -16  414.62   28.94
   1  -4  16    8.15    8.43
   1   4 -16    8.83   18.36
   1   4 -16    9.11   12.68
  -1  -4 -16   13.73    9.05
  -1   4 -16   23.15   12.32
  -1  -4  16    9.48    8.29
   1  -4 -16    9.80    9.37
  -1  -4  16    9.29    9.07
   2  -4  16   24.77   10.66
  -2  -4 -16   31.95   11.43
   2   4 -16   23.12   13.73
  -2   4 -16   15.71   13.52
  -2  -4  16   25.65   10.46
  -2  -4  16   11.09    8.04
   2  -4 -16   20.73   11.02
  -3  -4 -16   17.82   10.71
   3   4 -16   36.17   13.37
   3  -4  16   39.17   10.84
  -3   4 -16   40.17   14.86
  -3  -4  16   26.60    9.13
  -3  -4  16   31.52   10.09
   3  -4 -16   33.46   11.83
   4  -4  16  128.81   14.51
  -4  -4 -16  115.92   14.80
   4   4 -16  147.29   20.58
  -4  -4  16  149.71   15.46
  -4   4 -16  143.91   20.30
  -4  -4  16  115.98   13.90
   4  -4 -16  106.43   14.68
   5   4 -16   -1.00   12.76
   5  -4  16    2.51    8.46
  -5  -4 -16   17.17   10.40
  -5  -4  16    5.75    7.53
   5  -4 -16    1.40    9.57
  -5   4 -16   15.58   13.98
  -5  -4  16    9.90    9.89
   6   4 -16   42.80   14.18
  -6  -4 -16   72.01   13.45
   6  -4 -16   84.64   14.03
  -6  -4  16  100.67   14.64
  -6   4 -16   73.52   18.18
  -6  -4  16   66.50   10.76
   0   5 -16   -4.78   11.49
   0  -5  16    0.48    8.65
   0  -5 -16    0.71    9.66
  -1  -5 -16    3.17    8.90
   1   5 -16   13.26   12.90
   1  -5  16   11.22    9.74
  -1   5 -16   15.62   12.71
  -1  -5  16    4.04    8.15
   1  -5 -16   16.03    9.83
  -2  -5 -16   -9.79    7.84
   2  -5  16    2.68    9.28
   2   5 -16    1.27   12.05
   2  -5 -16   12.79   10.60
  -2  -5  16  -12.23    7.38
  -2   5 -16    6.61   12.48
   3   5 -16   48.81   14.44
   3  -5  16   26.53    9.92
  -3  -5 -16   47.72   11.77
  -3  -5  16   23.98   10.06
   3  -5 -16    6.50   10.71
  -3   5 -16   32.65   14.27
  -3  -5  16   22.49   10.63
   4   5 -16   10.88   12.57
  -4  -5 -16    1.91    9.83
   4  -5  16    6.34    9.23
  -4  -5  16   -0.10    9.85
   4  -5 -16   13.69   10.85
  -4   5 -16    7.42   13.06
  -4  -5  16   -1.73    7.10
   0  -6  16   46.14   11.60
   0  -6 -16   89.40   15.43
   0   6 -16   90.66   16.44
  -1  -6 -16   33.09   11.98
   1  -6  16   13.06   10.79
  -1  -6  16   28.46   11.14
   1  -6 -16   21.03   11.59
   0   0 -17   -7.39    7.25
   0   0  17    3.29    7.22
   0   0  17    5.92    7.06
   0   0 -17    3.52    7.66
   0   0 -17    6.47    8.30
   0   0 -17    4.93   10.34
   1   0  17  123.35   14.00
   1   0 -17  139.74   17.04
   1   0  17  117.70   15.24
   1   0 -17  119.92   17.16
  -1   0 -17  117.67   16.67
  -1   0 -17  105.48   15.83
  -1   0  17  106.23   13.11
   1   0 -17  110.44   12.72
   1   0 -17   99.40   14.98
  -1   0 -17  130.54   17.76
  -1   0 -17   89.72   12.49
  -1   0  17  106.71   14.67
  -2   0 -17   15.48    9.25
   2   0 -17   12.38    9.38
  -2   0  17   14.16    8.54
  -2   0 -17   11.62    9.44
   2   0 -17   23.61   11.12
   2   0 -17    0.41    7.29
   2   0  17    3.23    7.62
  -2   0 -17   13.21   11.26
   2   0 -17    6.50    9.00
   2   0  17   11.80    7.62
   3   0 -17  292.98   19.18
   3   0  17  277.77   18.13
  -3   0  17  271.23   18.03
   3   0 -17  297.11   25.15
  -3   0 -17  288.98   25.50
  -3   0 -17  231.29   21.65
  -3   0 -17  307.42   23.38
  -4   0 -17    9.74   12.74
   4   0 -17   23.60   11.85
  -4   0  17   15.96    8.67
   4   0  17   24.63    8.70
  -4   0 -17   42.80   12.19
   5   0 -17   -3.24   11.00
  -5   0  17   -2.87    7.12
  -5   0  17   -8.31    7.00
  -5   0 -17    8.56   11.41
  -6   0 -17  336.43   26.80
  -6   0  17  358.05   20.19
  -6   0  17  345.20   21.12
  -7   0  17  326.98   20.59
  -7   0  17  282.86   19.46
  -7   0 -17  358.58   27.33
   0   1  17   88.38   12.03
   0  -1  17   82.32   12.05
   0  -1 -17   59.29   12.68
   0  -1 -17   86.75   13.52
   0  -1 -17   73.19   11.34
   0   1 -17   97.29   16.36
   0  -1  17   69.97   12.97
   0   1 -17   89.44   14.91
   0  -1 -17   67.01   12.68
   0   1 -17   40.35   11.06
   0   1 -17   65.89   10.54
  -1  -1 -17  -11.21    7.03
  -1  -1 -17    4.84    8.50
   1  -1  17    0.67    7.80
   1   1 -17    9.14    8.78
  -1  -1 -17    0.42    9.18
  -1   1  17   14.77    8.95
   1   1 -17   11.90   11.45
   1  -1  17   -3.19    7.88
   1   1 -17   -0.72    6.89
  -1  -1 -17    6.55    8.45
   1   1 -17   -2.78   10.91
   1  -1 -17   -5.08    6.39
  -1  -1  17    1.03    7.75
   1  -1 -17    2.76    7.96
   1   1  17   12.55    8.44
  -1  -1  17    1.55    7.24
   1  -1 -17    1.81    9.34
  -1   1 -17    2.05    8.16
  -1   1 -17    2.32    7.50
  -1   1 -17   17.54   12.67
   1  -1 -17    2.82    8.11
  -1   1 -17  -10.18    9.97
   2   1 -17   -9.07    8.40
   2   1 -17    0.67   10.00
  -2   1  17    3.22    7.64
   2  -1  17   -6.18    7.28
  -2  -1 -17   15.67    8.75
  -2  -1 -17    0.69    9.01
  -2  -1 -17    6.49    8.75
  -2  -1 -17   11.92   10.57
   2  -1  17    7.38    8.45
   2  -1 -17   -0.63    7.89
   2   1  17    5.07    7.82
   2  -1 -17    2.64    8.96
   2  -1 -17    0.80    9.00
  -2  -1  17   -0.35    7.33
  -2   1 -17    6.61    8.41
  -2  -1  17   -7.45    6.80
  -2   1 -17   -5.69   10.00
  -2   1 -17   -3.36   10.70
   2  -1 -17   -5.68    8.16
  -3  -1 -17   -1.75    9.75
  -3  -1 -17   20.48   11.37
   3   1 -17    1.51   10.41
   3   1 -17   12.80   12.49
   3  -1  17    5.60    7.86
   3  -1  17    7.95    8.49
  -3  -1 -17   15.53   10.16
  -3  -1 -17    7.47    9.55
  -3   1  17   17.50    8.31
   3  -1 -17    7.17    8.91
  -3  -1  17    6.78    8.37
  -3   1 -17    6.72   11.54
   3  -1 -17    4.77    9.11
   3   1  17    2.97    6.77
  -3   1 -17  -17.15   10.31
   3  -1 -17    4.23    9.54
  -3  -1  17   -0.06    8.91
  -3   1 -17    1.54    9.29
   4   1 -17   13.93   13.32
  -4   1  17    3.32    7.22
  -4  -1 -17   37.00   11.04
   4  -1  17   15.02    8.76
   4  -1  17   19.66    8.38
  -4  -1 -17    4.48   10.06
  -4  -1  17   -0.67    7.22
  -4   1 -17   44.84   13.61
   4  -1 -17    4.99    9.78
   4  -1 -17   23.97    9.77
   4   1  17    8.75    7.60
  -5  -1 -17   -8.88    9.76
  -5   1  17   -2.42    7.88
   5  -1  17   -9.43    6.79
   5   1 -17   -5.07   10.61
  -5  -1  17    2.83    9.12
   5  -1 -17  -18.19    9.11
  -5  -1  17   -3.35    7.86
  -5   1 -17    0.38   10.01
  -5  -1  17   -2.24    7.42
  -6  -1 -17    8.60   10.86
   6   1 -17    5.64   13.57
  -6  -1  17   30.67    9.26
  -6   1 -17   26.89   14.05
  -6  -1  17   -0.21    8.80
  -7   1  17   -1.67    8.34
  -7  -1 -17    6.26   11.96
  -7  -1  17  -12.50    6.88
  -7  -1  17   10.77    9.39
  -7   1 -17   -5.49   10.21
   0   2  17   -0.69    8.19
   0   2 -17   21.21   10.92
   0   2 -17   -5.87    9.91
   0  -2  17    1.62    7.25
   0   2 -17   -3.00    6.63
   0  -2 -17   11.07    9.54
   0  -2 -17    1.80    7.71
   0  -2 -17   25.20    8.85
   0  -2  17   -0.59    7.68
   0  -2 -17    8.54    8.02
  -1  -2 -17  150.63   15.74
  -1  -2 -17  150.17   17.20
  -1  -2 -17  122.82   14.35
   1   2 -17  114.86   19.33
   1   2 -17  160.25   21.58
   1  -2  17  164.28   17.87
   1  -2  17  142.28   15.12
  -1  -2 -17  110.18   17.37
  -1   2  17  137.32   15.44
  -1   2 -17  127.85   16.47
   1   2  17  166.65   15.84
   1  -2 -17  147.77   19.02
   1  -2 -17  118.74   13.76
  -1   2 -17  149.68   20.38
   1  -2 -17  147.66   17.52
  -1  -2  17  150.85   17.43
  -1  -2  17  132.01   13.89
  -1   2 -17  120.08   19.30
   1  -2 -17  162.75   17.05
  -2  -2 -17  264.76   19.82
   2  -2  17  208.87   17.52
  -2  -2 -17  183.97   22.18
   2  -2  17  262.75   21.97
   2   2 -17  212.25   23.34
  -2   2  17  192.97   17.25
  -2  -2 -17  192.87   17.81
   2   2 -17  283.79   39.65
  -2  -2  17  187.53   16.52
  -2   2 -17  208.96   26.94
   2  -2 -17  215.65   18.41
  -2   2 -17  204.15   21.78
   2  -2 -17  191.29   17.93
  -2  -2  17  209.54   23.09
   2  -2 -17  253.48   25.60
   2   2  17  240.32   18.24
  -2   2 -17  228.46   21.61
   3  -2  17   21.71    9.72
   3   2 -17   16.52   11.49
   3  -2  17   12.03    8.59
  -3  -2 -17   14.84   10.45
  -3  -2 -17   -1.59    7.98
  -3  -2  17   -1.60    8.00
   3  -2 -17   16.64    8.78
   3  -2 -17   12.32   10.59
   3   2  17   -0.56    7.50
  -3   2 -17   14.06   10.25
  -3  -2  17   15.90    7.82
   3  -2 -17   16.61    9.39
  -3   2 -17   -2.58   11.85
   4   2 -17  105.94   18.69
   4  -2  17  115.44   21.40
   4  -2  17  106.74   13.12
  -4  -2 -17  112.53   14.71
  -4  -2 -17  134.05   15.64
   4  -2 -17  108.67   13.97
  -4  -2  17  135.02   16.10
  -4   2 -17  155.90   20.13
   4  -2 -17  146.57   17.17
  -4  -2  17  152.44   15.30
  -4  -2  17  121.54   13.60
   5   2 -17  359.87   30.53
  -5  -2 -17  446.90   23.97
   5  -2  17  320.95   19.43
  -5  -2  17  343.28   20.33
  -5   2 -17  354.56   27.44
   5  -2 -17  336.09   22.41
  -5  -2  17  350.48   20.06
   6   2 -17  170.71   21.99
  -6  -2  17  192.00   17.56
  -6   2 -17  216.66   25.23
   6  -2 -17  196.10   18.44
  -6  -2  17  203.28   17.29
   0  -3 -17   57.86   11.72
   0   3 -17   54.99   16.06
   0  -3  17   59.10   11.13
  -1  -3 -17   10.35   10.02
   1   3 -17    9.65   12.81
   1  -3  17   -6.91    8.03
   1  -3 -17    7.43    8.86
  -1   3 -17    2.08   12.48
  -1  -3  17   -6.76    6.16
   2  -3  17   -7.65    7.79
  -2  -3 -17    0.81    9.85
   2   3 -17   -0.66   11.14
  -2   3 -17    3.98   13.14
   2  -3 -17   -3.41    8.39
  -2  -3  17    4.57    8.09
  -2  -3  17   -6.39    6.74
   3   3 -17    5.07   13.02
   3  -3  17    4.94    7.63
  -3  -3 -17    1.03    9.44
   3  -3 -17   -9.23    8.79
  -3  -3  17  -19.37    5.01
  -3  -3  17    5.81    9.68
  -3   3 -17   -9.68    9.41
  -3   3 -17   12.76   12.90
  -3  -3  17    0.28    8.02
   4  -3  17    5.50    8.48
   4   3 -17    6.32   13.43
  -4  -3 -17   10.31   10.95
  -4  -3  17   25.88   10.07
  -4   3 -17    4.96   13.04
   4  -3 -17   10.08   10.13
  -4  -3  17    4.48    7.00
  -5  -3 -17    7.18   10.44
   5   3 -17    6.21   13.75
   5  -3  17   12.56    8.70
   5  -3 -17    1.16    9.16
  -5  -3  17   -8.19    8.82
  -5   3 -17   -3.49   13.07
   0   4 -17   -7.47   12.02
   0  -4 -17   -7.96    9.70
   0  -4  17    6.63    8.92
   1   4 -17   75.04   17.63
   1  -4  17   62.68   12.25
  -1  -4 -17   69.16   13.42
   1  -4 -17   64.88   12.70
  -1  -4  17   50.61   10.82
  -1   4 -17   62.62   16.17
   2   4 -17    1.14   12.38
  -2  -4 -17    8.25    9.50
   2  -4  17   10.16    8.41
   2  -4 -17   -2.52    8.79
  -2   4 -17    7.03   11.79
  -2  -4  17    4.99    8.38
  -2  -4  17    5.89    7.60
   3  -4  17  180.94   17.34
   3   4 -17  192.71   22.48
  -3  -4 -17  250.18   20.88
  -3  -4  17  183.74   17.22
  -3  -4  17  169.74   16.34
   3  -4 -17  205.79   19.25
  -3   4 -17  209.98   23.81
   4  -4  17   10.22    9.18
   4   4 -17    7.08   13.99
  -4  -4 -17   49.03   11.74
  -4   4 -17    5.34   13.43
   4  -4 -17   31.96   10.92
  -4  -4  17   29.27   10.40
  -4  -4  17   21.25    8.03
   0  -5  17   58.96   13.18
   0   5 -17   53.71   15.67
   0  -5 -17   62.55   13.41
   1  -5  17    5.72    9.67
   1   5 -17   -1.13   12.55
  -1  -5 -17    5.29    9.91
  -1  -5  17   29.86   10.82
   1  -5 -17   19.86   11.80
  -1   5 -17    4.60   12.99
   2  -5  17   -0.61   10.02
   2   5 -17    6.14   12.52
  -2  -5 -17    3.07   11.17
  -2  -5  17  -24.05    7.78
   2  -5 -17    4.17   10.24
  -2   5 -17   -2.39   12.45
   0   0 -18   34.89   11.64
   0   0 -18    1.98    8.48
   0   0  18   18.66    9.45
   0   0 -18   10.10   10.23
   1   0 -18  205.10   22.01
  -1   0 -18  226.61   24.12
   1   0  18  237.52   18.74
  -1   0 -18  242.62   22.62
   1   0 -18  217.72   17.48
   1   0 -18  219.46   22.30
  -1   0  18  239.57   19.08
  -1   0 -18  270.55   19.36
   2   0 -18  127.43   13.75
  -2   0  18  142.84   15.29
  -2   0 -18  124.44   14.62
   2   0  18  120.18   13.41
   2   0 -18  137.21   18.04
  -2   0 -18  130.76   18.02
   3   0  18  219.08   17.59
   3   0 -18  182.71   19.77
  -3   0 -18  268.24   24.83
  -3   0  18  194.61   17.38
  -4   0 -18  147.17   19.52
   4   0 -18  148.47   18.37
   4   0  18  131.67   14.33
  -4   0  18  159.55   16.48
   5   0 -18   30.11   13.98
  -5   0  18   49.95   11.16
  -5   0 -18   31.72   13.57
   0  -1 -18  -16.26   14.41
   0   1 -18  -13.28    7.04
   0  -1 -18    4.98    8.76
   0   1 -18    6.99    9.40
   0   1  18    7.50    8.95
   0  -1  18   -3.67    7.34
   0   1 -18   -0.52   10.33
   0  -1 -18   15.21    9.98
   0  -1 -18   -1.08    7.68
   1  -1  18   -7.15    8.06
   1   1 -18   -0.43    7.90
  -1  -1 -18    3.64   11.00
   1   1 -18    6.57   12.35
  -1  -1 -18    4.64    9.25
  -1   1  18   -7.70    8.13
  -1  -1 -18   11.83   10.74
  -1   1 -18   10.58   10.75
   1  -1 -18    7.30    9.23
   1  -1 -18    5.17    7.95
  -1   1 -18   -8.49   10.63
  -1   1 -18   -1.14    8.09
   1  -1 -18    2.48   14.53
   1  -1 -18   -7.88    9.87
   1   1  18    0.81    7.54
  -1  -1  18   -1.69    7.29
   2  -1  18   10.09    8.99
  -2   1  18   18.61    9.77
  -2  -1 -18    5.75    9.19
  -2  -1 -18    3.85    9.85
   2   1 -18   17.03   11.51
   2   1  18   30.63   10.11
   2  -1 -18   11.84    9.74
  -2  -1  18   18.53   10.25
   2  -1 -18    3.52    8.84
  -2   1 -18   14.84   11.59
   2  -1 -18    0.82   11.28
   3   1 -18   39.70   13.15
  -3  -1 -18   33.49   10.59
  -3   1  18   31.29   10.43
  -3  -1 -18   17.95   11.03
   3  -1  18   25.27    9.54
   3  -1 -18   18.99   10.53
  -3  -1  18   39.22    9.97
   3   1  18   18.71    9.40
   3  -1 -18    4.23    9.36
  -3   1 -18   21.42   12.39
  -4   1  18  -11.03    7.82
   4  -1  18    0.01    7.77
  -4  -1 -18   -0.75   10.06
   4   1 -18   -5.28   12.38
  -4  -1 -18   -1.38    9.57
   4   1  18    4.12    7.81
  -4  -1  18   10.09    7.94
   4  -1 -18    4.61    9.25
  -4   1 -18    6.93   12.04
   4  -1 -18   -1.56    9.17
   5   1 -18   12.12   13.07
  -5  -1 -18    0.94   10.17
  -5  -1  18    6.63    8.29
  -5   1 -18  -13.40   11.74
  -5  -1  18   10.58    8.87
   5  -1 -18   -1.02   10.59
   0   2  18   27.06    9.53
   0   2 -18   35.76   13.43
   0  -2 -18   19.77   10.42
   0  -2  18   29.65    9.37
   0  -2 -18   30.97    9.56
  -1   2  18  273.21   19.15
  -1  -2 -18  296.85   21.53
   1  -2  18  267.10   18.87
   1   2 -18  229.81   23.95
  -1  -2 -18  230.00   20.48
   1   2  18  300.53   19.16
   1  -2 -18  258.90   19.86
   1  -2 -18  252.04   32.54
  -1  -2  18  332.81   19.65
  -1   2 -18  325.07   19.50
  -1   2 -18  304.02   26.79
   1  -2 -18  298.45   21.40
   2   2 -18   28.71   14.16
  -2  -2 -18   37.74   10.72
  -2  -2 -18   34.52   11.83
   2  -2  18   29.84    9.43
   2  -2 -18   38.03   11.13
  -2   2 -18   26.10   14.00
   2   2  18   26.16    9.06
   2  -2 -18   21.96   10.68
  -2  -2  18   47.10   10.27
  -3  -2 -18  128.31   16.47
   3   2 -18  118.69   20.05
   3  -2  18  117.79   13.74
  -3   2 -18  140.65   20.96
   3  -2 -18  134.97   17.32
   3  -2 -18  107.34   14.56
   4   2 -18  176.40   22.51
   4  -2  18  138.87   14.56
  -4  -2 -18  213.99   20.10
  -4   2 -18  162.83   21.32
   4  -2 -18  204.74   20.66
  -4  -2  18  159.49   15.14
   4  -2 -18  170.91   16.96
  -4  -2  18  139.13   14.96
   5  -2  18    4.67    7.97
   5   2 -18   -6.16   13.12
  -5  -2 -18   11.76   10.08
  -5   2 -18   -2.59   11.32
  -5  -2  18    6.26    8.78
   5  -2 -18    8.72   10.24
   0  -3  18    1.42    8.93
   0   3 -18   -9.06   12.90
   0  -3 -18    7.13   10.10
  -1  -3 -18    7.12   10.15
   1  -3  18    9.72    9.56
   1   3 -18   12.83   13.76
   1  -3 -18   -0.10   10.02
  -1   3 -18   -3.30   12.88
  -1  -3  18   12.56    8.45
   2   3 -18   -2.53   11.66
   2  -3  18   11.91    9.76
  -2  -3 -18   10.37    9.78
  -2   3 -18    4.79   13.76
   2  -3 -18   28.62   11.40
  -2  -3  18  -14.04    8.31
   3   3 -18  -19.63   12.41
   3  -3  18    0.07    8.55
  -3  -3 -18   -3.58   10.17
   3  -3 -18   -1.12   10.15
  -3  -3  18   -8.27    7.81
  -3   3 -18    5.05   11.71
  -3  -3  18    5.10    8.79
   4   3 -18   -4.95   13.45
   4  -3  18    8.99    8.59
  -4  -3 -18    1.58   10.98
  -4   3 -18    9.27   13.89
  -4  -3  18    0.96    7.73
  -4  -3  18    1.88    8.77
   4  -3 -18   -4.82    9.76
   0  -4  18   19.19    9.37
   0   4 -18   19.17   12.74
   0  -4 -18   16.69   11.50
   1  -4  18  200.62   18.69
   1   4 -18  203.82   22.81
  -1  -4 -18  194.47   18.88
   1  -4 -18  169.57   17.93
  -1   4 -18  194.63   23.40
  -1  -4  18  162.49   16.45
  -2  -4 -18  143.34   16.53
   2  -4  18  106.95   14.66
   2   4 -18  110.93   19.37
  -2  -4  18  132.76   15.23
   2  -4 -18  138.42   16.67
  -2   4 -18  146.07   20.99
   0   0 -19   -3.42    8.32
   0   0 -19    8.76   11.03
   0   0  19   -3.96    9.03
   1   0 -19  244.57   23.26
  -1   0 -19  264.68   25.09
  -1   0  19  274.93   20.63
   1   0 -19  228.43   18.54
  -1   0 -19  273.83   20.49
   1   0  19  243.53   19.74
  -2   0 -19   63.84   12.08
   2   0 -19  113.94   17.87
  -2   0 -19   76.94   15.65
   2   0  19   55.84   12.17
  -2   0  19   51.93   11.28
   2   0 -19   69.67   12.15
  -3   0  19   54.00   10.98
   3   0 -19   32.01   13.42
  -3   0 -19   -0.82   11.27
  -3   0 -19   25.70   10.92
   3   0  19   26.60   10.36
  -4   0  19   66.71   11.99
   4   0 -19   66.74   16.35
   4   0  19   54.72   11.17
  -4   0 -19   81.73   16.49
   0   1 -19   -4.08    8.50
   0   1 -19   -7.45   11.90
   0  -1 -19   32.58   11.16
   0  -1 -19    6.95    9.18
   0   1  19   -9.53    8.42
   0  -1  19   -4.98    8.29
  -1   1  19    4.70    8.42
  -1  -1 -19  -16.97    8.49
  -1  -1 -19    9.23    8.87
   1  -1  19    2.02    7.76
   1   1 -19   26.40   13.70
   1   1  19   -6.80    8.83
   1  -1 -19    0.42    9.02
   1  -1 -19    3.05   10.49
  -1  -1  19    2.01    9.00
  -1   1 -19   30.14   11.63
  -1   1 -19    6.10    8.58
  -2  -1 -19  -10.01   10.06
  -2  -1 -19    4.58    8.81
   2   1 -19   -1.24   13.18
   2  -1  19   -6.68    8.35
  -2   1  19   -1.61    7.55
   2   1  19    2.95    8.83
  -2  -1  19   15.76    9.08
   2  -1 -19   15.56   11.71
  -2   1 -19    6.23   10.83
   2  -1 -19   -6.10    8.88
  -2   1 -19    8.61    9.33
  -3   1  19   12.71   10.10
   3   1 -19    8.77   13.17
   3  -1  19   30.01   10.19
  -3  -1 -19   29.88   11.21
  -3  -1 -19   13.56   11.30
   3  -1 -19   22.36   11.26
  -3   1 -19   21.91   13.81
   3  -1 -19   19.41   10.07
   3   1  19   14.04    9.16
  -3  -1  19   14.79    9.66
   4  -1  19   18.96    9.75
   4   1 -19   42.49   14.94
  -4  -1 -19   21.53   12.86
  -4   1  19   18.88   10.02
  -4  -1 -19   20.60   11.58
  -4   1 -19    7.78   12.53
   4  -1 -19    8.26   10.52
   4   1  19   12.57    9.46
  -4  -1  19   18.34    9.37
   0  -2 -19   -7.12    8.83
   0  -2  19   11.35    9.67
   0  -2 -19   22.59    9.91
   0   2 -19  -22.62   11.39
   1   2 -19   33.59   13.97
   1  -2  19   55.36   12.41
  -1  -2 -19   81.60   21.42
  -1  -2 -19   58.70   13.16
  -1  -2  19   61.07   12.31
   1  -2 -19   70.75   13.36
   1  -2 -19   51.90   11.52
  -1   2 -19   40.61   14.41
  -2  -2 -19    9.48   10.98
   2   2 -19   21.25   13.11
   2  -2  19    7.74    9.28
   2  -2 -19   11.71    9.36
  -2  -2  19  -14.33    8.24
  -2   2 -19    3.19   13.56
   2  -2 -19    6.76    9.56
  -3  -2 -19  105.53   15.38
   3   2 -19  109.23   19.18
   3  -2  19  113.32   14.46
   3  -2 -19   96.31   14.68
   3  -2 -19  124.35   15.74
  -3   2 -19  108.74   20.07
  -3  -2  19   75.87   13.74
   0   3 -19    3.35   13.53
   0  -3 -19   -2.44   10.18
   0  -3  19    0.06    9.13
   1   3 -19   -0.56   13.73
   1  -3  19   -1.94    8.70
  -1  -3 -19    6.10   10.61
  -1  -3  19    7.81    9.13
   1  -3 -19   11.77   10.91
  -1   3 -19    9.84   13.98
   0   0 -20   61.24   12.65
   0   0   0    0.00    0.00


 _exptl_absorpt_process_details
)
 SADABS 2016/2: Krause, L., Herbst-Irmer, R., Sheldrick G.M. & Stalke D.,
 J. Appl. Cryst. 48 (2015) 3-10
)
 _exptl_absorpt_correction_type   multi-scan
 _exptl_absorpt_correction_T_max  0.7471
 _exptl_absorpt_correction_T_min  0.6133
 _exptl_special_details
)
 The following wavelength and cell were deduced by SADABS from the
 direction cosines etc. They are given here for emergency use only:
 CELL 0.71073    8.237    6.053   11.993   89.984   90.006   89.972
)

_computing_structure_solution     'SHELXT 2018/2 (Sheldrick, 2018)'
;
_shelx_hkl_checksum   21384



==> anc/Antlerite_XRD_30K.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 18/01/2021  Time: 20:04:24.526
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  18/01/2021  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; 'Coupled ferromagnetic and antiferromagnetic quantum spin chains in the frustrated quasi-one-dimensional mineral antlerite, Cu3 SO4 (OH)4'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             'antlerite'
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             'Cu3 H4 O8 S'
_chemical_formula_weight          354.71
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_Cromer_Mann_a1 
    _atom_type_scat_Cromer_Mann_b1 
    _atom_type_scat_Cromer_Mann_a2 
    _atom_type_scat_Cromer_Mann_b2 
    _atom_type_scat_Cromer_Mann_a3 
    _atom_type_scat_Cromer_Mann_b3 
    _atom_type_scat_Cromer_Mann_a4 
    _atom_type_scat_Cromer_Mann_b4 
    _atom_type_scat_Cromer_Mann_c 
    _atom_type_scat_dispersion_real 
    _atom_type_scat_dispersion_imag 
    _atom_type_scat_source          
cu    13.33800   3.58280   7.16760   0.24700   5.61580  11.39660
       1.67350  64.81260   1.19100   0.26300   1.26600
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
s      6.90530   1.46790   5.20340  22.21510   1.43790   0.25360
       1.58630  56.17200   0.86690   0.11000   0.12400
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
o      3.04850  13.27710   2.28680   5.70110   1.54630   0.32390
       0.86700  32.90890   0.25080   0.00800   0.00600
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
h      0.49300  10.51090   0.32291  26.12570   0.14019   3.14236
       0.04081  57.79970   0.00304   0.00000   0.00000
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
 
#=============================================================================
 
# 6. CRYSTAL DATA
 
_symmetry_cell_setting                Orthorhombic
_symmetry_space_group_name_H-M       'P n m a'
_symmetry_space_group_name_Hall      '-P 2ac 2n'
 
loop_
    _symmetry_equiv_pos_as_xyz   #<--must include 'x,y,z'
'x,y,z'
'x+1/2,-y+1/2,-z+1/2'
'-x,y+1/2,-z'
'-x+1/2,-y,z+1/2'
'-x,-y,-z'
'-x+1/2,y+1/2,z+1/2'
'x,-y+1/2,z'
'x+1/2,y,-z+1/2'
 
_cell_length_a                       8.20970
_cell_length_b                       6.03370
_cell_length_c                       11.9527
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000
_cell_volume                         592.08
_cell_formula_units_Z                4
_cell_measurement_temperature        30(2)
_cell_special_details
; ?
;
_cell_measurement_reflns_used        ?
_cell_measurement_theta_min          ?
_cell_measurement_theta_max          ?
 
_exptl_crystal_description           'Lozenge'
_exptl_crystal_colour                'Transparent green'
_exptl_crystal_size_max              ?
_exptl_crystal_size_mid              ?
_exptl_crystal_size_min              ?
_exptl_crystal_size_rad              ?
_exptl_crystal_density_diffrn        ?
_exptl_crystal_density_meas          ?
_exptl_crystal_density_method        ?
_exptl_crystal_F_000                 684

# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu       10.984
_exptl_absorpt_correction_type   multi-scan
_exptl_absorpt_correction_T_min  0.6091
_exptl_absorpt_correction_T_max  0.7462
_exptl_absorpt_process_details
;
 SADABS 2016/2: Krause, L., Herbst-Irmer, R., Sheldrick G.M. & Stalke D.,
 J. Appl. Cryst. 48 (2015) 3-10
;

#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
_diffrn_ambient_temperature          30(2)
_diffrn_radiation_wavelength      0.71073
_diffrn_radiation_type            MoK\a
_diffrn_source              ? # Put here: 'rotating-anode X-ray tube' or similar 
_diffrn_radiation_type      'X-ray' 
_diffrn_source_target       'Mo K\a'
 
_diffrn_radiation_monochromator      'graphite'
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
 
_diffrn_reflns_number                6795
_diffrn_reflns_av_R_equivalents      0.0443
_diffrn_reflns_av_unetI/netI      0.0297
_diffrn_reflns_limit_h_min        -12
_diffrn_reflns_limit_h_max        11
_diffrn_reflns_limit_k_min        -7
_diffrn_reflns_limit_k_max        8
_diffrn_reflns_limit_l_min        -17
_diffrn_reflns_limit_l_max        17
_diffrn_reflns_theta_min          3.006
_diffrn_reflns_theta_max          31.506
_diffrn_reflns_theta_full         25.242
 _diffrn_measured_fraction_theta_max   1.000
_diffrn_measured_fraction_theta_full  1.000
_diffrn_reflns_Laue_measured_fraction_max    1.000
_diffrn_reflns_Laue_measured_fraction_full   1.000
_diffrn_reflns_point_group_measured_fraction_max   1.000
_diffrn_reflns_point_group_measured_fraction_full  1.000
_reflns_number_total              1070
_reflns_number_gt                 874
_reflns_threshold_expression      'I > 2\s(I)'
_reflns_Friedel_coverage          0.000
_reflns_Friedel_fraction_max      .
_reflns_Friedel_fraction_full     .

_diffrn_standards_number             ?
_diffrn_standards_interval_count     ?
_diffrn_standards_interval_time      ?
_diffrn_standards_decay_%            ?
loop_
    _diffrn_standard_refln_index_h
    _diffrn_standard_refln_index_k
    _diffrn_standard_refln_index_l
?   ?   ?
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
_reflns_number_total                 ?
_reflns_number_gt                    ?
_reflns_threshold_expression         ?
 
_refine_ls_structure_factor_coef     ?
_refine_ls_matrix_type               ?
_refine_ls_R_I_factor                ?
_refine_ls_R_Fsqd_factor             ?
_refine_ls_R_factor_all              ?
_refine_ls_R_factor_gt               ?
_refine_ls_wR_factor_all             ?
_refine_ls_wR_factor_ref             ?
_refine_ls_goodness_of_fit_all       ?
_refine_ls_goodness_of_fit_ref       ?
_refine_ls_restrained_S_all          ?
_refine_ls_restrained_S_obs          ?
_refine_ls_number_reflns             ?
_refine_ls_number_parameters         ?
_refine_ls_number_restraints         ?
_refine_ls_number_constraints        ?
_refine_ls_hydrogen_treatment        ?
_refine_ls_weighting_scheme          ?
_refine_ls_weighting_details         ?
_refine_ls_shift/su_max              ?
_refine_ls_shift/su_mean             ?
_refine_diff_density_max             ?
_refine_diff_density_min             ?
_refine_ls_extinction_method         ?
_refine_ls_extinction_coef           ?
_refine_ls_abs_structure_details     ?
_refine_ls_abs_structure_Flack       ?
_refine_ls_abs_structure_Rogers      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_cell_refinement           ?
_computing_data_reduction            'DATARED (CFML-v.1)'
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1  0.00465(11)  0.25000  0.00134(8)  0.0035(2)  1.00000 Uani Cu    
 Cu2  0.29002(5)  0.00302(10)  0.12598(3)  0.00353(17)  1.00000 Uani Cu    
 S1  0.13130(16)  0.25000  0.36417(11)  0.0034(5)  1.00000 Uani S     
 O1  0.2631(5)  0.25000  0.2820(3)  0.0057(18)  1.00000 Uani O     
 O2  0.1997(5)  0.25000  0.4779(4)  0.0061(18)  1.00000 Uani O     
 O3  0.0319(3)  0.0464(4)  0.3482(2)  0.0054(12)  1.00000 Uani O     
 O4  0.2812(6)  0.25000  0.0250(4)  0.0051(19)  1.00000 Uani O     
 O5  0.7010(6)  0.25000  0.7779(4)  0.0059(18)  1.00000 Uani O     
 O6  0.0469(3)  0.5064(6)  0.1022(2)  0.0048(10)  1.00000 Uani O     
 H1  0.327(9)  0.25000  0.993(6)  0.01(2)  1.00000 Uiso H     
 H2  0.260(10)  0.25000  0.751(8)  0.03(3)  1.00000 Uiso H     
 H3  0.500(7)  0.007(13)  0.647(4)  0.028(17)  1.00000 Uiso H     
 
loop_
    _atom_site_aniso_label 
    _atom_site_aniso_U_11  
    _atom_site_aniso_U_22  
    _atom_site_aniso_U_33  
    _atom_site_aniso_U_12  
    _atom_site_aniso_U_13  
    _atom_site_aniso_U_23  
    _atom_site_aniso_type_symbol
 Cu1  0.0044(2)  0.0020(2)  0.0040(2)  0.00000 -0.00118(20)  0.00000  Cu    
 Cu2  0.00323(16)  0.00259(17)  0.00479(17) -0.0001(2) -0.00089(15)  0.0006(2)  Cu    
 S1  0.0029(5)  0.0035(5)  0.0039(5)  0.00000  0.0002(5)  0.00000  S     
 O1  0.0049(18)  0.0060(18)  0.0063(18)  0.00000  0.0032(15)  0.00000  O     
 O2  0.0073(19)  0.0059(18)  0.0049(18)  0.00000 -0.0007(16)  0.00000  O     
 O3  0.0040(11)  0.0034(13)  0.0087(11) -0.0008(9)  0.0004(10) -0.0001(9)  O     
 O4  0.0052(18)  0.0047(18)  0.0054(19)  0.00000  0.0014(17)  0.00000  O     
 O5  0.0065(19)  0.0055(18)  0.0056(18)  0.00000  0.0015(16)  0.00000  O     
 O6  0.0045(10)  0.0059(11)  0.0040(10) -0.0002(13) -0.0002(9) -0.0008(13)  O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 

 _exptl_absorpt_process_details
)
 SADABS 2016/2: Krause, L., Herbst-Irmer, R., Sheldrick G.M. & Stalke D.,
 J. Appl. Cryst. 48 (2015) 3-10
)
 _exptl_absorpt_correction_type   multi-scan
 _exptl_absorpt_correction_T_max  0.7462
 _exptl_absorpt_correction_T_min  0.6091
 _exptl_special_details
)
 The following wavelength and cell were deduced by SADABS from the
 direction cosines etc. They are given here for emergency use only:
 CELL 0.71073    8.231    6.055   11.989   90.049   90.015   90.034
)

;

